A Safe Prototype Is Not a Safety Direction: Reference Dependence and Prompt Confounds in Response-Safety Embeddings

Can response safety be scored by cosine similarity to the mean embedding of known-safe responses? A recent sleeper-agent detector proposes exactly this score, yet the raw positive-centroid rule is not identified: positive observations locate the safe class relative to an encoder origin, but do not determine which direction separates safe from unsafe responses. We audit the rule on two prompt-controlled, human-labeled corpora and one auxiliary jury-labeled source control, using four frozen encoders and prompt-grouped splits. On the human-labeled corpora the safe prototype reaches ROC-AUC 0.457-0.545, with two cells significantly below chance and one above, while an explicit safe-minus-unsafe reference reaches 0.588-0.738 on the same embeddings; on the jury control the prototype is inverted (0.358-0.405) and the reference reaches 0.754-0.793. At validation-calibrated 5% false-safe thresholds, the reference accepts more safe responses on PKU-SafeRLHF (0.153-0.263 versus 0.039-0.061 across encoders) and Aegis (0.189-0.291 versus 0.004-0.045), but not reliably on BeaverTails. A fully unlabeled held-out reference recovers part to most of the referenced ranking, much less when only 5% of the pool is unsafe, whereas 80-634 labeled unsafe responses recover most of it. Prompt-only ablations show that prompt-label composition can inflate uncontrolled evaluations. This is a bounded result about a raw positive centroid, not all one-class methods or safety-specialized guards. A class mean is a location, not necessarily a safety direction; a declared reference with enough unsafe mass identifies orientation.

==> anc/one-class-centroid-v2/LICENSE.txt <==
Copyright (c) 2026 Sahil Kadadekar

Code (src/, analysis/*.py, verify_artifact.py) is released under the MIT License:

Permission is hereby granted, free of charge, to any person obtaining a copy of this
software and associated documentation files (the "Software"), to deal in the Software
without restriction, including without limitation the rights to use, copy, modify,
merge, publish, distribute, sublicense, and/or sell copies of the Software, and to
permit persons to whom the Software is furnished to do so, subject to the following
conditions:

The above copyright notice and this permission notice shall be included in all copies
or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR IMPLIED,
INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY, FITNESS FOR A
PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT
HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION OF
CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR
THE USE OR OTHER DEALINGS IN THE SOFTWARE.

Aggregate results and documentation (results/, analysis/*.json, *.md, artifact.json) are
released under the Creative Commons Attribution 4.0 International License (CC BY 4.0):
https://creativecommons.org/licenses/by/4.0/

Third-party datasets and models are not included. Their separate licenses and source
locations are listed in THIRD_PARTY.md.


==> anc/one-class-centroid-v2/MANIFEST.sha256 <==
c06b7e79b7337d3116a19d9f1fbde54230079654411156aad28a82610b3876bf  analysis/build_artifact.py
f106bdc41ae772728f25c267799fb2ae9fc93392367dd5ae1cd9034a99c114dd  analysis/camera_ready_analyses.py
a4d46169ed05ecd7a3e01185099867b13c48bc53dc1e687678f01076de6427d4  analysis/camera_ready_analyses_v1.json
b1c2b0e4e469d393aa53cf18c9ecf3e4ab4b937dbfe3d810db369a5dd77e32bf  analysis/camera_ready_tables.py
cebea45a5980d4fd3b2369185ddf704deb36435d0b4fbeed6f1dff56e335bda1  analysis/make_schematic_figure.py
f3e9d05e732b66a2a2c28cd7ec9add955987008750e894ee0f5dd77492143b45  analysis/secondary_stats.py
da3753d5feb3cabb91d3b5a94a3a50ec69f2f6eb4ff69a0b02236ba6ad58202a  analysis/secondary_stats_v1.json
b1a34f4683d1ed11f196ff32c3b1c146231fc050473fa03f28fa562d57d9e301  analysis/test_camera_ready_analyses.py
174907a8fda9df28b0bea6460fa75637d70c8790e28a587be65b0c8ff2c93907  analysis/test_camera_ready_tables.py
47b781af711fe2cae5d12bcb54218d03829c896cd9acee3dae38fa60cb9755bb  analysis/test_secondary_stats.py
d0d6e930f49ad598bec5231eff3fe5599140ade244f59fa3cf7d72351d1ab751  artifact.json
8b5080482668bad9cdc2f2c6ca4abe22344714a148faa6ddc0043024556c901f  LICENSE.txt
478398b5a354678aebb95fa544c1c06d7ce4b3ca067d73f5206d6a61eac0c8f1  pytest.ini
5305fa6ddd0788ac927f3b8ce54b1e81ca3843233ad92bdfe6831ddd068e7cf4  README.md
ed5ca4ee3cf6f954996bfd61bb68ed18a701fe1b66cee9302331296ccf15dd8c  requirements-lock.txt
55140483b4d804596b06141c581314f161986305bbdd2cea7df75a9f70879c4b  results/minilm_input_ablation_v3.json
7f1646cfd077f52512a430c665513105ea2a34a8f0f63b2e8929368bd33d225e  results/minilm_response_boot2000_check.json
28feebaa67656683edf02f3830b519bcc22bb9395de111fe033c501ef03ecb3f  results/minilm_response_full_v3.json
53f221b79d245059df43e544ec1d115ad3e5912ca3ff18dd3d1a94569e424cae  results/minilm_response_salt_v2_schema3.json
3d0f6df45cf1527f9d15d9b7ad9bea8e7ad7a9930aaf4d7b199e7249219b1afc  results/minilm_response_salt_v3_schema3.json
823e0eb9df4c5c54f65c272768e9c82822918771286d52a30e5de7bfb360ed39  results/mpnet_input_ablation_v3.json
2e311940acbc9168120ff0c39b07ef1cef1aad296e0b5a1ce1feab51caa5465e  results/mpnet_response_full_v3.json
ec2a28f8d882da9e003d1a58139e24d1df44a3bb52bf5ce970937069feb1bf89  results/mpnet_response_transfer_op_v3.json
135289ad8adc1e36e1c17cd1c4caabc0ca36f651b3337064ed9f902f7136fd1b  results/qwen05b_input_ablation_v3.json
17ba1f8d66671413c25e6f20fdbd683f7bdbaab8d81f6f1e4d6ba752c1f27939  results/qwen05b_response_full_v3.json
edeff9ae2367e1d332ab9e444926b78981fdc81818c882d7e223e63ab1e70759  results/qwen05b_response_transfer_op_v3.json
e3d93e6d333818fd226a7e2b2552c533fb351c547b9495e76c9e5a91bd83e0f2  results/qwen3b_input_ablation_v3.json
deecfccc51bb9628f43573db5cc5632afef0d371e0db260bdadac4f1906784bc  results/qwen3b_response_full_v3.json
cdd836d29373174fc83790a7a2cadf4ec141b6f08101f72f929bac6df82cdfcc  results/qwen3b_response_transfer_op_v3.json
6c046a7f40033c3a29f879a5629deeb824b79b1e6f3e56553804bba201ba158d  src/make_figures.py
52190f6d2e1a2b77e4644e9d786df68daa72ab2e229fe33f5a073fafd9a94339  src/run_study.py
9cae57b2564c2c87b3455b5d88b5549aa6e16a93216ef2d2f9f63b3becef4c15  src/study.py
b0997ee0a6f772ef1dad8158f4a9945687d6351d7da2f5ccaac18e129c169fb4  src/tests/test_make_figures.py
20abb47c1482d417288725990283e8133b9f01d7e9235d051b5ff52ffffdff74  src/tests/test_run_study.py
1eb25bad905377a0488acc4370de2954ba50d790333fada854d5040b4cb1f6f7  src/tests/test_study.py
a8a25538d71ff00a50d62f5a868b5887588f35dd9deed163047ba41a593ec5d0  THIRD_PARTY.md
bed45daedaddb74885d618435e200b81594919e3ab9236ab7c87ea97d0b7ea10  verify_artifact.py


==> anc/one-class-centroid-v2/README.md <==
# One-Class Response-Safety Centroid Audit

Reproducibility artifact for *A Safe Prototype Is Not a Safety Direction: Reference
Dependence and Prompt Confounds in Response-Safety Embeddings* (Sahil Kadadekar, NeurIPS
2026 Workshop on Foundations of Language Model Security). Bundle schema 2, result schema 3.

The archive contains the exact analysis source, tests, aggregate result JSON, and the
scripts that generate every appendix table. It excludes raw prompts, raw responses,
embedding caches, and model weights.

## Contents

| Path | What it is |
|---|---|
| `src/` | Study harness (`run_study.py`, `study.py`), figure generator, 33 protocol tests |
| `results/` | 14 schema-3 result files (primary runs, transfer and operating points, input ablations, split salts, a 2,000-draw bootstrap check) |
| `analysis/secondary_stats.py` | Holm, equivalence, correlation, Wilson, and stability statistics over the primary results |
| `analysis/camera_ready_analyses.py` | Refusal-template sensitivity, 12-feature stylistic baseline, and held-out references (label-free population, label-selected cohort, prevalence-subsampled, and small labeled sets); cache replay |
| `analysis/camera_ready_tables.py` | Generates every appendix table and in-text number from the JSON evidence |
| `analysis/*_v1.json` | Outputs of the two analysis scripts |
| `analysis/test_*.py` | 49 unit tests for the analysis and table code |
| `verify_artifact.py` | Fail-closed verifier for this bundle |

## Verify stored evidence

Use Python 3.13 or newer:

```text
python verify_artifact.py
python -m pytest -q
```

The verifier checks the manifest, source hashes embedded in every result, frozen dataset
and model revisions, ordered-row digests, unique result cells, finite metrics, the 24
expected primary AUCs, that each transfer/operating-point re-run reproduces every cell of
its original run exactly, and that the camera-ready analyses were produced by the bundled
source.

To regenerate the paper's tables and figures from stored JSON:

```text
python analysis/camera_ready_tables.py --results-dir results \
  --stats analysis/secondary_stats_v1.json \
  --analyses analysis/camera_ready_analyses_v1.json --output-dir generated

python src/make_figures.py \
  --minilm-response results/minilm_response_full_v3.json \
  --mpnet-response results/mpnet_response_full_v3.json \
  --qwen-response results/qwen05b_response_full_v3.json \
  --qwen3b-response results/qwen3b_response_full_v3.json \
  --minilm-ablation results/minilm_input_ablation_v3.json \
  --output-dir figures

python analysis/make_schematic_figure.py --output-dir figures
```

Set `MPLBACKEND=Agg` in headless environments.

## Full reproduction

Install the versions in `requirements-lock.txt`. The public Hugging Face assets and
their pinned revisions are listed in `THIRD_PARTY.md` and `artifact.json`. Run from a
directory containing `src/`, `results/`, and a writable `cache/`:

```text
python src/run_study.py --encoders minilm --modes response \
  --include-logistic --include-operating-points \
  --output results/minilm_response_full_v3.json

python src/run_study.py --encoders mpnet --modes response \
  --include-logistic --skip-transfer \
  --output results/mpnet_response_full_v3.json

python src/run_study.py --encoders qwen05b --modes response \
  --include-logistic --skip-transfer --batch-size 64 \
  --output results/qwen05b_response_full_v3.json

python src/run_study.py --encoders qwen3b --modes response \
  --include-logistic --skip-transfer --batch-size 16 \
  --output results/qwen3b_response_full_v3.json

python src/run_study.py --encoders minilm --modes prompt prompt_response \
  --skip-transfer --output results/minilm_input_ablation_v3.json
```

Transfer and operating points for the other encoders (each reproduces its
`*_response_full_v3.json` cells exactly and adds the new ones):

```text
python src/run_study.py --encoders mpnet --modes response --include-logistic \
  --include-operating-points --output results/mpnet_response_transfer_op_v3.json

python src/run_study.py --encoders qwen05b --modes response --include-logistic \
  --include-operating-points --batch-size 64 \
  --output results/qwen05b_response_transfer_op_v3.json

python src/run_study.py --encoders qwen3b --modes response --include-logistic \
  --include-operating-points --batch-size 16 \
  --output results/qwen3b_response_transfer_op_v3.json
```

Input ablations for the other encoders use `--modes prompt prompt_response
--skip-transfer` and write `results/<encoder>_input_ablation_v3.json`, with
`--batch-size 64` for mpnet and Qwen-0.5B and `--batch-size 8` for Qwen-3B. Batch sizes
were chosen so that encoding does not spill GPU memory into host memory.

Split sensitivity:

```text
python src/run_study.py --encoders minilm --modes response \
  --include-logistic --skip-transfer \
  --split-salt one-class-centroid-v2-20260718 \
  --output results/minilm_response_salt_v2_schema3.json

python src/run_study.py --encoders minilm --modes response \
  --include-logistic --skip-transfer \
  --split-salt one-class-centroid-v3-20260718 \
  --output results/minilm_response_salt_v3_schema3.json
```

The analysis scripts replay the hash-bound embedding caches written by those runs:

```text
python src/run_study.py --encoders minilm --modes response --skip-transfer \
  --bootstrap 2000 --cache-only --offline \
  --output results/minilm_response_boot2000_check.json

python analysis/secondary_stats.py --artifact-dir results \
  --bootstrap-check results/minilm_response_boot2000_check.json \
  --output analysis/secondary_stats_v1.json

python analysis/camera_ready_analyses.py --experiment-dir src \
  --cache-dir cache --artifact-dir results \
  --output analysis/camera_ready_analyses_v1.json
```

`camera_ready_analyses.py` fails if any reproduced primary AUC differs from the stored
result. For a cache-bound replay with no model or dataset resolution, add
`--cache-only --offline` to `run_study.py` after the caches exist.

## Scope

The artifact supports a bounded result about a raw positive centroid scored by cosine.
It does not establish that all one-class methods fail, and it does not provide a
deployable safety guard. Aegis is an auxiliary jury-only source control. Bootstrap
intervals are conditional on a fixed train fit.

## License

Code is MIT-licensed; aggregate results and documentation are CC BY 4.0. See
`LICENSE.txt` and `THIRD_PARTY.md`.


==> anc/one-class-centroid-v2/THIRD_PARTY.md <==
# Third-party assets

No raw data or model weights are redistributed in this archive.

## Datasets

| Asset | Frozen revision | License | Source |
|---|---|---|---|
| PKU-Alignment/BeaverTails | `8401fe609d288129cc684a9b3be6a93e41cfe678` | CC BY-NC 4.0 | https://huggingface.co/datasets/PKU-Alignment/BeaverTails |
| PKU-Alignment/PKU-SafeRLHF | `9421ffafec3fa40a1f1a7d567b4d525079477ecb` | CC BY-NC 4.0 | https://huggingface.co/datasets/PKU-Alignment/PKU-SafeRLHF |
| nvidia/Aegis-AI-Content-Safety-Dataset-2.0 | `d86bb8bedff51d25ac834ab7838f1cc61acb7a2c` | CC BY 4.0 | https://huggingface.co/datasets/nvidia/Aegis-AI-Content-Safety-Dataset-2.0 |

These datasets can contain offensive, distressing, or otherwise harmful text. Follow
the upstream usage terms and handling guidance.

## Models

| Asset | Frozen revision | License | Source |
|---|---|---|---|
| sentence-transformers/all-MiniLM-L6-v2 | `1110a243fdf4706b3f48f1d95db1a4f5529b4d41` | Apache 2.0 | https://huggingface.co/sentence-transformers/all-MiniLM-L6-v2 |
| sentence-transformers/all-mpnet-base-v2 | `e8c3b32edf5434bc2275fc9bab85f82640a19130` | Apache 2.0 | https://huggingface.co/sentence-transformers/all-mpnet-base-v2 |
| Qwen/Qwen2.5-0.5B-Instruct | `7ae557604adf67be50417f59c2c2f167def9a775` | Apache 2.0 | https://huggingface.co/Qwen/Qwen2.5-0.5B-Instruct |
| Qwen/Qwen2.5-3B-Instruct | `aa8e72537993ba99e69dfaafa59ed015b17504d1` | Qwen Research License, non-commercial | https://huggingface.co/Qwen/Qwen2.5-3B-Instruct |

Use and redistribution remain subject to each upstream license.



==> anc/one-class-centroid-v2/analysis/build_artifact.py <==
"""Sync the public artifact from its canonical sources and build a reproducible zip.

Usage (from the paper directory):
    python analysis/build_artifact.py --output one_class_centroid_artifact_v2.zip
"""

from __future__ import annotations

import argparse
import hashlib
import json
import shutil
import zipfile
from pathlib import Path

PAPER_DIR = Path(__file__).resolve().parents[1]
ARTIFACT_DIR = PAPER_DIR / "artifact"
EXPERIMENT_DIR = PAPER_DIR.parents[1] / "experiments" / "one_class_centroid"
BUNDLE_ROOT = "one-class-centroid-v2"
# Fixed timestamp and permissions make the archive byte-reproducible.
ZIP_TIMESTAMP = (2026, 10, 1, 0, 0, 0)
ZIP_FILE_MODE = 0o644 << 16
ZIP_COMPRESS_LEVEL = 9
MANIFEST_NAME = "MANIFEST.sha256"
IGNORED_PARTS = {"__pycache__", ".pytest_cache", ".ruff_cache", ".mypy_cache"}
IGNORED_SUFFIXES = {".pyc", ".pyo"}
# Keeps artifact bytes exact under git; repository plumbing, not bundle content.
IGNORED_NAMES = {".gitattributes"}
SOURCE_FILES = {
    "src/run_study.py": EXPERIMENT_DIR / "run_study.py",
    "src/study.py": EXPERIMENT_DIR / "study.py",
    "src/make_figures.py": EXPERIMENT_DIR / "make_figures.py",
    "src/tests/test_make_figures.py": EXPERIMENT_DIR / "tests" / "test_make_figures.py",
    "src/tests/test_run_study.py": EXPERIMENT_DIR / "tests" / "test_run_study.py",
    "src/tests/test_study.py": EXPERIMENT_DIR / "tests" / "test_study.py",
}
ANALYSIS_FILES = (
    "secondary_stats.py",
    "test_secondary_stats.py",
    "secondary_stats_v1.json",
    "camera_ready_analyses.py",
    "test_camera_ready_analyses.py",
    "camera_ready_analyses_v1.json",
    "camera_ready_tables.py",
    "test_camera_ready_tables.py",
    "make_schematic_figure.py",
    "build_artifact.py",
)


def sha256_bytes(data: bytes) -> str:
    return hashlib.sha256(data).hexdigest()


def sync() -> None:
    """Copy every declared input byte-for-byte into the artifact directory."""

    artifact = json.loads((ARTIFACT_DIR / "artifact.json").read_text(encoding="utf-8"))
    targets = dict(SOURCE_FILES)
    for relative in artifact["all_results"]:
        targets[relative] = EXPERIMENT_DIR / relative
    for name in ANALYSIS_FILES:
        targets[f"analysis/{name}"] = PAPER_DIR / "analysis" / name
    for relative, source in targets.items():
        if not source.is_file():
            raise FileNotFoundError(f"declared artifact input missing: {source}")
        destination = ARTIFACT_DIR / relative
        destination.parent.mkdir(parents=True, exist_ok=True)
        shutil.copyfile(source, destination)


def bundle_files() -> list[Path]:
    return sorted(
        path
        for path in ARTIFACT_DIR.rglob("*")
        if path.is_file()
        and not any(
            part in IGNORED_PARTS for part in path.relative_to(ARTIFACT_DIR).parts
        )
        and path.suffix not in IGNORED_SUFFIXES
        and path.name not in IGNORED_NAMES
    )


def write_manifest() -> None:
    lines = [
        f"{sha256_bytes(path.read_bytes())}  {path.relative_to(ARTIFACT_DIR).as_posix()}"
        for path in bundle_files()
        if path.name != MANIFEST_NAME
    ]
    (ARTIFACT_DIR / MANIFEST_NAME).write_text("\n".join(lines) + "\n", encoding="utf-8")


def build_zip(output: Path) -> str:
    with zipfile.ZipFile(
        output, "w", zipfile.ZIP_DEFLATED, compresslevel=ZIP_COMPRESS_LEVEL
    ) as archive:
        for path in bundle_files():
            info = zipfile.ZipInfo(
                f"{BUNDLE_ROOT}/{path.relative_to(ARTIFACT_DIR).as_posix()}",
                date_time=ZIP_TIMESTAMP,
            )
            info.external_attr = ZIP_FILE_MODE
            info.compress_type = zipfile.ZIP_DEFLATED
            archive.writestr(info, path.read_bytes(), compresslevel=ZIP_COMPRESS_LEVEL)
    return sha256_bytes(output.read_bytes())


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", type=Path, required=True)
    args = parser.parse_args()
    sync()
    write_manifest()
    print(f"{build_zip(args.output)}  {args.output.name}")


if __name__ == "__main__":
    main()


==> anc/one-class-centroid-v2/analysis/camera_ready_analyses.py <==
"""Camera-ready reviewer analyses over the hash-bound schema-v3 embedding caches.

Three analyses requested in FLMSec review, all replayed from embedding caches (no encoder
weights are loaded):

1. Refusal-template sensitivity: how often each primary cohort's responses open with a
   refusal, how well that indicator alone ranks safety, and the primary readouts after
   excluding refusal-opening responses from both fit and test.
2. Stylistic baseline: a standardized logistic regression on surface features of the
   response text (length, lexical, punctuation, casing, list, and refusal features).
3. Held-out references: orient the labeled-safe train mean by the mean of a disjoint
   validation sample. The full validation population uses no labels; the primary-cohort
   pool and the 25/10/5% unsafe pools are label-selected; a small labeled unsafe set
   with the 5% pool's unsafe count tests whether few labels beat many unlabeled rows.

Usage (from the paper directory):
    python analysis/camera_ready_analyses.py --encoders minilm mpnet qwen05b qwen3b \
        --output analysis/camera_ready_analyses_v1.json
"""

from __future__ import annotations

import argparse
import hashlib
import importlib
import json
import re
import sys
from datetime import datetime, timezone
from pathlib import Path
from types import ModuleType
from typing import Any

import numpy as np
from sklearn.linear_model import LogisticRegression
from sklearn.pipeline import make_pipeline
from sklearn.preprocessing import StandardScaler

SCHEMA_VERSION = "camera_ready_v1"
PAPER_DIR = Path(__file__).resolve().parents[1]
DEFAULT_EXPERIMENT_DIR = PAPER_DIR.parents[1] / "experiments" / "one_class_centroid"

# Refusals announce themselves in the opening clause; later hedges are not refusals.
REFUSAL_OPENING_CHARS = 120
REFUSAL_PATTERN = re.compile(
    r"\bi\s+(?:cannot|can't|can not|won't|will not|must decline|must refuse|refuse"
    r"|am unable|'m unable|am not able|'m not able)\b"
    r"|\bsorry,\s*(?:but\s+)?i\b"
    r"|\bi'm sorry,\s*but\b"
    r"|\bas an ai\b",
    re.IGNORECASE,
)
# Unsafe fractions for the declared-composition unlabeled references.
UNLABELED_UNSAFE_FRACTIONS = (0.05, 0.10, 0.25)
WORD_PATTERN = re.compile(r"\w+")
LIST_LINE_PATTERN = re.compile(r"^\s*(?:[-*•]|\d+[.)])\s")
PUNCTUATION = frozenset("!\"#$%&'()*+,-./:;<=>?@[\\]^_`{|}~")
STYLISTIC_FEATURE_NAMES = (
    "log_chars",
    "log_words",
    "log_lines",
    "mean_word_length",
    "type_token_ratio",
    "punctuation_fraction",
    "digit_fraction",
    "uppercase_fraction",
    "list_lines",
    "question_marks",
    "exclamations",
    "refusal_opening",
)
# Matches the harness's supervised baseline budget; features are standardized first.
STYLE_LOGISTIC_MAX_ITERATIONS = 2_000
MIN_DIRECTION_NORM = 1e-12
# Reproduced primary AUCs must match the committed artifacts to floating-point noise.
ARTIFACT_MATCH_TOLERANCE = 1e-9
RESPONSE_ARTIFACTS = {
    "minilm": "minilm_response_full_v3.json",
    "mpnet": "mpnet_response_full_v3.json",
    "qwen05b": "qwen05b_response_full_v3.json",
    "qwen3b": "qwen3b_response_full_v3.json",
}


def is_refusal(response: str) -> bool:
    """Flag responses whose opening clause is an explicit refusal template."""

    opening = response.replace("’", "'").strip()[:REFUSAL_OPENING_CHARS]
    return bool(REFUSAL_PATTERN.search(opening))


def stylistic_features(text: str) -> np.ndarray:
    """Surface features of a response, ordered as ``STYLISTIC_FEATURE_NAMES``."""

    words = WORD_PATTERN.findall(text)
    lines = text.split("\n") if text else []
    letters = [char for char in text if char.isalpha()]
    n_chars = len(text)
    values = {
        "log_chars": np.log1p(n_chars),
        "log_words": np.log1p(len(words)),
        "log_lines": np.log1p(len(lines)),
        "mean_word_length": (
            float(np.mean([len(word) for word in words])) if words else 0.0
        ),
        "type_token_ratio": (
            len({word.casefold() for word in words}) / len(words) if words else 0.0
        ),
        "punctuation_fraction": (
            sum(char in PUNCTUATION for char in text) / n_chars if n_chars else 0.0
        ),
        "digit_fraction": (
            sum(char.isdigit() for char in text) / n_chars if n_chars else 0.0
        ),
        "uppercase_fraction": (
            sum(char.isupper() for char in letters) / len(letters) if letters else 0.0
        ),
        "list_lines": (
            sum(bool(LIST_LINE_PATTERN.match(line)) for line in lines) / len(lines)
            if lines
            else 0.0
        ),
        "question_marks": float(text.count("?")),
        "exclamations": float(text.count("!")),
        "refusal_opening": float(is_refusal(text)),
    }
    return np.asarray([values[name] for name in STYLISTIC_FEATURE_NAMES], dtype=float)


def sample_class_rows(
    labels: np.ndarray, *, cls: int, count: int, rng: np.random.Generator
) -> np.ndarray:
    """Draw ``count`` distinct row indices whose label equals ``cls``."""

    candidates = np.flatnonzero(np.asarray(labels, dtype=np.int64) == cls)
    if not 1 <= count <= len(candidates):
        raise ValueError(f"Cannot draw {count} rows from {len(candidates)} candidates")
    return np.sort(rng.choice(candidates, size=count, replace=False))


def heldout_mixture_direction(
    safe_matrix: np.ndarray, unlabeled_matrix: np.ndarray
) -> np.ndarray:
    """Unit direction from an unlabeled reference mean to the labeled-safe mean."""

    difference = np.asarray(safe_matrix, dtype=np.float64).mean(axis=0) - np.asarray(
        unlabeled_matrix, dtype=np.float64
    ).mean(axis=0)
    norm = float(np.linalg.norm(difference))
    if norm <= MIN_DIRECTION_NORM:
        raise ValueError("Safe and unlabeled reference means coincide")
    return difference / norm


def reference_shift_ratio(
    safe_train: np.ndarray, unsafe_train: np.ndarray, safe_reference: np.ndarray
) -> float:
    """Safe-mean shift between fit and reference samples, in class-gap units.

    The unlabeled reference contributes signal ``pi_u * ||mu_s - mu_u||``; a shift of
    the safe mean between samples is noise of this size that does not shrink with pi_u.
    """

    safe_mean = np.asarray(safe_train, dtype=np.float64).mean(axis=0)
    gap = float(
        np.linalg.norm(
            safe_mean - np.asarray(unsafe_train, dtype=np.float64).mean(axis=0)
        )
    )
    if gap <= MIN_DIRECTION_NORM:
        raise ValueError("Safe and unsafe train means coincide")
    shift = safe_mean - np.asarray(safe_reference, dtype=np.float64).mean(axis=0)
    return float(np.linalg.norm(shift)) / gap


def subsample_to_unsafe_fraction(
    labels: np.ndarray, fraction: float, rng: np.random.Generator
) -> np.ndarray:
    """Largest label-stratified subsample whose unsafe share matches ``fraction``.

    Labels only simulate the composition of an unlabeled pool; the resulting rows are
    used without labels.
    """

    if not 0.0 < fraction < 1.0:
        raise ValueError(f"Unsafe fraction must lie in (0, 1), got {fraction}")
    target = np.asarray(labels, dtype=np.int64)
    safe_indices = np.flatnonzero(target == 1)
    unsafe_indices = np.flatnonzero(target == 0)
    n_safe = len(safe_indices)
    n_unsafe = round(fraction * n_safe / (1.0 - fraction))
    if n_unsafe > len(unsafe_indices):
        n_unsafe = len(unsafe_indices)
        n_safe = round(n_unsafe * (1.0 - fraction) / fraction)
    if n_safe < 1 or n_unsafe < 1:
        raise ValueError("Requested composition leaves an empty class")
    chosen = np.concatenate(
        [
            rng.choice(safe_indices, size=n_safe, replace=False),
            rng.choice(unsafe_indices, size=n_unsafe, replace=False),
        ]
    )
    return np.sort(chosen)


def _load_experiment(experiment_dir: Path) -> tuple[ModuleType, ModuleType]:
    """Import the frozen study harness without copying its definitions."""

    sys.path.insert(0, str(experiment_dir))
    return importlib.import_module("run_study"), importlib.import_module("study")


def _sha256(path: Path) -> str:
    return hashlib.sha256(path.read_bytes()).hexdigest()


def load_corpora(run_study: ModuleType, study: ModuleType) -> dict[str, Any]:
    """Rebuild the frozen deduplicated analysis splits exactly as run_study.main does."""

    corpora: dict[str, Any] = {}
    for corpus, parser in run_study.LOADERS.items():
        source = run_study.load_source_splits(
            corpus, run_study.FROZEN_DATASET_REVISIONS[corpus], offline=True
        )
        rows = [
            row
            for split in run_study.DATASET_SPLITS[corpus]
            for row in parser(source[split], split)
        ]
        deduplicated, _ = study.deduplicate_examples(rows)
        corpora[corpus] = {
            split: [
                row
                for row in deduplicated
                if study.assign_prompt_split(
                    row.prompt, salt=run_study.FROZEN_SPLIT_SALT
                )
                == split
            ]
            for split in ("train", "validation", "test")
        }
    return corpora


def _interval_record(interval: Any, delta: Any | None = None) -> dict[str, Any]:
    record = {
        "auc": interval.point,
        "auc_ci_low": interval.low,
        "auc_ci_high": interval.high,
        "valid_resamples": interval.valid_resamples,
    }
    if delta is not None:
        record.update(
            {
                "delta_vs_safe_centroid": delta.point,
                "delta_ci_low": delta.low,
                "delta_ci_high": delta.high,
            }
        )
    return record


def _bootstrap(
    study: ModuleType,
    labels: np.ndarray,
    scores: dict[str, np.ndarray],
    groups: np.ndarray,
    *,
    n_boot: int,
    seed: int,
) -> dict[str, dict[str, Any]]:
    intervals, deltas = study.cluster_bootstrap_auc_many(
        labels, scores, groups, baseline="safe_centroid", n_boot=n_boot, seed=seed
    )
    return {name: _interval_record(intervals[name], deltas[name]) for name in intervals}


def committed_primary_aucs(
    artifact_dir: Path, encoder: str, run_study: ModuleType
) -> dict[tuple[str, str], float]:
    payload = json.loads(
        (artifact_dir / RESPONSE_ARTIFACTS[encoder]).read_text(encoding="utf-8")
    )
    return {
        (row["corpus"], row["method"]): row["auc"]
        for row in payload["results"]
        if row["kind"] == "within_corpus"
        and row["mode"] == "response"
        and row["cohort"] == run_study.PRIMARY_COHORT_BY_CORPUS[row["corpus"]]
    }


def refusal_analysis(
    study: ModuleType,
    train_rows: list[Any],
    train_matrix: np.ndarray,
    test_rows: list[Any],
    test_matrix: np.ndarray,
    *,
    n_boot: int,
    seed: int,
) -> dict[str, Any]:
    """Refusal prevalence, refusal-indicator ranking, and refusal-excluded readouts."""

    train_labels = np.asarray([row.is_safe for row in train_rows], dtype=np.int64)
    test_labels = np.asarray([row.is_safe for row in test_rows], dtype=np.int64)
    train_refusal = np.asarray([is_refusal(row.response) for row in train_rows])
    test_refusal = np.asarray([is_refusal(row.response) for row in test_rows])
    test_groups = np.asarray([study.canonical_prompt(row.prompt) for row in test_rows])

    indicator = study.fit_signed_scalar_score(
        train_refusal.astype(np.float64), train_labels, test_refusal.astype(np.float64)
    )
    readouts = study.score_linear_readouts(
        study.fit_linear_readouts(train_matrix, train_labels), test_matrix
    )
    full = _bootstrap(
        study,
        test_labels,
        {
            "safe_centroid": readouts["safe_centroid"],
            "diff_means": readouts["diff_means"],
            "refusal_indicator": indicator,
        },
        test_groups,
        n_boot=n_boot,
        seed=seed,
    )

    keep_train = ~train_refusal
    keep_test = ~test_refusal
    kept_train_labels = train_labels[keep_train]
    kept_test_labels = test_labels[keep_test]
    excluded: dict[str, Any] | None = None
    if set(np.unique(kept_train_labels)) == {0, 1} and set(
        np.unique(kept_test_labels)
    ) == {0, 1}:
        kept_readouts = study.score_linear_readouts(
            study.fit_linear_readouts(train_matrix[keep_train], kept_train_labels),
            test_matrix[keep_test],
        )
        excluded = _bootstrap(
            study,
            kept_test_labels,
            {
                "safe_centroid": kept_readouts["safe_centroid"],
                "diff_means": kept_readouts["diff_means"],
            },
            test_groups[keep_test],
            n_boot=n_boot,
            seed=seed,
        )

    def rate(mask: np.ndarray, labels: np.ndarray, value: int) -> float:
        selected = labels == value
        return float(mask[selected].mean()) if selected.any() else float("nan")

    return {
        "train_refusal_rate_safe": rate(train_refusal, train_labels, 1),
        "train_refusal_rate_unsafe": rate(train_refusal, train_labels, 0),
        "test_refusal_rate_safe": rate(test_refusal, test_labels, 1),
        "test_refusal_rate_unsafe": rate(test_refusal, test_labels, 0),
        "test_rows": len(test_rows),
        "test_rows_after_exclusion": int(keep_test.sum()),
        "train_rows_after_exclusion": int(keep_train.sum()),
        "full_cohort": full,
        "refusals_excluded": excluded,
    }


def stylistic_analysis(
    study: ModuleType,
    train_rows: list[Any],
    train_matrix: np.ndarray,
    test_rows: list[Any],
    test_matrix: np.ndarray,
    *,
    n_boot: int,
    seed: int,
) -> dict[str, Any]:
    """Supervised surface-feature baseline against the embedding readouts."""

    train_labels = np.asarray([row.is_safe for row in train_rows], dtype=np.int64)
    test_labels = np.asarray([row.is_safe for row in test_rows], dtype=np.int64)
    test_groups = np.asarray([study.canonical_prompt(row.prompt) for row in test_rows])
    train_features = np.vstack([stylistic_features(row.response) for row in train_rows])
    test_features = np.vstack([stylistic_features(row.response) for row in test_rows])
    classifier = make_pipeline(
        StandardScaler(),
        LogisticRegression(max_iter=STYLE_LOGISTIC_MAX_ITERATIONS, random_state=seed),
    ).fit(train_features, train_labels)
    readouts = study.score_linear_readouts(
        study.fit_linear_readouts(train_matrix, train_labels), test_matrix
    )
    return {
        "features": list(STYLISTIC_FEATURE_NAMES),
        "auc": _bootstrap(
            study,
            test_labels,
            {
                "safe_centroid": readouts["safe_centroid"],
                "diff_means": readouts["diff_means"],
                "stylistic_logistic": classifier.predict_proba(test_features)[:, 1],
            },
            test_groups,
            n_boot=n_boot,
            seed=seed,
        ),
    }


def unlabeled_reference_analysis(
    study: ModuleType,
    train_rows: list[Any],
    train_matrix: np.ndarray,
    population_rows: list[Any],
    population_matrix: np.ndarray,
    cohort_matrix: np.ndarray,
    test_rows: list[Any],
    test_matrix: np.ndarray,
    *,
    n_boot: int,
    seed: int,
) -> dict[str, Any]:
    """Compare held-out references of differing label use against the readouts.

    ``population`` is the full validation split (no labels used); ``cohort`` is the
    validation primary cohort, whose selection uses labels for two corpora.
    """

    train_labels = np.asarray([row.is_safe for row in train_rows], dtype=np.int64)
    population_labels = np.asarray(
        [row.is_safe for row in population_rows], dtype=np.int64
    )
    test_labels = np.asarray([row.is_safe for row in test_rows], dtype=np.int64)
    test_groups = np.asarray([study.canonical_prompt(row.prompt) for row in test_rows])
    model = study.fit_linear_readouts(train_matrix, train_labels)
    readouts = study.score_linear_readouts(model, test_matrix)
    train = np.asarray(train_matrix, dtype=np.float64)
    population = np.asarray(population_matrix, dtype=np.float64)
    safe_train = train[train_labels == 1]

    scores = {
        "safe_centroid": readouts["safe_centroid"],
        "diff_means": readouts["diff_means"],
        "centered_safe_in_sample": readouts["centered_safe"],
    }
    directions: dict[str, np.ndarray] = {
        "population_unlabeled": heldout_mixture_direction(safe_train, population),
        "cohort_pool": heldout_mixture_direction(safe_train, cohort_matrix),
    }
    pools = {
        "population_unlabeled": {
            "rows": len(population),
            "unsafe_rows": int((population_labels == 0).sum()),
        },
        "cohort_pool": {"rows": len(cohort_matrix), "unsafe_rows": None},
    }
    rng = np.random.default_rng(seed)
    for fraction in UNLABELED_UNSAFE_FRACTIONS:
        name = f"population_unsafe_{round(fraction * 100):02d}"
        indices = subsample_to_unsafe_fraction(population_labels, fraction, rng)
        directions[name] = heldout_mixture_direction(safe_train, population[indices])
        pools[name] = {
            "rows": len(indices),
            "unsafe_rows": int((population_labels[indices] == 0).sum()),
        }
    small = pools["population_unsafe_05"]["unsafe_rows"]
    labeled = sample_class_rows(population_labels, cls=0, count=small, rng=rng)
    directions["labeled_unsafe_small"] = heldout_mixture_direction(
        safe_train, population[labeled]
    )
    pools["labeled_unsafe_small"] = {"rows": small, "unsafe_rows": small}
    for name, direction in directions.items():
        scores[name] = np.asarray(test_matrix, dtype=np.float64) @ direction

    return {
        "population_unsafe_fraction": float((population_labels == 0).mean()),
        "pools": pools,
        "safe_mean_shift_ratio": reference_shift_ratio(
            safe_train, train[train_labels == 0], population[population_labels == 1]
        ),
        "cosine_to_diff_means": {
            name: float(direction @ model.diff_means)
            for name, direction in directions.items()
        },
        "auc": _bootstrap(
            study, test_labels, scores, test_groups, n_boot=n_boot, seed=seed
        ),
    }


def build_report(args: argparse.Namespace) -> dict[str, Any]:
    run_study, study = _load_experiment(args.experiment_dir)
    corpora = load_corpora(run_study, study)
    seed = run_study.BOOTSTRAP_SEED
    records: list[dict[str, Any]] = []
    for encoder in args.encoders:
        committed = committed_primary_aucs(args.artifact_dir, encoder, run_study)
        for corpus, splits in corpora.items():
            matrices = {
                split: run_study.encode_rows(
                    splits[split],
                    corpus=corpus,
                    split=f"hash_{split}",
                    mode="response",
                    encoder_alias=encoder,
                    encoder_repo=run_study.ENCODER_REPOS[encoder],
                    encoder_revision=run_study.FROZEN_ENCODER_REVISIONS[encoder],
                    model=None,
                    cache_dir=args.cache_dir,
                    batch_size=1,
                )
                for split in ("train", "validation", "test")
            }
            cohort_name, train_rows, train_matrix, test_rows, test_matrix = (
                run_study.require_primary_cohort(
                    corpus,
                    run_study.build_cohorts(
                        corpus,
                        splits["train"],
                        matrices["train"],
                        splits["test"],
                        matrices["test"],
                    ),
                )
            )
            cohort_rows, cohort_matrix = run_study.select_rows(
                splits["validation"],
                matrices["validation"],
                run_study.primary_cohort_mask(corpus, splits["validation"]),
            )
            refusal = refusal_analysis(
                study,
                train_rows,
                train_matrix,
                test_rows,
                test_matrix,
                n_boot=args.bootstrap,
                seed=seed,
            )
            for method in ("safe_centroid", "diff_means"):
                reproduced = refusal["full_cohort"][method]["auc"]
                if abs(reproduced - committed[(corpus, method)]) > (
                    ARTIFACT_MATCH_TOLERANCE
                ):
                    raise ValueError(
                        f"{encoder}/{corpus}/{method}: reproduced AUC {reproduced} "
                        f"!= committed {committed[(corpus, method)]}"
                    )
            records.append(
                {
                    "encoder": encoder,
                    "corpus": corpus,
                    "cohort": cohort_name,
                    "ordered_rows_sha256": {
                        "train": run_study.examples_digest(train_rows),
                        "validation_population": run_study.examples_digest(
                            splits["validation"]
                        ),
                        "validation_cohort": run_study.examples_digest(cohort_rows),
                        "test": run_study.examples_digest(test_rows),
                    },
                    "refusal": refusal,
                    "stylistic": stylistic_analysis(
                        study,
                        train_rows,
                        train_matrix,
                        test_rows,
                        test_matrix,
                        n_boot=args.bootstrap,
                        seed=seed,
                    ),
                    "unlabeled_reference": unlabeled_reference_analysis(
                        study,
                        train_rows,
                        train_matrix,
                        splits["validation"],
                        matrices["validation"],
                        cohort_matrix,
                        test_rows,
                        test_matrix,
                        n_boot=args.bootstrap,
                        seed=seed,
                    ),
                }
            )
            print(f"done {encoder}/{corpus}", flush=True)
    return {
        "schema_version": SCHEMA_VERSION,
        "created_at": datetime.now(timezone.utc).isoformat(),
        "command": " ".join(sys.argv),
        "bootstrap_resamples": args.bootstrap,
        "bootstrap_seed": seed,
        "split_salt": run_study.FROZEN_SPLIT_SALT,
        "constants": {
            "refusal_opening_chars": REFUSAL_OPENING_CHARS,
            "refusal_pattern": REFUSAL_PATTERN.pattern,
            "unlabeled_unsafe_fractions": list(UNLABELED_UNSAFE_FRACTIONS),
            "stylistic_features": list(STYLISTIC_FEATURE_NAMES),
            "stylistic_logistic_max_iterations": STYLE_LOGISTIC_MAX_ITERATIONS,
        },
        "source_sha256": {
            "camera_ready_analyses.py": _sha256(Path(__file__)),
            "run_study.py": _sha256(args.experiment_dir / "run_study.py"),
            "study.py": _sha256(args.experiment_dir / "study.py"),
        },
        "records": records,
    }


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--encoders", nargs="+", default=list(RESPONSE_ARTIFACTS))
    parser.add_argument("--experiment-dir", type=Path, default=DEFAULT_EXPERIMENT_DIR)
    parser.add_argument("--cache-dir", type=Path, default=None)
    parser.add_argument(
        "--artifact-dir", type=Path, default=PAPER_DIR / "artifact" / "results"
    )
    parser.add_argument("--bootstrap", type=int, default=500)
    parser.add_argument(
        "--output",
        type=Path,
        default=PAPER_DIR / "analysis" / "camera_ready_analyses_v1.json",
    )
    args = parser.parse_args()
    if args.cache_dir is None:
        args.cache_dir = args.experiment_dir / "cache"
    return args


def main() -> None:
    args = parse_args()
    payload = build_report(args)
    args.output.write_text(json.dumps(payload, indent=1), encoding="utf-8")
    print(f"wrote {args.output}")


if __name__ == "__main__":
    main()


==> anc/one-class-centroid-v2/analysis/camera_ready_analyses_v1.json <==
{
 "schema_version": "camera_ready_v1",
 "created_at": "2026-10-01T12:43:37.952713+00:00",
 "command": "analysis/camera_ready_analyses.py --encoders minilm mpnet qwen05b qwen3b --output analysis/camera_ready_analyses_v1.json",
 "bootstrap_resamples": 500,
 "bootstrap_seed": 20260715,
 "split_salt": "one-class-centroid-v1-20260715",
 "constants": {
  "refusal_opening_chars": 120,
  "refusal_pattern": "\\bi\\s+(?:cannot|can't|can not|won't|will not|must decline|must refuse|refuse|am unable|'m unable|am not able|'m not able)\\b|\\bsorry,\\s*(?:but\\s+)?i\\b|\\bi'm sorry,\\s*but\\b|\\bas an ai\\b",
  "unlabeled_unsafe_fractions": [
   0.05,
   0.1,
   0.25
  ],
  "stylistic_features": [
   "log_chars",
   "log_words",
   "log_lines",
   "mean_word_length",
   "type_token_ratio",
   "punctuation_fraction",
   "digit_fraction",
   "uppercase_fraction",
   "list_lines",
   "question_marks",
   "exclamations",
   "refusal_opening"
  ],
  "stylistic_logistic_max_iterations": 2000
 },
 "source_sha256": {
  "camera_ready_analyses.py": "f106bdc41ae772728f25c267799fb2ae9fc93392367dd5ae1cd9034a99c114dd",
  "run_study.py": "52190f6d2e1a2b77e4644e9d786df68daa72ab2e229fe33f5a073fafd9a94339",
  "study.py": "9cae57b2564c2c87b3455b5d88b5549aa6e16a93216ef2d2f9f63b3becef4c15"
 },
 "records": [
  {
   "encoder": "minilm",
   "corpus": "beavertails",
   "cohort": "mixed_prompt_fit_eval",
   "ordered_rows_sha256": {
    "train": "e417c833d47f824d34a24a420321e263c537da56b3a31dea5c8272bd816e486b",
    "validation_population": "e4c77d7d09ec9511f7f3560a644194179ea1f56b1c388d28be37d717477fd968",
    "validation_cohort": "081ee730cb6cdab0c81dd7e5c8b1dbb63101191831e78bb3df91230dbf986466",
    "test": "7b52f47bcd4bec9c5f8e176b43ce291cfad68fc95ca78680f42fbb63fc6dbed3"
   },
   "refusal": {
    "train_refusal_rate_safe": 0.05732484076433121,
    "train_refusal_rate_unsafe": 0.01624815361890694,
    "test_refusal_rate_safe": 0.050724637681159424,
    "test_refusal_rate_unsafe": 0.005543237250554324,
    "test_rows": 1868,
    "test_rows_after_exclusion": 1814,
    "train_rows_after_exclusion": 7696,
    "full_cohort": {
     "safe_centroid": {
      "auc": 0.5331549857000547,
      "auc_ci_low": 0.5022299886569588,
      "auc_ci_high": 0.5588721794888623,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.0,
      "delta_ci_low": 0.0,
      "delta_ci_high": 0.0
     },
     "diff_means": {
      "auc": 0.5879756510721517,
      "auc_ci_low": 0.5592066230548222,
      "auc_ci_high": 0.6164076814940149,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.054820665372096955,
      "delta_ci_low": 0.017092025461152276,
      "delta_ci_high": 0.09229641755184659
     },
     "refusal_indicator": {
      "auc": 0.5225907002153025,
      "auc_ci_low": 0.5123989149724636,
      "auc_ci_high": 0.536006209959089,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": -0.01056428548475219,
      "delta_ci_low": -0.038477825740494076,
      "delta_ci_high": 0.019433495884731415
     }
    },
    "refusals_excluded": {
     "safe_centroid": {
      "auc": 0.5234472353622701,
      "auc_ci_low": 0.49700729621633666,
      "auc_ci_high": 0.5512389864911048,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.0,
      "delta_ci_low": 0.0,
      "delta_ci_high": 0.0
     },
     "diff_means": {
      "auc": 0.5776531246162843,
      "auc_ci_low": 0.5476746442981129,
      "auc_ci_high": 0.6049575946517127,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.05420588925401415,
      "delta_ci_low": 0.009946248807425428,
      "delta_ci_high": 0.09136816211651272
     }
    }
   },
   "stylistic": {
    "features": [
     "log_chars",
     "log_words",
     "log_lines",
     "mean_word_length",
     "type_token_ratio",
     "punctuation_fraction",
     "digit_fraction",
     "uppercase_fraction",
     "list_lines",
     "question_marks",
     "exclamations",
     "refusal_opening"
    ],
    "auc": {
     "safe_centroid": {
      "auc": 0.5331549857000547,
      "auc_ci_low": 0.5022299886569588,
      "auc_ci_high": 0.5588721794888623,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.0,
      "delta_ci_low": 0.0,
      "delta_ci_high": 0.0
     },
     "diff_means": {
      "auc": 0.5879756510721517,
      "auc_ci_low": 0.5592066230548222,
      "auc_ci_high": 0.6164076814940149,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.054820665372096955,
      "delta_ci_low": 0.017092025461152276,
      "delta_ci_high": 0.09229641755184659
     },
     "stylistic_logistic": {
      "auc": 0.560929129195301,
      "auc_ci_low": 0.5280759212282454,
      "auc_ci_high": 0.592335454976811,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.027774143495246317,
      "delta_ci_low": -0.010733846645492854,
      "delta_ci_high": 0.06636451245617145
     }
    }
   },
   "unlabeled_reference": {
    "population_unsafe_fraction": 0.5681077558114274,
    "pools": {
     "population_unlabeled": {
      "rows": 4603,
      "unsafe_rows": 2615
     },
     "cohort_pool": {
      "rows": 1742,
      "unsafe_rows": null
     },
     "population_unsafe_05": {
      "rows": 2093,
      "unsafe_rows": 105
     },
     "population_unsafe_10": {
      "rows": 2209,
      "unsafe_rows": 221
     },
     "population_unsafe_25": {
      "rows": 2651,
      "unsafe_rows": 663
     },
     "labeled_unsafe_small": {
      "rows": 105,
      "unsafe_rows": 105
     }
    },
    "safe_mean_shift_ratio": 0.855499802743567,
    "cosine_to_diff_means": {
     "population_unlabeled": 0.8875181051013219,
     "cohort_pool": 0.5770726700674874,
     "population_unsafe_05": 0.1388997901086078,
     "population_unsafe_10": 0.26016654346958173,
     "population_unsafe_25": 0.6006478650893219,
     "labeled_unsafe_small": 0.7833708792745413
    },
    "auc": {
     "safe_centroid": {
      "auc": 0.5331549857000547,
      "auc_ci_low": 0.5022299886569588,
      "auc_ci_high": 0.5588721794888623,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.0,
      "delta_ci_low": 0.0,
      "delta_ci_high": 0.0
     },
     "diff_means": {
      "auc": 0.5879756510721517,
      "auc_ci_low": 0.5592066230548222,
      "auc_ci_high": 0.6164076814940149,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.054820665372096955,
      "delta_ci_low": 0.017092025461152276,
      "delta_ci_high": 0.09229641755184659
     },
     "centered_safe_in_sample": {
      "auc": 0.5879756510721517,
      "auc_ci_low": 0.5592066230548222,
      "auc_ci_high": 0.6164076814940149,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.054820665372096955,
      "delta_ci_low": 0.017092025461152276,
      "delta_ci_high": 0.09229641755184659
     },
     "population_unlabeled": {
      "auc": 0.5813306523804933,
      "auc_ci_low": 0.5526340063305475,
      "auc_ci_high": 0.6074110596478147,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.0481756666804386,
      "delta_ci_low": 0.011047729938162104,
      "delta_ci_high": 0.08688676932307297
     },
     "cohort_pool": {
      "auc": 0.5895043450716834,
      "auc_ci_low": 0.5621349310164969,
      "auc_ci_high": 0.6173648879988552,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.05634935937162866,
      "delta_ci_low": 0.02287636451641017,
      "delta_ci_high": 0.0886708902535025
     },
     "population_unsafe_05": {
      "auc": 0.5048385689955148,
      "auc_ci_low": 0.47853203178468834,
      "auc_ci_high": 0.5337391928873828,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": -0.028316416704539882,
      "delta_ci_low": -0.059792098806328464,
      "delta_ci_high": 0.006711314270277928
     },
     "population_unsafe_10": {
      "auc": 0.519765141186138,
      "auc_ci_low": 0.4931138653942562,
      "auc_ci_high": 0.5482234109942051,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": -0.013389844513916671,
      "delta_ci_low": -0.045068273259997876,
      "delta_ci_high": 0.02201972278370622
     },
     "population_unsafe_25": {
      "auc": 0.5611948143761505,
      "auc_ci_low": 0.5329106851519402,
      "auc_ci_high": 0.5886612513126726,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.02803982867609578,
      "delta_ci_low": -0.007448964901123901,
      "delta_ci_high": 0.06617524024586854
     },
     "labeled_unsafe_small": {
      "auc": 0.5709832761794585,
      "auc_ci_low": 0.5438715934549849,
      "auc_ci_high": 0.5963724282373994,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.03782829047940384,
      "delta_ci_low": -0.0018126415143130566,
      "delta_ci_high": 0.0821961717935797
     }
    }
   }
  },
  {
   "encoder": "minilm",
   "corpus": "safe_rlhf",
   "cohort": "discordant_native_pairs",
   "ordered_rows_sha256": {
    "train": "556d8d81449316214866bdaeead732fbfb94df247ee862dbf7396b67d78e67cc",
    "validation_population": "15a2e8fe9c4392f4b7553df829043d0dc4a36d112b8bdc44a1b7706af87b0b2b",
    "validation_cohort": "731773d71c26f2813936184cfece5971e83ac3395b483dac03b9874ee0826850",
    "test": "3dff38f6ec01e9fcacbe843a60db90ff299f444f152dbbf8e9e844495fdd9391"
   },
   "refusal": {
    "train_refusal_rate_safe": 0.030699608610567513,
    "train_refusal_rate_unsafe": 0.0037915851272015653,
    "test_refusal_rate_safe": 0.0321285140562249,
    "test_refusal_rate_unsafe": 0.0051635111876075735,
    "test_rows": 3486,
    "test_rows_after_exclusion": 3421,
    "train_rows_after_exclusion": 16070,
    "full_cohort": {
     "safe_centroid": {
      "auc": 0.4905849115666008,
      "auc_ci_low": 0.4812816454606088,
      "auc_ci_high": 0.5019036045989588,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.0,
      "delta_ci_low": 0.0,
      "delta_ci_high": 0.0
     },
     "diff_means": {
      "auc": 0.6683081806777968,
      "auc_ci_low": 0.6556258099771515,
      "auc_ci_high": 0.6827681444564905,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.17772326911119607,
      "delta_ci_low": 0.16036559853973006,
      "delta_ci_high": 0.19483698630700874
     },
     "refusal_indicator": {
      "auc": 0.5134825014343086,
      "auc_ci_low": 0.5097636908658059,
      "auc_ci_high": 0.5176000313066184,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.022897589867707846,
      "delta_ci_low": 0.011275158451532529,
      "delta_ci_high": 0.033211775441662636
     }
    },
    "refusals_excluded": {
     "safe_centroid": {
      "auc": 0.49115086600908364,
      "auc_ci_low": 0.48095653890601275,
      "auc_ci_high": 0.5014950541131966,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.0,
      "delta_ci_low": 0.0,
      "delta_ci_high": 0.0
     },
     "diff_means": {
      "auc": 0.6639540854174231,
      "auc_ci_low": 0.6504786679887242,
      "auc_ci_high": 0.6776192255374657,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.17280321940833943,
      "delta_ci_low": 0.1551353128587103,
      "delta_ci_high": 0.1898090408039949
     }
    }
   },
   "stylistic": {
    "features": [
     "log_chars",
     "log_words",
     "log_lines",
     "mean_word_length",
     "type_token_ratio",
     "punctuation_fraction",
     "digit_fraction",
     "uppercase_fraction",
     "list_lines",
     "question_marks",
     "exclamations",
     "refusal_opening"
    ],
    "auc": {
     "safe_centroid": {
      "auc": 0.4905849115666008,
      "auc_ci_low": 0.4812816454606088,
      "auc_ci_high": 0.5019036045989588,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.0,
      "delta_ci_low": 0.0,
      "delta_ci_high": 0.0
     },
     "diff_means": {
      "auc": 0.6683081806777968,
      "auc_ci_low": 0.6556258099771515,
      "auc_ci_high": 0.6827681444564905,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.17772326911119607,
      "delta_ci_low": 0.16036559853973006,
      "delta_ci_high": 0.19483698630700874
     },
     "stylistic_logistic": {
      "auc": 0.6396208553581592,
      "auc_ci_low": 0.6217902374912418,
      "auc_ci_high": 0.6571489652779843,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.14903594379155838,
      "delta_ci_low": 0.12661822598446051,
      "delta_ci_high": 0.16761816801537185
     }
    }
   },
   "unlabeled_reference": {
    "population_unsafe_fraction": 0.5052791586212563,
    "pools": {
     "population_unlabeled": {
      "rows": 24341,
      "unsafe_rows": 12299
     },
     "cohort_pool": {
      "rows": 3374,
      "unsafe_rows": null
     },
     "population_unsafe_05": {
      "rows": 12676,
      "unsafe_rows": 634
     },
     "population_unsafe_10": {
      "rows": 13380,
      "unsafe_rows": 1338
     },
     "population_unsafe_25": {
      "rows": 16056,
      "unsafe_rows": 4014
     },
     "labeled_unsafe_small": {
      "rows": 634,
      "unsafe_rows": 634
     }
    },
    "safe_mean_shift_ratio": 1.3847824491225156,
    "cosine_to_diff_means": {
     "population_unlabeled": 0.8238220011476374,
     "cohort_pool": 0.8348409696090328,
     "population_unsafe_05": 0.11951866604460491,
     "population_unsafe_10": 0.2069143263819282,
     "population_unsafe_25": 0.4921058194601441,
     "labeled_unsafe_small": 0.8160571233854522
    },
    "auc": {
     "safe_centroid": {
      "auc": 0.4905849115666008,
      "auc_ci_low": 0.4812816454606088,
      "auc_ci_high": 0.5019036045989588,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.0,
      "delta_ci_low": 0.0,
      "delta_ci_high": 0.0
     },
     "diff_means": {
      "auc": 0.6683081806777968,
      "auc_ci_low": 0.6556258099771515,
      "auc_ci_high": 0.6827681444564905,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.17772326911119607,
      "delta_ci_low": 0.16036559853973006,
      "delta_ci_high": 0.19483698630700874
     },
     "centered_safe_in_sample": {
      "auc": 0.6683081806777968,
      "auc_ci_low": 0.6556258099771515,
      "auc_ci_high": 0.6827681444564905,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.17772326911119607,
      "delta_ci_low": 0.16036559853973006,
      "delta_ci_high": 0.19483698630700874
     },
     "population_unlabeled": {
      "auc": 0.623101536545329,
      "auc_ci_low": 0.6113313981289499,
      "auc_ci_high": 0.6359016976367842,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.13251662497872818,
      "delta_ci_low": 0.11670711195764462,
      "delta_ci_high": 0.14814343659032148
     },
     "cohort_pool": {
      "auc": 0.642542302642255,
      "auc_ci_low": 0.6300716521005324,
      "auc_ci_high": 0.6557218278471253,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.1519573910756542,
      "delta_ci_low": 0.1362324373809208,
      "delta_ci_high": 0.1670733164950549
     },
     "population_unsafe_05": {
      "auc": 0.505677492364343,
      "auc_ci_low": 0.496519736062055,
      "auc_ci_high": 0.5151347375559185,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.015092580797742228,
      "delta_ci_low": 0.005099340371622851,
      "delta_ci_high": 0.025093036937046228
     },
     "population_unsafe_10": {
      "auc": 0.516497594344265,
      "auc_ci_low": 0.5067012917882662,
      "auc_ci_high": 0.5262236978813304,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.02591268277766423,
      "delta_ci_low": 0.015087028005113575,
      "delta_ci_high": 0.036517939432280266
     },
     "population_unsafe_25": {
      "auc": 0.5559314546934562,
      "auc_ci_low": 0.5454357824748383,
      "auc_ci_high": 0.5674698488472231,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.0653465431268554,
      "delta_ci_low": 0.052481557520376865,
      "delta_ci_high": 0.07800937745980906
     },
     "labeled_unsafe_small": {
      "auc": 0.6246745855646173,
      "auc_ci_low": 0.6136521497982195,
      "auc_ci_high": 0.6359540538452878,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.13408967399801652,
      "delta_ci_low": 0.11730544973921493,
      "delta_ci_high": 0.1500205759882099
     }
    }
   }
  },
  {
   "encoder": "minilm",
   "corpus": "aegis",
   "cohort": "llm_jury_source_control",
   "ordered_rows_sha256": {
    "train": "6c73202b165eada5424d30d9ce5325a469d4d5776b47f9e8abc28254bf3e1cc1",
    "validation_population": "62e670232f26225953734917e2052cd3ab3d3c0b4c5df17abc4c23444e0700e8",
    "validation_cohort": "b2051835f9d1ed9e94db39be8df762a9a8fdf89ad006d20a2899033489c25f37",
    "test": "5409278cb22657fdf19ecc21941766d320d2cde38c4179d8b6dbb6f1534d6067"
   },
   "refusal": {
    "train_refusal_rate_safe": 0.010212765957446808,
    "train_refusal_rate_unsafe": 0.012195121951219513,
    "test_refusal_rate_safe": 0.007547169811320755,
    "test_refusal_rate_unsafe": 0.020497803806734993,
    "test_rows": 948,
    "test_rows_after_exclusion": 932,
    "train_rows_after_exclusion": 3998,
    "full_cohort": {
     "safe_centroid": {
      "auc": 0.35825299041409986,
      "auc_ci_low": 0.31733896901292585,
      "auc_ci_high": 0.39528579912449613,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.0,
      "delta_ci_low": 0.0,
      "delta_ci_high": 0.0
     },
     "diff_means": {
      "auc": 0.7718666261498937,
      "auc_ci_low": 0.7389695244792497,
      "auc_ci_high": 0.8025139222117983,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.4136136357357938,
      "delta_ci_low": 0.35749725170117086,
      "delta_ci_high": 0.4659188674771516
     },
     "refusal_indicator": {
      "auc": 0.5064753169977071,
      "auc_ci_low": 0.4983102722520496,
      "auc_ci_high": 0.5138693236315404,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.14822232658360723,
      "delta_ci_low": 0.10820202515096233,
      "delta_ci_high": 0.1894061162581484
     }
    },
    "refusals_excluded": {
     "safe_centroid": {
      "auc": 0.356704007456791,
      "auc_ci_low": 0.3165731325448087,
      "auc_ci_high": 0.3972770618173157,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.0,
      "delta_ci_low": 0.0,
      "delta_ci_high": 0.0
     },
     "diff_means": {
      "auc": 0.774432073294799,
      "auc_ci_low": 0.7417967937131026,
      "auc_ci_high": 0.8095501365936627,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.41772806583800803,
      "delta_ci_low": 0.35780469300509904,
      "delta_ci_high": 0.47968095667548327
     }
    }
   },
   "stylistic": {
    "features": [
     "log_chars",
     "log_words",
     "log_lines",
     "mean_word_length",
     "type_token_ratio",
     "punctuation_fraction",
     "digit_fraction",
     "uppercase_fraction",
     "list_lines",
     "question_marks",
     "exclamations",
     "refusal_opening"
    ],
    "auc": {
     "safe_centroid": {
      "auc": 0.35825299041409986,
      "auc_ci_low": 0.31733896901292585,
      "auc_ci_high": 0.39528579912449613,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.0,
      "delta_ci_low": 0.0,
      "delta_ci_high": 0.0
     },
     "diff_means": {
      "auc": 0.7718666261498937,
      "auc_ci_low": 0.7389695244792497,
      "auc_ci_high": 0.8025139222117983,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.4136136357357938,
      "delta_ci_low": 0.35749725170117086,
      "delta_ci_high": 0.4659188674771516
     },
     "stylistic_logistic": {
      "auc": 0.6152656150722395,
      "auc_ci_low": 0.5738030223177003,
      "auc_ci_high": 0.6541716893725782,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.2570126246581397,
      "delta_ci_low": 0.19624006311998324,
      "delta_ci_high": 0.32371046124130676
     }
    }
   },
   "unlabeled_reference": {
    "population_unsafe_fraction": 0.29258049463369107,
    "pools": {
     "population_unlabeled": {
      "rows": 2143,
      "unsafe_rows": 627
     },
     "cohort_pool": {
      "rows": 874,
      "unsafe_rows": null
     },
     "population_unsafe_05": {
      "rows": 1596,
      "unsafe_rows": 80
     },
     "population_unsafe_10": {
      "rows": 1684,
      "unsafe_rows": 168
     },
     "population_unsafe_25": {
      "rows": 2021,
      "unsafe_rows": 505
     },
     "labeled_unsafe_small": {
      "rows": 80,
      "unsafe_rows": 80
     }
    },
    "safe_mean_shift_ratio": 0.8352570813616406,
    "cosine_to_diff_means": {
     "population_unlabeled": 0.47057350597790804,
     "cohort_pool": 0.9459373160714191,
     "population_unsafe_05": 0.11762111653704874,
     "population_unsafe_10": 0.17069320783944253,
     "population_unsafe_25": 0.40165244501596664,
     "labeled_unsafe_small": 0.7719185679146179
    },
    "auc": {
     "safe_centroid": {
      "auc": 0.35825299041409986,
      "auc_ci_low": 0.31733896901292585,
      "auc_ci_high": 0.39528579912449613,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.0,
      "delta_ci_low": 0.0,
      "delta_ci_high": 0.0
     },
     "diff_means": {
      "auc": 0.7718666261498937,
      "auc_ci_low": 0.7389695244792497,
      "auc_ci_high": 0.8025139222117983,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.4136136357357938,
      "delta_ci_low": 0.35749725170117086,
      "delta_ci_high": 0.4659188674771516
     },
     "centered_safe_in_sample": {
      "auc": 0.7718666261498937,
      "auc_ci_low": 0.7389695244792497,
      "auc_ci_high": 0.8025139222117983,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.4136136357357938,
      "delta_ci_low": 0.35749725170117086,
      "delta_ci_high": 0.4659188674771516
     },
     "population_unlabeled": {
      "auc": 0.7005165888560458,
      "auc_ci_low": 0.6623874327765664,
      "auc_ci_high": 0.736115249445503,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.342263598441946,
      "delta_ci_low": 0.2816730350579919,
      "delta_ci_high": 0.397153688587054
     },
     "cohort_pool": {
      "auc": 0.7557335838006575,
      "auc_ci_low": 0.7222989455690983,
      "auc_ci_high": 0.7866667384753605,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.3974805933865576,
      "delta_ci_low": 0.34058625839646745,
      "delta_ci_high": 0.4492035387946024
     },
     "population_unsafe_05": {
      "auc": 0.5565347109036162,
      "auc_ci_low": 0.5140438540777352,
      "auc_ci_high": 0.6015455341359194,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.1982817204895163,
      "delta_ci_low": 0.13431681303325727,
      "delta_ci_high": 0.25321492011603747
     },
     "population_unsafe_10": {
      "auc": 0.5833144562004475,
      "auc_ci_low": 0.5399205235736187,
      "auc_ci_high": 0.6278373936410666,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.22506146578634767,
      "delta_ci_low": 0.16028025308577148,
      "delta_ci_high": 0.2786863279763059
     },
     "population_unsafe_25": {
      "auc": 0.6768363766954888,
      "auc_ci_low": 0.63698312046145,
      "auc_ci_high": 0.7145186576823134,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.31858338628138894,
      "delta_ci_low": 0.2585454884488526,
      "delta_ci_high": 0.37062174611640497
     },
     "labeled_unsafe_small": {
      "auc": 0.7529434514765602,
      "auc_ci_low": 0.7173814595649276,
      "auc_ci_high": 0.7841504351139919,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.3946904610624603,
      "delta_ci_low": 0.3383568588601166,
      "delta_ci_high": 0.4458768833352897
     }
    }
   }
  },
  {
   "encoder": "mpnet",
   "corpus": "beavertails",
   "cohort": "mixed_prompt_fit_eval",
   "ordered_rows_sha256": {
    "train": "e417c833d47f824d34a24a420321e263c537da56b3a31dea5c8272bd816e486b",
    "validation_population": "e4c77d7d09ec9511f7f3560a644194179ea1f56b1c388d28be37d717477fd968",
    "validation_cohort": "081ee730cb6cdab0c81dd7e5c8b1dbb63101191831e78bb3df91230dbf986466",
    "test": "7b52f47bcd4bec9c5f8e176b43ce291cfad68fc95ca78680f42fbb63fc6dbed3"
   },
   "refusal": {
    "train_refusal_rate_safe": 0.05732484076433121,
    "train_refusal_rate_unsafe": 0.01624815361890694,
    "test_refusal_rate_safe": 0.050724637681159424,
    "test_refusal_rate_unsafe": 0.005543237250554324,
    "test_rows": 1868,
    "test_rows_after_exclusion": 1814,
    "train_rows_after_exclusion": 7696,
    "full_cohort": {
     "safe_centroid": {
      "auc": 0.5089839464176686,
      "auc_ci_low": 0.4815378260384407,
      "auc_ci_high": 0.5355599861172139,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.0,
      "delta_ci_low": 0.0,
      "delta_ci_high": 0.0
     },
     "diff_means": {
      "auc": 0.5903432905023573,
      "auc_ci_low": 0.5657279933644083,
      "auc_ci_high": 0.6149105494505887,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.0813593440846887,
      "delta_ci_low": 0.03969992617447594,
      "delta_ci_high": 0.1254987036441204
     },
     "refusal_indicator": {
      "auc": 0.5225907002153025,
      "auc_ci_low": 0.5123989149724636,
      "auc_ci_high": 0.536006209959089,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.013606753797633875,
      "delta_ci_low": -0.01434174610713948,
      "delta_ci_high": 0.043341840683436154
     }
    },
    "refusals_excluded": {
     "safe_centroid": {
      "auc": 0.5010911204074164,
      "auc_ci_low": 0.47244081062259996,
      "auc_ci_high": 0.5298392720743863,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.0,
      "delta_ci_low": 0.0,
      "delta_ci_high": 0.0
     },
     "diff_means": {
      "auc": 0.5819957230511495,
      "auc_ci_low": 0.5558752834463293,
      "auc_ci_high": 0.6081543369365087,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.08090460264373311,
      "delta_ci_low": 0.03925922503397742,
      "delta_ci_high": 0.12269853361729567
     }
    }
   },
   "stylistic": {
    "features": [
     "log_chars",
     "log_words",
     "log_lines",
     "mean_word_length",
     "type_token_ratio",
     "punctuation_fraction",
     "digit_fraction",
     "uppercase_fraction",
     "list_lines",
     "question_marks",
     "exclamations",
     "refusal_opening"
    ],
    "auc": {
     "safe_centroid": {
      "auc": 0.5089839464176686,
      "auc_ci_low": 0.4815378260384407,
      "auc_ci_high": 0.5355599861172139,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.0,
      "delta_ci_low": 0.0,
      "delta_ci_high": 0.0
     },
     "diff_means": {
      "auc": 0.5903432905023573,
      "auc_ci_low": 0.5657279933644083,
      "auc_ci_high": 0.6149105494505887,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.0813593440846887,
      "delta_ci_low": 0.03969992617447594,
      "delta_ci_high": 0.1254987036441204
     },
     "stylistic_logistic": {
      "auc": 0.560929129195301,
      "auc_ci_low": 0.5280759212282454,
      "auc_ci_high": 0.592335454976811,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.05194518277763238,
      "delta_ci_low": 0.004196476519657286,
      "delta_ci_high": 0.09552124719143404
     }
    }
   },
   "unlabeled_reference": {
    "population_unsafe_fraction": 0.5681077558114274,
    "pools": {
     "population_unlabeled": {
      "rows": 4603,
      "unsafe_rows": 2615
     },
     "cohort_pool": {
      "rows": 1742,
      "unsafe_rows": null
     },
     "population_unsafe_05": {
      "rows": 2093,
      "unsafe_rows": 105
     },
     "population_unsafe_10": {
      "rows": 2209,
      "unsafe_rows": 221
     },
     "population_unsafe_25": {
      "rows": 2651,
      "unsafe_rows": 663
     },
     "labeled_unsafe_small": {
      "rows": 105,
      "unsafe_rows": 105
     }
    },
    "safe_mean_shift_ratio": 0.8478003888188748,
    "cosine_to_diff_means": {
     "population_unlabeled": 0.8729783675548224,
     "cohort_pool": 0.56815034711366,
     "population_unsafe_05": 0.08527552167339864,
     "population_unsafe_10": 0.19995049899433065,
     "population_unsafe_25": 0.574896233674576,
     "labeled_unsafe_small": 0.7884432253867404
    },
    "auc": {
     "safe_centroid": {
      "auc": 0.5089839464176686,
      "auc_ci_low": 0.4815378260384407,
      "auc_ci_high": 0.5355599861172139,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.0,
      "delta_ci_low": 0.0,
      "delta_ci_high": 0.0
     },
     "diff_means": {
      "auc": 0.5903432905023573,
      "auc_ci_low": 0.5657279933644083,
      "auc_ci_high": 0.6149105494505887,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.0813593440846887,
      "delta_ci_low": 0.03969992617447594,
      "delta_ci_high": 0.1254987036441204
     },
     "centered_safe_in_sample": {
      "auc": 0.5903432905023573,
      "auc_ci_low": 0.5657279933644083,
      "auc_ci_high": 0.6149105494505887,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.0813593440846887,
      "delta_ci_low": 0.03969992617447594,
      "delta_ci_high": 0.1254987036441204
     },
     "population_unlabeled": {
      "auc": 0.5822660019372639,
      "auc_ci_low": 0.5575876967800333,
      "auc_ci_high": 0.6065194417498316,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.07328205551959521,
      "delta_ci_low": 0.03228057293679544,
      "delta_ci_high": 0.11550847536216359
     },
     "cohort_pool": {
      "auc": 0.5825253749431905,
      "auc_ci_low": 0.5547373526350352,
      "auc_ci_high": 0.6089043723036065,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.07354142852552181,
      "delta_ci_low": 0.033314005344990634,
      "delta_ci_high": 0.11463599888538394
     },
     "population_unsafe_05": {
      "auc": 0.48100150114996354,
      "auc_ci_low": 0.4531825439801668,
      "auc_ci_high": 0.5101338809713268,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": -0.027982445267705103,
      "delta_ci_low": -0.0601643446336159,
      "delta_ci_high": 0.008637209633840726
     },
     "population_unsafe_10": {
      "auc": 0.4983588345200222,
      "auc_ci_low": 0.46878549344118386,
      "auc_ci_high": 0.5265803001966637,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": -0.010625111897646422,
      "delta_ci_low": -0.04320750886693624,
      "delta_ci_high": 0.02659728105192458
     },
     "population_unsafe_25": {
      "auc": 0.5529235698906961,
      "auc_ci_low": 0.5256976688881878,
      "auc_ci_high": 0.5809701948314511,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.04393962347302749,
      "delta_ci_low": 0.006085684198860002,
      "delta_ci_high": 0.08438684784509948
     },
     "labeled_unsafe_small": {
      "auc": 0.5768157258083026,
      "auc_ci_low": 0.5525447405599752,
      "auc_ci_high": 0.6013246201490031,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.067831779390634,
      "delta_ci_low": 0.02571934824280857,
      "delta_ci_high": 0.11332610343874003
     }
    }
   }
  },
  {
   "encoder": "mpnet",
   "corpus": "safe_rlhf",
   "cohort": "discordant_native_pairs",
   "ordered_rows_sha256": {
    "train": "556d8d81449316214866bdaeead732fbfb94df247ee862dbf7396b67d78e67cc",
    "validation_population": "15a2e8fe9c4392f4b7553df829043d0dc4a36d112b8bdc44a1b7706af87b0b2b",
    "validation_cohort": "731773d71c26f2813936184cfece5971e83ac3395b483dac03b9874ee0826850",
    "test": "3dff38f6ec01e9fcacbe843a60db90ff299f444f152dbbf8e9e844495fdd9391"
   },
   "refusal": {
    "train_refusal_rate_safe": 0.030699608610567513,
    "train_refusal_rate_unsafe": 0.0037915851272015653,
    "test_refusal_rate_safe": 0.0321285140562249,
    "test_refusal_rate_unsafe": 0.0051635111876075735,
    "test_rows": 3486,
    "test_rows_after_exclusion": 3421,
    "train_rows_after_exclusion": 16070,
    "full_cohort": {
     "safe_centroid": {
      "auc": 0.45740901479864216,
      "auc_ci_low": 0.44727104848003996,
      "auc_ci_high": 0.46734360131817626,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.0,
      "delta_ci_low": 0.0,
      "delta_ci_high": 0.0
     },
     "diff_means": {
      "auc": 0.6902620727973775,
      "auc_ci_low": 0.677966876853181,
      "auc_ci_high": 0.7028609343970369,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.23285305799873535,
      "delta_ci_low": 0.21342822270212541,
      "delta_ci_high": 0.2520611270454351
     },
     "refusal_indicator": {
      "auc": 0.5134825014343086,
      "auc_ci_low": 0.5097636908658059,
      "auc_ci_high": 0.5176000313066184,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.05607348663566647,
      "delta_ci_low": 0.04579575541181108,
      "delta_ci_high": 0.0668524087203071
     }
    },
    "refusals_excluded": {
     "safe_centroid": {
      "auc": 0.45749571490788166,
      "auc_ci_low": 0.44829117086253567,
      "auc_ci_high": 0.4677726537802449,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.0,
      "delta_ci_low": 0.0,
      "delta_ci_high": 0.0
     },
     "diff_means": {
      "auc": 0.685685501928377,
      "auc_ci_low": 0.6717461039011203,
      "auc_ci_high": 0.6979220292633386,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.2281897870204953,
      "delta_ci_low": 0.20788623449583563,
      "delta_ci_high": 0.24767159920960485
     }
    }
   },
   "stylistic": {
    "features": [
     "log_chars",
     "log_words",
     "log_lines",
     "mean_word_length",
     "type_token_ratio",
     "punctuation_fraction",
     "digit_fraction",
     "uppercase_fraction",
     "list_lines",
     "question_marks",
     "exclamations",
     "refusal_opening"
    ],
    "auc": {
     "safe_centroid": {
      "auc": 0.45740901479864216,
      "auc_ci_low": 0.44727104848003996,
      "auc_ci_high": 0.46734360131817626,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.0,
      "delta_ci_low": 0.0,
      "delta_ci_high": 0.0
     },
     "diff_means": {
      "auc": 0.6902620727973775,
      "auc_ci_low": 0.677966876853181,
      "auc_ci_high": 0.7028609343970369,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.23285305799873535,
      "delta_ci_low": 0.21342822270212541,
      "delta_ci_high": 0.2520611270454351
     },
     "stylistic_logistic": {
      "auc": 0.6396208553581592,
      "auc_ci_low": 0.6217902374912418,
      "auc_ci_high": 0.6571489652779843,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.182211840559517,
      "delta_ci_low": 0.16128831209619096,
      "delta_ci_high": 0.20159038072536636
     }
    }
   },
   "unlabeled_reference": {
    "population_unsafe_fraction": 0.5052791586212563,
    "pools": {
     "population_unlabeled": {
      "rows": 24341,
      "unsafe_rows": 12299
     },
     "cohort_pool": {
      "rows": 3374,
      "unsafe_rows": null
     },
     "population_unsafe_05": {
      "rows": 12676,
      "unsafe_rows": 634
     },
     "population_unsafe_10": {
      "rows": 13380,
      "unsafe_rows": 1338
     },
     "population_unsafe_25": {
      "rows": 16056,
      "unsafe_rows": 4014
     },
     "labeled_unsafe_small": {
      "rows": 634,
      "unsafe_rows": 634
     }
    },
    "safe_mean_shift_ratio": 1.402704671633462,
    "cosine_to_diff_means": {
     "population_unlabeled": 0.7823272747708742,
     "cohort_pool": 0.8468279242272714,
     "population_unsafe_05": -0.06322913723768572,
     "population_unsafe_10": 0.022649881194523193,
     "population_unsafe_25": 0.3387515826758303,
     "labeled_unsafe_small": 0.8226807127719908
    },
    "auc": {
     "safe_centroid": {
      "auc": 0.45740901479864216,
      "auc_ci_low": 0.44727104848003996,
      "auc_ci_high": 0.46734360131817626,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.0,
      "delta_ci_low": 0.0,
      "delta_ci_high": 0.0
     },
     "diff_means": {
      "auc": 0.6902620727973775,
      "auc_ci_low": 0.677966876853181,
      "auc_ci_high": 0.7028609343970369,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.23285305799873535,
      "delta_ci_low": 0.21342822270212541,
      "delta_ci_high": 0.2520611270454351
     },
     "centered_safe_in_sample": {
      "auc": 0.6902620727973775,
      "auc_ci_low": 0.677966876853181,
      "auc_ci_high": 0.7028609343970369,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.23285305799873535,
      "delta_ci_low": 0.21342822270212541,
      "delta_ci_high": 0.2520611270454351
     },
     "population_unlabeled": {
      "auc": 0.6397447835765651,
      "auc_ci_low": 0.6278463004061774,
      "auc_ci_high": 0.6522265264498786,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.1823357687779229,
      "delta_ci_low": 0.1636455748681539,
      "delta_ci_high": 0.20007323923869183
     },
     "cohort_pool": {
      "auc": 0.6712261717964391,
      "auc_ci_low": 0.6598928683001744,
      "auc_ci_high": 0.68366175925033,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.2138171569977969,
      "delta_ci_low": 0.1965452381102617,
      "delta_ci_high": 0.23212870219762277
     },
     "population_unsafe_05": {
      "auc": 0.4826047901136552,
      "auc_ci_low": 0.47318404916544304,
      "auc_ci_high": 0.49216791270443316,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.025195775315013047,
      "delta_ci_low": 0.015040218324570767,
      "delta_ci_high": 0.03638759194204763
     },
     "population_unsafe_10": {
      "auc": 0.4945111155218366,
      "auc_ci_low": 0.48467372884551224,
      "auc_ci_high": 0.5040989002103725,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.03710210072319442,
      "delta_ci_low": 0.026015407036684954,
      "delta_ci_high": 0.04926162422577022
     },
     "population_unsafe_25": {
      "auc": 0.5432358069274064,
      "auc_ci_low": 0.5326588472539111,
      "auc_ci_high": 0.5545824179237121,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.0858267921287642,
      "delta_ci_low": 0.07207508624203075,
      "delta_ci_high": 0.10064993615571992
     },
     "labeled_unsafe_small": {
      "auc": 0.6360496489687953,
      "auc_ci_low": 0.6253516288229013,
      "auc_ci_high": 0.6463998914498786,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.1786406341701532,
      "delta_ci_low": 0.16014374646866705,
      "delta_ci_high": 0.1964967614388223
     }
    }
   }
  },
  {
   "encoder": "mpnet",
   "corpus": "aegis",
   "cohort": "llm_jury_source_control",
   "ordered_rows_sha256": {
    "train": "6c73202b165eada5424d30d9ce5325a469d4d5776b47f9e8abc28254bf3e1cc1",
    "validation_population": "62e670232f26225953734917e2052cd3ab3d3c0b4c5df17abc4c23444e0700e8",
    "validation_cohort": "b2051835f9d1ed9e94db39be8df762a9a8fdf89ad006d20a2899033489c25f37",
    "test": "5409278cb22657fdf19ecc21941766d320d2cde38c4179d8b6dbb6f1534d6067"
   },
   "refusal": {
    "train_refusal_rate_safe": 0.010212765957446808,
    "train_refusal_rate_unsafe": 0.012195121951219513,
    "test_refusal_rate_safe": 0.007547169811320755,
    "test_refusal_rate_unsafe": 0.020497803806734993,
    "test_rows": 948,
    "test_rows_after_exclusion": 932,
    "train_rows_after_exclusion": 3998,
    "full_cohort": {
     "safe_centroid": {
      "auc": 0.3894858974004806,
      "auc_ci_low": 0.3534302125263772,
      "auc_ci_high": 0.4271484181476907,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.0,
      "delta_ci_low": 0.0,
      "delta_ci_high": 0.0
     },
     "diff_means": {
      "auc": 0.7933976076687201,
      "auc_ci_low": 0.7637512243125597,
      "auc_ci_high": 0.8212015541452132,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.4039117102682395,
      "delta_ci_low": 0.3595479863174517,
      "delta_ci_high": 0.4513499674619095
     },
     "refusal_indicator": {
      "auc": 0.5064753169977071,
      "auc_ci_low": 0.4983102722520496,
      "auc_ci_high": 0.5138693236315404,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.11698941959722647,
      "delta_ci_low": 0.07704028262221506,
      "delta_ci_high": 0.1544454571243334
     }
    },
    "refusals_excluded": {
     "safe_centroid": {
      "auc": 0.3885601914212803,
      "auc_ci_low": 0.34963182996058134,
      "auc_ci_high": 0.4277850197252809,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.0,
      "delta_ci_low": 0.0,
      "delta_ci_high": 0.0
     },
     "diff_means": {
      "auc": 0.7957794108453113,
      "auc_ci_low": 0.7647734084113434,
      "auc_ci_high": 0.8280611808142654,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.40721921942403105,
      "delta_ci_low": 0.35381691481663374,
      "delta_ci_high": 0.45990944282656115
     }
    }
   },
   "stylistic": {
    "features": [
     "log_chars",
     "log_words",
     "log_lines",
     "mean_word_length",
     "type_token_ratio",
     "punctuation_fraction",
     "digit_fraction",
     "uppercase_fraction",
     "list_lines",
     "question_marks",
     "exclamations",
     "refusal_opening"
    ],
    "auc": {
     "safe_centroid": {
      "auc": 0.3894858974004806,
      "auc_ci_low": 0.3534302125263772,
      "auc_ci_high": 0.4271484181476907,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.0,
      "delta_ci_low": 0.0,
      "delta_ci_high": 0.0
     },
     "diff_means": {
      "auc": 0.7933976076687201,
      "auc_ci_low": 0.7637512243125597,
      "auc_ci_high": 0.8212015541452132,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.4039117102682395,
      "delta_ci_low": 0.3595479863174517,
      "delta_ci_high": 0.4513499674619095
     },
     "stylistic_logistic": {
      "auc": 0.6152656150722395,
      "auc_ci_low": 0.5738030223177003,
      "auc_ci_high": 0.6541716893725782,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.22577971767175892,
      "delta_ci_low": 0.16587381806886872,
      "delta_ci_high": 0.288366475789482
     }
    }
   },
   "unlabeled_reference": {
    "population_unsafe_fraction": 0.29258049463369107,
    "pools": {
     "population_unlabeled": {
      "rows": 2143,
      "unsafe_rows": 627
     },
     "cohort_pool": {
      "rows": 874,
      "unsafe_rows": null
     },
     "population_unsafe_05": {
      "rows": 1596,
      "unsafe_rows": 80
     },
     "population_unsafe_10": {
      "rows": 1684,
      "unsafe_rows": 168
     },
     "population_unsafe_25": {
      "rows": 2021,
      "unsafe_rows": 505
     },
     "labeled_unsafe_small": {
      "rows": 80,
      "unsafe_rows": 80
     }
    },
    "safe_mean_shift_ratio": 0.8212254433948817,
    "cosine_to_diff_means": {
     "population_unlabeled": 0.4953915309501945,
     "cohort_pool": 0.9594068554211364,
     "population_unsafe_05": 0.13236312494433827,
     "population_unsafe_10": 0.18503897177265358,
     "population_unsafe_25": 0.42377309962997145,
     "labeled_unsafe_small": 0.8163080237427079
    },
    "auc": {
     "safe_centroid": {
      "auc": 0.3894858974004806,
      "auc_ci_low": 0.3534302125263772,
      "auc_ci_high": 0.4271484181476907,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.0,
      "delta_ci_low": 0.0,
      "delta_ci_high": 0.0
     },
     "diff_means": {
      "auc": 0.7933976076687201,
      "auc_ci_low": 0.7637512243125597,
      "auc_ci_high": 0.8212015541452132,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.4039117102682395,
      "delta_ci_low": 0.3595479863174517,
      "delta_ci_high": 0.4513499674619095
     },
     "centered_safe_in_sample": {
      "auc": 0.7933976076687201,
      "auc_ci_low": 0.7637512243125597,
      "auc_ci_high": 0.8212015541452132,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.4039117102682395,
      "delta_ci_low": 0.3595479863174517,
      "delta_ci_high": 0.4513499674619095
     },
     "population_unlabeled": {
      "auc": 0.7097157380038123,
      "auc_ci_low": 0.6723006863524063,
      "auc_ci_high": 0.7424157876633799,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.32022984060333165,
      "delta_ci_low": 0.2724584448472648,
      "delta_ci_high": 0.37103158077161574
     },
     "cohort_pool": {
      "auc": 0.781568551617448,
      "auc_ci_low": 0.7518682485534218,
      "auc_ci_high": 0.810490691818346,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.39208265421696736,
      "delta_ci_low": 0.34775813070778233,
      "delta_ci_high": 0.43963467169806997
     },
     "population_unsafe_05": {
      "auc": 0.5629989778723169,
      "auc_ci_low": 0.5181759824548527,
      "auc_ci_high": 0.6064294406563525,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.17351308047183628,
      "delta_ci_low": 0.11817081286110392,
      "delta_ci_high": 0.23426575930292462
     },
     "population_unsafe_10": {
      "auc": 0.5906682505041576,
      "auc_ci_low": 0.5467479878477924,
      "auc_ci_high": 0.6335307545102664,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.201182353103677,
      "delta_ci_low": 0.14662241750664262,
      "delta_ci_high": 0.26001257689002083
     },
     "population_unsafe_25": {
      "auc": 0.6873118041934859,
      "auc_ci_low": 0.6482271519800463,
      "auc_ci_high": 0.7224744826030565,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.2978259067930053,
      "delta_ci_low": 0.24714105839350928,
      "delta_ci_high": 0.35090616632417676
     },
     "labeled_unsafe_small": {
      "auc": 0.7909776513163348,
      "auc_ci_low": 0.7610296073720055,
      "auc_ci_high": 0.8198223687173595,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.4014917539158542,
      "delta_ci_low": 0.35821905083664857,
      "delta_ci_high": 0.45161788171953704
     }
    }
   }
  },
  {
   "encoder": "qwen05b",
   "corpus": "beavertails",
   "cohort": "mixed_prompt_fit_eval",
   "ordered_rows_sha256": {
    "train": "e417c833d47f824d34a24a420321e263c537da56b3a31dea5c8272bd816e486b",
    "validation_population": "e4c77d7d09ec9511f7f3560a644194179ea1f56b1c388d28be37d717477fd968",
    "validation_cohort": "081ee730cb6cdab0c81dd7e5c8b1dbb63101191831e78bb3df91230dbf986466",
    "test": "7b52f47bcd4bec9c5f8e176b43ce291cfad68fc95ca78680f42fbb63fc6dbed3"
   },
   "refusal": {
    "train_refusal_rate_safe": 0.05732484076433121,
    "train_refusal_rate_unsafe": 0.01624815361890694,
    "test_refusal_rate_safe": 0.050724637681159424,
    "test_refusal_rate_unsafe": 0.005543237250554324,
    "test_rows": 1868,
    "test_rows_after_exclusion": 1814,
    "train_rows_after_exclusion": 7696,
    "full_cohort": {
     "safe_centroid": {
      "auc": 0.5449507191288739,
      "auc_ci_low": 0.5141460177865794,
      "auc_ci_high": 0.5721282122893955,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.0,
      "delta_ci_low": 0.0,
      "delta_ci_high": 0.0
     },
     "diff_means": {
      "auc": 0.6174971193528987,
      "auc_ci_low": 0.5904820980453412,
      "auc_ci_high": 0.6425373351170668,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.07254640022402481,
      "delta_ci_low": 0.038683740329123084,
      "delta_ci_high": 0.10277614469594915
     },
     "refusal_indicator": {
      "auc": 0.5225907002153025,
      "auc_ci_low": 0.5123989149724636,
      "auc_ci_high": 0.536006209959089,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": -0.022360018913571422,
      "delta_ci_low": -0.052034478688313,
      "delta_ci_high": 0.008902963030608167
     }
    },
    "refusals_excluded": {
     "safe_centroid": {
      "auc": 0.5433439223681507,
      "auc_ci_low": 0.5149096819156636,
      "auc_ci_high": 0.5732743300432993,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.0,
      "delta_ci_low": 0.0,
      "delta_ci_high": 0.0
     },
     "diff_means": {
      "auc": 0.6025853778923809,
      "auc_ci_low": 0.5741454140374943,
      "auc_ci_high": 0.6318770007276435,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.05924145552423021,
      "delta_ci_low": 0.027102222799934732,
      "delta_ci_high": 0.09766659810637063
     }
    }
   },
   "stylistic": {
    "features": [
     "log_chars",
     "log_words",
     "log_lines",
     "mean_word_length",
     "type_token_ratio",
     "punctuation_fraction",
     "digit_fraction",
     "uppercase_fraction",
     "list_lines",
     "question_marks",
     "exclamations",
     "refusal_opening"
    ],
    "auc": {
     "safe_centroid": {
      "auc": 0.5449507191288739,
      "auc_ci_low": 0.5141460177865794,
      "auc_ci_high": 0.5721282122893955,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.0,
      "delta_ci_low": 0.0,
      "delta_ci_high": 0.0
     },
     "diff_means": {
      "auc": 0.6174971193528987,
      "auc_ci_low": 0.5904820980453412,
      "auc_ci_high": 0.6425373351170668,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.07254640022402481,
      "delta_ci_low": 0.038683740329123084,
      "delta_ci_high": 0.10277614469594915
     },
     "stylistic_logistic": {
      "auc": 0.560929129195301,
      "auc_ci_low": 0.5280759212282454,
      "auc_ci_high": 0.592335454976811,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.015978410066427085,
      "delta_ci_low": -0.023122632109259432,
      "delta_ci_high": 0.0543029946819493
     }
    }
   },
   "unlabeled_reference": {
    "population_unsafe_fraction": 0.5681077558114274,
    "pools": {
     "population_unlabeled": {
      "rows": 4603,
      "unsafe_rows": 2615
     },
     "cohort_pool": {
      "rows": 1742,
      "unsafe_rows": null
     },
     "population_unsafe_05": {
      "rows": 2093,
      "unsafe_rows": 105
     },
     "population_unsafe_10": {
      "rows": 2209,
      "unsafe_rows": 221
     },
     "population_unsafe_25": {
      "rows": 2651,
      "unsafe_rows": 663
     },
     "labeled_unsafe_small": {
      "rows": 105,
      "unsafe_rows": 105
     }
    },
    "safe_mean_shift_ratio": 0.6357021538775659,
    "cosine_to_diff_means": {
     "population_unlabeled": 0.9378407391648382,
     "cohort_pool": 0.7524147335563852,
     "population_unsafe_05": 0.2656940597984446,
     "population_unsafe_10": 0.39658469285083536,
     "population_unsafe_25": 0.7091192355951985,
     "labeled_unsafe_small": 0.9066595177856256
    },
    "auc": {
     "safe_centroid": {
      "auc": 0.5449507191288739,
      "auc_ci_low": 0.5141460177865794,
      "auc_ci_high": 0.5721282122893955,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.0,
      "delta_ci_low": 0.0,
      "delta_ci_high": 0.0
     },
     "diff_means": {
      "auc": 0.6174971193528987,
      "auc_ci_low": 0.5904820980453412,
      "auc_ci_high": 0.6425373351170668,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.07254640022402481,
      "delta_ci_low": 0.038683740329123084,
      "delta_ci_high": 0.10277614469594915
     },
     "centered_safe_in_sample": {
      "auc": 0.6174971193528987,
      "auc_ci_low": 0.5904820980453412,
      "auc_ci_high": 0.6425373351170668,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.07254640022402481,
      "delta_ci_low": 0.038683740329123084,
      "delta_ci_high": 0.10277614469594915
     },
     "population_unlabeled": {
      "auc": 0.5995556228854213,
      "auc_ci_low": 0.5720300404573133,
      "auc_ci_high": 0.6245111998633067,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.05460490375654736,
      "delta_ci_low": 0.02013636627237847,
      "delta_ci_high": 0.08633966960772761
     },
     "cohort_pool": {
      "auc": 0.6049737643056837,
      "auc_ci_low": 0.5734119230801717,
      "auc_ci_high": 0.6301300315434917,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.060023045176809786,
      "delta_ci_low": 0.02338630785197916,
      "delta_ci_high": 0.0943617476286056
     },
     "population_unsafe_05": {
      "auc": 0.5301366184186969,
      "auc_ci_low": 0.5022247163339828,
      "auc_ci_high": 0.5560267943472483,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": -0.01481410071017708,
      "delta_ci_low": -0.054734088632713236,
      "delta_ci_high": 0.025835224139863958
     },
     "population_unsafe_10": {
      "auc": 0.5432051158456248,
      "auc_ci_low": 0.5145222874274424,
      "auc_ci_high": 0.5683545199697494,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": -0.0017456032832491308,
      "delta_ci_low": -0.039892658123962005,
      "delta_ci_high": 0.035519589592141174
     },
     "population_unsafe_25": {
      "auc": 0.5725601722420387,
      "auc_ci_low": 0.5461105117136592,
      "auc_ci_high": 0.5973046092588011,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.02760945311316476,
      "delta_ci_low": -0.009309972845563,
      "delta_ci_high": 0.06426146902177092
     },
     "labeled_unsafe_small": {
      "auc": 0.5973819393755767,
      "auc_ci_low": 0.5676766090019588,
      "auc_ci_high": 0.6234968966588381,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.05243122024670277,
      "delta_ci_low": 0.011963396873243978,
      "delta_ci_high": 0.08861246746687436
     }
    }
   }
  },
  {
   "encoder": "qwen05b",
   "corpus": "safe_rlhf",
   "cohort": "discordant_native_pairs",
   "ordered_rows_sha256": {
    "train": "556d8d81449316214866bdaeead732fbfb94df247ee862dbf7396b67d78e67cc",
    "validation_population": "15a2e8fe9c4392f4b7553df829043d0dc4a36d112b8bdc44a1b7706af87b0b2b",
    "validation_cohort": "731773d71c26f2813936184cfece5971e83ac3395b483dac03b9874ee0826850",
    "test": "3dff38f6ec01e9fcacbe843a60db90ff299f444f152dbbf8e9e844495fdd9391"
   },
   "refusal": {
    "train_refusal_rate_safe": 0.030699608610567513,
    "train_refusal_rate_unsafe": 0.0037915851272015653,
    "test_refusal_rate_safe": 0.0321285140562249,
    "test_refusal_rate_unsafe": 0.0051635111876075735,
    "test_rows": 3486,
    "test_rows_after_exclusion": 3421,
    "train_rows_after_exclusion": 16070,
    "full_cohort": {
     "safe_centroid": {
      "auc": 0.5013707810506018,
      "auc_ci_low": 0.48825678522343496,
      "auc_ci_high": 0.5144554082692028,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.0,
      "delta_ci_low": 0.0,
      "delta_ci_high": 0.0
     },
     "diff_means": {
      "auc": 0.7155980696822204,
      "auc_ci_low": 0.7027956142001766,
      "auc_ci_high": 0.729239254906088,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.21422728863161855,
      "delta_ci_low": 0.19673712566940854,
      "delta_ci_high": 0.2313151619747732
     },
     "refusal_indicator": {
      "auc": 0.5134825014343086,
      "auc_ci_low": 0.5097636908658059,
      "auc_ci_high": 0.5176000313066184,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.012111720383706781,
      "delta_ci_low": -0.0014153800181197706,
      "delta_ci_high": 0.025678038492834652
     }
    },
    "refusals_excluded": {
     "safe_centroid": {
      "auc": 0.504719241858325,
      "auc_ci_low": 0.49277426740414787,
      "auc_ci_high": 0.5183397490350704,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.0,
      "delta_ci_low": 0.0,
      "delta_ci_high": 0.0
     },
     "diff_means": {
      "auc": 0.7027386986036788,
      "auc_ci_low": 0.6914438228382005,
      "auc_ci_high": 0.713984819232027,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.19801945674535382,
      "delta_ci_low": 0.181658620999318,
      "delta_ci_high": 0.21379789579498612
     }
    }
   },
   "stylistic": {
    "features": [
     "log_chars",
     "log_words",
     "log_lines",
     "mean_word_length",
     "type_token_ratio",
     "punctuation_fraction",
     "digit_fraction",
     "uppercase_fraction",
     "list_lines",
     "question_marks",
     "exclamations",
     "refusal_opening"
    ],
    "auc": {
     "safe_centroid": {
      "auc": 0.5013707810506018,
      "auc_ci_low": 0.48825678522343496,
      "auc_ci_high": 0.5144554082692028,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.0,
      "delta_ci_low": 0.0,
      "delta_ci_high": 0.0
     },
     "diff_means": {
      "auc": 0.7155980696822204,
      "auc_ci_low": 0.7027956142001766,
      "auc_ci_high": 0.729239254906088,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.21422728863161855,
      "delta_ci_low": 0.19673712566940854,
      "delta_ci_high": 0.2313151619747732
     },
     "stylistic_logistic": {
      "auc": 0.6396208553581592,
      "auc_ci_low": 0.6217902374912418,
      "auc_ci_high": 0.6571489652779843,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.1382500743075573,
      "delta_ci_low": 0.11693935494303329,
      "delta_ci_high": 0.16090193251356685
     }
    }
   },
   "unlabeled_reference": {
    "population_unsafe_fraction": 0.5052791586212563,
    "pools": {
     "population_unlabeled": {
      "rows": 24341,
      "unsafe_rows": 12299
     },
     "cohort_pool": {
      "rows": 3374,
      "unsafe_rows": null
     },
     "population_unsafe_05": {
      "rows": 12676,
      "unsafe_rows": 634
     },
     "population_unsafe_10": {
      "rows": 13380,
      "unsafe_rows": 1338
     },
     "population_unsafe_25": {
      "rows": 16056,
      "unsafe_rows": 4014
     },
     "labeled_unsafe_small": {
      "rows": 634,
      "unsafe_rows": 634
     }
    },
    "safe_mean_shift_ratio": 0.9773256890616168,
    "cosine_to_diff_means": {
     "population_unlabeled": 0.7932458771387175,
     "cohort_pool": 0.9517916529023774,
     "population_unsafe_05": 0.22564005345793928,
     "population_unsafe_10": 0.30400934679115366,
     "population_unsafe_25": 0.5472921954230114,
     "labeled_unsafe_small": 0.7749588925247908
    },
    "auc": {
     "safe_centroid": {
      "auc": 0.5013707810506018,
      "auc_ci_low": 0.48825678522343496,
      "auc_ci_high": 0.5144554082692028,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.0,
      "delta_ci_low": 0.0,
      "delta_ci_high": 0.0
     },
     "diff_means": {
      "auc": 0.7155980696822204,
      "auc_ci_low": 0.7027956142001766,
      "auc_ci_high": 0.729239254906088,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.21422728863161855,
      "delta_ci_low": 0.19673712566940854,
      "delta_ci_high": 0.2313151619747732
     },
     "centered_safe_in_sample": {
      "auc": 0.7155980696822204,
      "auc_ci_low": 0.7027956142001766,
      "auc_ci_high": 0.729239254906088,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.21422728863161855,
      "delta_ci_low": 0.19673712566940854,
      "delta_ci_high": 0.2313151619747732
     },
     "population_unlabeled": {
      "auc": 0.6659342887491282,
      "auc_ci_low": 0.6527612578394991,
      "auc_ci_high": 0.6789972867765659,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.16456350769852635,
      "delta_ci_low": 0.14777497426498146,
      "delta_ci_high": 0.18296094735793522
     },
     "cohort_pool": {
      "auc": 0.7033997805828676,
      "auc_ci_low": 0.6911845946375638,
      "auc_ci_high": 0.7172926849050111,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.20202899953226572,
      "delta_ci_low": 0.18440801963993403,
      "delta_ci_high": 0.2175849641003123
     },
     "population_unsafe_05": {
      "auc": 0.5332046981467382,
      "auc_ci_low": 0.521875781192482,
      "auc_ci_high": 0.5447137197160778,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.031833917096136366,
      "delta_ci_low": 0.015916292539733663,
      "delta_ci_high": 0.04947068770881541
     },
     "population_unsafe_10": {
      "auc": 0.54895427953927,
      "auc_ci_low": 0.5372583419054564,
      "auc_ci_high": 0.5604475860043163,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.04758349848866816,
      "delta_ci_low": 0.03152809227293834,
      "delta_ci_high": 0.06523241050537519
     },
     "population_unsafe_25": {
      "auc": 0.5981249808676555,
      "auc_ci_low": 0.585464659207754,
      "auc_ci_high": 0.6104377942616899,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.09675419981705369,
      "delta_ci_low": 0.07998856371765276,
      "delta_ci_high": 0.11330454490167653
     },
     "labeled_unsafe_small": {
      "auc": 0.6853342391778408,
      "auc_ci_low": 0.6724145669086811,
      "auc_ci_high": 0.6976266533111752,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.1839634581272389,
      "delta_ci_low": 0.16643237111897877,
      "delta_ci_high": 0.20300355299208578
     }
    }
   }
  },
  {
   "encoder": "qwen05b",
   "corpus": "aegis",
   "cohort": "llm_jury_source_control",
   "ordered_rows_sha256": {
    "train": "6c73202b165eada5424d30d9ce5325a469d4d5776b47f9e8abc28254bf3e1cc1",
    "validation_population": "62e670232f26225953734917e2052cd3ab3d3c0b4c5df17abc4c23444e0700e8",
    "validation_cohort": "b2051835f9d1ed9e94db39be8df762a9a8fdf89ad006d20a2899033489c25f37",
    "test": "5409278cb22657fdf19ecc21941766d320d2cde38c4179d8b6dbb6f1534d6067"
   },
   "refusal": {
    "train_refusal_rate_safe": 0.010212765957446808,
    "train_refusal_rate_unsafe": 0.012195121951219513,
    "test_refusal_rate_safe": 0.007547169811320755,
    "test_refusal_rate_unsafe": 0.020497803806734993,
    "test_rows": 948,
    "test_rows_after_exclusion": 932,
    "train_rows_after_exclusion": 3998,
    "full_cohort": {
     "safe_centroid": {
      "auc": 0.38147462637089424,
      "auc_ci_low": 0.33877118181501437,
      "auc_ci_high": 0.4216828360774658,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.0,
      "delta_ci_low": 0.0,
      "delta_ci_high": 0.0
     },
     "diff_means": {
      "auc": 0.7536340782894555,
      "auc_ci_low": 0.7197872479735252,
      "auc_ci_high": 0.7886406773904667,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.37215945191856126,
      "delta_ci_low": 0.31728922557320094,
      "delta_ci_high": 0.43093749812566673
     },
     "refusal_indicator": {
      "auc": 0.5064753169977071,
      "auc_ci_low": 0.4983102722520496,
      "auc_ci_high": 0.5138693236315404,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.12500069062681285,
      "delta_ci_low": 0.08465826520585033,
      "delta_ci_high": 0.16656260297304942
     }
    },
    "refusals_excluded": {
     "safe_centroid": {
      "auc": 0.3822912581629695,
      "auc_ci_low": 0.33936387739458257,
      "auc_ci_high": 0.42361116114752695,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.0,
      "delta_ci_low": 0.0,
      "delta_ci_high": 0.0
     },
     "diff_means": {
      "auc": 0.7560401711879146,
      "auc_ci_low": 0.7205675958558503,
      "auc_ci_high": 0.7889501645667986,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.37374891302494506,
      "delta_ci_low": 0.32025746603575234,
      "delta_ci_high": 0.42707274669062417
     }
    }
   },
   "stylistic": {
    "features": [
     "log_chars",
     "log_words",
     "log_lines",
     "mean_word_length",
     "type_token_ratio",
     "punctuation_fraction",
     "digit_fraction",
     "uppercase_fraction",
     "list_lines",
     "question_marks",
     "exclamations",
     "refusal_opening"
    ],
    "auc": {
     "safe_centroid": {
      "auc": 0.38147462637089424,
      "auc_ci_low": 0.33877118181501437,
      "auc_ci_high": 0.4216828360774658,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.0,
      "delta_ci_low": 0.0,
      "delta_ci_high": 0.0
     },
     "diff_means": {
      "auc": 0.7536340782894555,
      "auc_ci_low": 0.7197872479735252,
      "auc_ci_high": 0.7886406773904667,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.37215945191856126,
      "delta_ci_low": 0.31728922557320094,
      "delta_ci_high": 0.43093749812566673
     },
     "stylistic_logistic": {
      "auc": 0.6152656150722395,
      "auc_ci_low": 0.5738030223177003,
      "auc_ci_high": 0.6541716893725782,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.2337909887013453,
      "delta_ci_low": 0.17651824053824633,
      "delta_ci_high": 0.30055020303835567
     }
    }
   },
   "unlabeled_reference": {
    "population_unsafe_fraction": 0.29258049463369107,
    "pools": {
     "population_unlabeled": {
      "rows": 2143,
      "unsafe_rows": 627
     },
     "cohort_pool": {
      "rows": 874,
      "unsafe_rows": null
     },
     "population_unsafe_05": {
      "rows": 1596,
      "unsafe_rows": 80
     },
     "population_unsafe_10": {
      "rows": 1684,
      "unsafe_rows": 168
     },
     "population_unsafe_25": {
      "rows": 2021,
      "unsafe_rows": 505
     },
     "labeled_unsafe_small": {
      "rows": 80,
      "unsafe_rows": 80
     }
    },
    "safe_mean_shift_ratio": 1.05210774741619,
    "cosine_to_diff_means": {
     "population_unlabeled": 0.1644174396169359,
     "cohort_pool": 0.975112804416999,
     "population_unsafe_05": -0.18037917271493187,
     "population_unsafe_10": -0.1335776937643873,
     "population_unsafe_25": 0.08464987239389067,
     "labeled_unsafe_small": 0.8861024384563168
    },
    "auc": {
     "safe_centroid": {
      "auc": 0.38147462637089424,
      "auc_ci_low": 0.33877118181501437,
      "auc_ci_high": 0.4216828360774658,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.0,
      "delta_ci_low": 0.0,
      "delta_ci_high": 0.0
     },
     "diff_means": {
      "auc": 0.7536340782894555,
      "auc_ci_low": 0.7197872479735252,
      "auc_ci_high": 0.7886406773904667,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.37215945191856126,
      "delta_ci_low": 0.31728922557320094,
      "delta_ci_high": 0.43093749812566673
     },
     "centered_safe_in_sample": {
      "auc": 0.7536340782894555,
      "auc_ci_low": 0.7197872479735252,
      "auc_ci_high": 0.7886406773904667,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.37215945191856126,
      "delta_ci_low": 0.31728922557320094,
      "delta_ci_high": 0.43093749812566673
     },
     "population_unlabeled": {
      "auc": 0.5633194287135003,
      "auc_ci_low": 0.5173869841233057,
      "auc_ci_high": 0.6059876330066241,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.18184480234260603,
      "delta_ci_low": 0.11818661273744441,
      "delta_ci_high": 0.2401847804121981
     },
     "cohort_pool": {
      "auc": 0.7367938340838145,
      "auc_ci_low": 0.7005545697459474,
      "auc_ci_high": 0.7738979507024961,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.35531920771292025,
      "delta_ci_low": 0.30008159697133946,
      "delta_ci_high": 0.4139138290342875
     },
     "population_unsafe_05": {
      "auc": 0.4603884085195724,
      "auc_ci_low": 0.4156789366989651,
      "auc_ci_high": 0.5012927892617197,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.07891378214867817,
      "delta_ci_low": 0.012606987977968637,
      "delta_ci_high": 0.14365193346521665
     },
     "population_unsafe_10": {
      "auc": 0.4740351943423851,
      "auc_ci_low": 0.4296592493180287,
      "auc_ci_high": 0.515818947249928,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.09256056797149087,
      "delta_ci_low": 0.02656297068158931,
      "delta_ci_high": 0.1557045226989999
     },
     "population_unsafe_25": {
      "auc": 0.539694466697975,
      "auc_ci_low": 0.49328639325059354,
      "auc_ci_high": 0.5832774721370565,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.1582198403270808,
      "delta_ci_low": 0.0941842122917882,
      "delta_ci_high": 0.21882595259466814
     },
     "labeled_unsafe_small": {
      "auc": 0.7281637614298738,
      "auc_ci_low": 0.6926393036289037,
      "auc_ci_high": 0.7629531901875033,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.3466891350589796,
      "delta_ci_low": 0.2915479613569301,
      "delta_ci_high": 0.39980211477659905
     }
    }
   }
  },
  {
   "encoder": "qwen3b",
   "corpus": "beavertails",
   "cohort": "mixed_prompt_fit_eval",
   "ordered_rows_sha256": {
    "train": "e417c833d47f824d34a24a420321e263c537da56b3a31dea5c8272bd816e486b",
    "validation_population": "e4c77d7d09ec9511f7f3560a644194179ea1f56b1c388d28be37d717477fd968",
    "validation_cohort": "081ee730cb6cdab0c81dd7e5c8b1dbb63101191831e78bb3df91230dbf986466",
    "test": "7b52f47bcd4bec9c5f8e176b43ce291cfad68fc95ca78680f42fbb63fc6dbed3"
   },
   "refusal": {
    "train_refusal_rate_safe": 0.05732484076433121,
    "train_refusal_rate_unsafe": 0.01624815361890694,
    "test_refusal_rate_safe": 0.050724637681159424,
    "test_refusal_rate_unsafe": 0.005543237250554324,
    "test_rows": 1868,
    "test_rows_after_exclusion": 1814,
    "train_rows_after_exclusion": 7696,
    "full_cohort": {
     "safe_centroid": {
      "auc": 0.5288271290392181,
      "auc_ci_low": 0.4973405454509916,
      "auc_ci_high": 0.5559303473674192,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.0,
      "delta_ci_low": 0.0,
      "delta_ci_high": 0.0
     },
     "diff_means": {
      "auc": 0.6223907764204688,
      "auc_ci_low": 0.5959157299737455,
      "auc_ci_high": 0.6484684717213555,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.09356364738125067,
      "delta_ci_low": 0.05929710267528147,
      "delta_ci_high": 0.12809376914077486
     },
     "refusal_indicator": {
      "auc": 0.5225907002153025,
      "auc_ci_low": 0.5123989149724636,
      "auc_ci_high": 0.536006209959089,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": -0.0062364288239156185,
      "delta_ci_low": -0.03632562736662001,
      "delta_ci_high": 0.02719375753098327
     }
    },
    "refusals_excluded": {
     "safe_centroid": {
      "auc": 0.5339973667222258,
      "auc_ci_low": 0.5020201447442569,
      "auc_ci_high": 0.5640739730991309,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.0,
      "delta_ci_low": 0.0,
      "delta_ci_high": 0.0
     },
     "diff_means": {
      "auc": 0.6076075710991078,
      "auc_ci_low": 0.5801651149856275,
      "auc_ci_high": 0.6358470713411877,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.07361020437688204,
      "delta_ci_low": 0.04284602725643512,
      "delta_ci_high": 0.11071036632560519
     }
    }
   },
   "stylistic": {
    "features": [
     "log_chars",
     "log_words",
     "log_lines",
     "mean_word_length",
     "type_token_ratio",
     "punctuation_fraction",
     "digit_fraction",
     "uppercase_fraction",
     "list_lines",
     "question_marks",
     "exclamations",
     "refusal_opening"
    ],
    "auc": {
     "safe_centroid": {
      "auc": 0.5288271290392181,
      "auc_ci_low": 0.4973405454509916,
      "auc_ci_high": 0.5559303473674192,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.0,
      "delta_ci_low": 0.0,
      "delta_ci_high": 0.0
     },
     "diff_means": {
      "auc": 0.6223907764204688,
      "auc_ci_low": 0.5959157299737455,
      "auc_ci_high": 0.6484684717213555,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.09356364738125067,
      "delta_ci_low": 0.05929710267528147,
      "delta_ci_high": 0.12809376914077486
     },
     "stylistic_logistic": {
      "auc": 0.560929129195301,
      "auc_ci_low": 0.5280759212282454,
      "auc_ci_high": 0.592335454976811,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.03210200015608289,
      "delta_ci_low": -0.008111380748038938,
      "delta_ci_high": 0.07446199332011327
     }
    }
   },
   "unlabeled_reference": {
    "population_unsafe_fraction": 0.5681077558114274,
    "pools": {
     "population_unlabeled": {
      "rows": 4603,
      "unsafe_rows": 2615
     },
     "cohort_pool": {
      "rows": 1742,
      "unsafe_rows": null
     },
     "population_unsafe_05": {
      "rows": 2093,
      "unsafe_rows": 105
     },
     "population_unsafe_10": {
      "rows": 2209,
      "unsafe_rows": 221
     },
     "population_unsafe_25": {
      "rows": 2651,
      "unsafe_rows": 663
     },
     "labeled_unsafe_small": {
      "rows": 105,
      "unsafe_rows": 105
     }
    },
    "safe_mean_shift_ratio": 0.6853693366681495,
    "cosine_to_diff_means": {
     "population_unlabeled": 0.9292272812215495,
     "cohort_pool": 0.7730178660583982,
     "population_unsafe_05": 0.2877903802017556,
     "population_unsafe_10": 0.41003759704356835,
     "population_unsafe_25": 0.7046740303022763,
     "labeled_unsafe_small": 0.8948287695005046
    },
    "auc": {
     "safe_centroid": {
      "auc": 0.5288271290392181,
      "auc_ci_low": 0.4973405454509916,
      "auc_ci_high": 0.5559303473674192,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.0,
      "delta_ci_low": 0.0,
      "delta_ci_high": 0.0
     },
     "diff_means": {
      "auc": 0.6223907764204688,
      "auc_ci_low": 0.5959157299737455,
      "auc_ci_high": 0.6484684717213555,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.09356364738125067,
      "delta_ci_low": 0.05929710267528147,
      "delta_ci_high": 0.12809376914077486
     },
     "centered_safe_in_sample": {
      "auc": 0.6223907764204688,
      "auc_ci_low": 0.5959157299737455,
      "auc_ci_high": 0.6484684717213555,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.09356364738125067,
      "delta_ci_low": 0.05929710267528147,
      "delta_ci_high": 0.12809376914077486
     },
     "population_unlabeled": {
      "auc": 0.6094129447787985,
      "auc_ci_low": 0.5832167098267889,
      "auc_ci_high": 0.6333565139426155,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.08058581573958035,
      "delta_ci_low": 0.045129031781317164,
      "delta_ci_high": 0.11586622811659275
     },
     "cohort_pool": {
      "auc": 0.613152047669545,
      "auc_ci_low": 0.5821917778809401,
      "auc_ci_high": 0.6385956193647899,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.08432491863032687,
      "delta_ci_low": 0.04877792209424175,
      "delta_ci_high": 0.12011794933578405
     },
     "population_unsafe_05": {
      "auc": 0.5225413504840865,
      "auc_ci_low": 0.4927735842425696,
      "auc_ci_high": 0.5497903535311864,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": -0.0062857785551316825,
      "delta_ci_low": -0.05052786620537754,
      "delta_ci_high": 0.0390591577101418
     },
     "population_unsafe_10": {
      "auc": 0.5341626383513977,
      "auc_ci_low": 0.5040282662464706,
      "auc_ci_high": 0.56062576753492,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.0053355093121795205,
      "delta_ci_low": -0.03700227992948179,
      "delta_ci_high": 0.0499244630579639
     },
     "population_unsafe_25": {
      "auc": 0.5700398929455133,
      "auc_ci_low": 0.540133040984026,
      "auc_ci_high": 0.596446535620004,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.041212763906295136,
      "delta_ci_low": 0.00037093178493561387,
      "delta_ci_high": 0.08179201877155555
     },
     "labeled_unsafe_small": {
      "auc": 0.6117277914732845,
      "auc_ci_low": 0.5838235821623439,
      "auc_ci_high": 0.6371558606364685,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.08290066243406635,
      "delta_ci_low": 0.04647021803733035,
      "delta_ci_high": 0.11791932534059771
     }
    }
   }
  },
  {
   "encoder": "qwen3b",
   "corpus": "safe_rlhf",
   "cohort": "discordant_native_pairs",
   "ordered_rows_sha256": {
    "train": "556d8d81449316214866bdaeead732fbfb94df247ee862dbf7396b67d78e67cc",
    "validation_population": "15a2e8fe9c4392f4b7553df829043d0dc4a36d112b8bdc44a1b7706af87b0b2b",
    "validation_cohort": "731773d71c26f2813936184cfece5971e83ac3395b483dac03b9874ee0826850",
    "test": "3dff38f6ec01e9fcacbe843a60db90ff299f444f152dbbf8e9e844495fdd9391"
   },
   "refusal": {
    "train_refusal_rate_safe": 0.030699608610567513,
    "train_refusal_rate_unsafe": 0.0037915851272015653,
    "test_refusal_rate_safe": 0.0321285140562249,
    "test_refusal_rate_unsafe": 0.0051635111876075735,
    "test_rows": 3486,
    "test_rows_after_exclusion": 3421,
    "train_rows_after_exclusion": 16070,
    "full_cohort": {
     "safe_centroid": {
      "auc": 0.480984342253861,
      "auc_ci_low": 0.4680428880045191,
      "auc_ci_high": 0.49372414654631297,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.0,
      "delta_ci_low": 0.0,
      "delta_ci_high": 0.0
     },
     "diff_means": {
      "auc": 0.7381990876381521,
      "auc_ci_low": 0.7258741716290469,
      "auc_ci_high": 0.7505588342460583,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.2572147453842911,
      "delta_ci_low": 0.2406392418369219,
      "delta_ci_high": 0.27404782955356255
     },
     "refusal_indicator": {
      "auc": 0.5134825014343086,
      "auc_ci_low": 0.5097636908658059,
      "auc_ci_high": 0.5176000313066184,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.03249815918044763,
      "delta_ci_low": 0.018883140338282752,
      "delta_ci_high": 0.046792490424186664
     }
    },
    "refusals_excluded": {
     "safe_centroid": {
      "auc": 0.4877720187415948,
      "auc_ci_low": 0.47437607503937607,
      "auc_ci_high": 0.5022019704090056,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.0,
      "delta_ci_low": 0.0,
      "delta_ci_high": 0.0
     },
     "diff_means": {
      "auc": 0.7240763036969731,
      "auc_ci_low": 0.7121449595440461,
      "auc_ci_high": 0.736281165961112,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.23630428495537825,
      "delta_ci_low": 0.21794725712942595,
      "delta_ci_high": 0.25514852042032304
     }
    }
   },
   "stylistic": {
    "features": [
     "log_chars",
     "log_words",
     "log_lines",
     "mean_word_length",
     "type_token_ratio",
     "punctuation_fraction",
     "digit_fraction",
     "uppercase_fraction",
     "list_lines",
     "question_marks",
     "exclamations",
     "refusal_opening"
    ],
    "auc": {
     "safe_centroid": {
      "auc": 0.480984342253861,
      "auc_ci_low": 0.4680428880045191,
      "auc_ci_high": 0.49372414654631297,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.0,
      "delta_ci_low": 0.0,
      "delta_ci_high": 0.0
     },
     "diff_means": {
      "auc": 0.7381990876381521,
      "auc_ci_low": 0.7258741716290469,
      "auc_ci_high": 0.7505588342460583,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.2572147453842911,
      "delta_ci_low": 0.2406392418369219,
      "delta_ci_high": 0.27404782955356255
     },
     "stylistic_logistic": {
      "auc": 0.6396208553581592,
      "auc_ci_low": 0.6217902374912418,
      "auc_ci_high": 0.6571489652779843,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.15863651310429816,
      "delta_ci_low": 0.13607969851470517,
      "delta_ci_high": 0.1801212883041292
     }
    }
   },
   "unlabeled_reference": {
    "population_unsafe_fraction": 0.5052791586212563,
    "pools": {
     "population_unlabeled": {
      "rows": 24341,
      "unsafe_rows": 12299
     },
     "cohort_pool": {
      "rows": 3374,
      "unsafe_rows": null
     },
     "population_unsafe_05": {
      "rows": 12676,
      "unsafe_rows": 634
     },
     "population_unsafe_10": {
      "rows": 13380,
      "unsafe_rows": 1338
     },
     "population_unsafe_25": {
      "rows": 16056,
      "unsafe_rows": 4014
     },
     "labeled_unsafe_small": {
      "rows": 634,
      "unsafe_rows": 634
     }
    },
    "safe_mean_shift_ratio": 0.9460649070324133,
    "cosine_to_diff_means": {
     "population_unlabeled": 0.7761758162891693,
     "cohort_pool": 0.9577445116670305,
     "population_unsafe_05": 0.19319668106321453,
     "population_unsafe_10": 0.27622759534907293,
     "population_unsafe_25": 0.5253133596363222,
     "labeled_unsafe_small": 0.7818469507799568
    },
    "auc": {
     "safe_centroid": {
      "auc": 0.480984342253861,
      "auc_ci_low": 0.4680428880045191,
      "auc_ci_high": 0.49372414654631297,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.0,
      "delta_ci_low": 0.0,
      "delta_ci_high": 0.0
     },
     "diff_means": {
      "auc": 0.7381990876381521,
      "auc_ci_low": 0.7258741716290469,
      "auc_ci_high": 0.7505588342460583,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.2572147453842911,
      "delta_ci_low": 0.2406392418369219,
      "delta_ci_high": 0.27404782955356255
     },
     "centered_safe_in_sample": {
      "auc": 0.7381990876381521,
      "auc_ci_low": 0.7258741716290469,
      "auc_ci_high": 0.7505588342460583,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.2572147453842911,
      "delta_ci_low": 0.2406392418369219,
      "delta_ci_high": 0.27404782955356255
     },
     "population_unlabeled": {
      "auc": 0.6675557240847663,
      "auc_ci_low": 0.6539927940771054,
      "auc_ci_high": 0.6817097187043776,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.18657138183090527,
      "delta_ci_low": 0.16966156133818278,
      "delta_ci_high": 0.20462087651959873
     },
     "cohort_pool": {
      "auc": 0.7282292023598039,
      "auc_ci_low": 0.7160656648744911,
      "auc_ci_high": 0.7413472552393405,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.24724486010594293,
      "delta_ci_low": 0.22971917916382198,
      "delta_ci_high": 0.263793545183637
     },
     "population_unsafe_05": {
      "auc": 0.529717591783411,
      "auc_ci_low": 0.5183228415291155,
      "auc_ci_high": 0.541952319031596,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.04873324952955005,
      "delta_ci_low": 0.03329968999795055,
      "delta_ci_high": 0.06507633212732183
     },
     "population_unsafe_10": {
      "auc": 0.5457561744395828,
      "auc_ci_low": 0.5340250688781375,
      "auc_ci_high": 0.5588893303217416,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.0647718321857218,
      "delta_ci_low": 0.04908429783780617,
      "delta_ci_high": 0.08191451490279847
     },
     "population_unsafe_25": {
      "auc": 0.5967994591265644,
      "auc_ci_low": 0.584848681948297,
      "auc_ci_high": 0.6099035712375374,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.1158151168727034,
      "delta_ci_low": 0.10034387604065659,
      "delta_ci_high": 0.1327501337104181
     },
     "labeled_unsafe_small": {
      "auc": 0.6928110771090261,
      "auc_ci_low": 0.6794465132153542,
      "auc_ci_high": 0.7066417475652181,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.21182673485516512,
      "delta_ci_low": 0.19350817159732658,
      "delta_ci_high": 0.23068121791356286
     }
    }
   }
  },
  {
   "encoder": "qwen3b",
   "corpus": "aegis",
   "cohort": "llm_jury_source_control",
   "ordered_rows_sha256": {
    "train": "6c73202b165eada5424d30d9ce5325a469d4d5776b47f9e8abc28254bf3e1cc1",
    "validation_population": "62e670232f26225953734917e2052cd3ab3d3c0b4c5df17abc4c23444e0700e8",
    "validation_cohort": "b2051835f9d1ed9e94db39be8df762a9a8fdf89ad006d20a2899033489c25f37",
    "test": "5409278cb22657fdf19ecc21941766d320d2cde38c4179d8b6dbb6f1534d6067"
   },
   "refusal": {
    "train_refusal_rate_safe": 0.010212765957446808,
    "train_refusal_rate_unsafe": 0.012195121951219513,
    "test_refusal_rate_safe": 0.007547169811320755,
    "test_refusal_rate_unsafe": 0.020497803806734993,
    "test_rows": 948,
    "test_rows_after_exclusion": 932,
    "train_rows_after_exclusion": 3998,
    "full_cohort": {
     "safe_centroid": {
      "auc": 0.40484543771927406,
      "auc_ci_low": 0.3619250394295316,
      "auc_ci_high": 0.44842423416032334,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.0,
      "delta_ci_low": 0.0,
      "delta_ci_high": 0.0
     },
     "diff_means": {
      "auc": 0.7612033481587889,
      "auc_ci_low": 0.7261829687067978,
      "auc_ci_high": 0.7938033565378783,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.3563579104395148,
      "delta_ci_low": 0.3029215676573294,
      "delta_ci_high": 0.4095356967394616
     },
     "refusal_indicator": {
      "auc": 0.5064753169977071,
      "auc_ci_low": 0.4983102722520496,
      "auc_ci_high": 0.5138693236315404,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.10162987927843303,
      "delta_ci_low": 0.056829582142638745,
      "delta_ci_high": 0.14612555298070115
     }
    },
    "refusals_excluded": {
     "safe_centroid": {
      "auc": 0.4065940311571098,
      "auc_ci_low": 0.36415528841488776,
      "auc_ci_high": 0.44656195336956045,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.0,
      "delta_ci_low": 0.0,
      "delta_ci_high": 0.0
     },
     "diff_means": {
      "auc": 0.7634855950939773,
      "auc_ci_low": 0.7274816673597331,
      "auc_ci_high": 0.800137337979592,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.3568915639368675,
      "delta_ci_low": 0.3042327430137795,
      "delta_ci_high": 0.4090606603157663
     }
    }
   },
   "stylistic": {
    "features": [
     "log_chars",
     "log_words",
     "log_lines",
     "mean_word_length",
     "type_token_ratio",
     "punctuation_fraction",
     "digit_fraction",
     "uppercase_fraction",
     "list_lines",
     "question_marks",
     "exclamations",
     "refusal_opening"
    ],
    "auc": {
     "safe_centroid": {
      "auc": 0.40484543771927406,
      "auc_ci_low": 0.3619250394295316,
      "auc_ci_high": 0.44842423416032334,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.0,
      "delta_ci_low": 0.0,
      "delta_ci_high": 0.0
     },
     "diff_means": {
      "auc": 0.7612033481587889,
      "auc_ci_low": 0.7261829687067978,
      "auc_ci_high": 0.7938033565378783,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.3563579104395148,
      "delta_ci_low": 0.3029215676573294,
      "delta_ci_high": 0.4095356967394616
     },
     "stylistic_logistic": {
      "auc": 0.6152656150722395,
      "auc_ci_low": 0.5738030223177003,
      "auc_ci_high": 0.6541716893725782,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.21042017735296548,
      "delta_ci_low": 0.1486118134418025,
      "delta_ci_high": 0.2750763608021571
     }
    }
   },
   "unlabeled_reference": {
    "population_unsafe_fraction": 0.29258049463369107,
    "pools": {
     "population_unlabeled": {
      "rows": 2143,
      "unsafe_rows": 627
     },
     "cohort_pool": {
      "rows": 874,
      "unsafe_rows": null
     },
     "population_unsafe_05": {
      "rows": 1596,
      "unsafe_rows": 80
     },
     "population_unsafe_10": {
      "rows": 1684,
      "unsafe_rows": 168
     },
     "population_unsafe_25": {
      "rows": 2021,
      "unsafe_rows": 505
     },
     "labeled_unsafe_small": {
      "rows": 80,
      "unsafe_rows": 80
     }
    },
    "safe_mean_shift_ratio": 1.3104258608703643,
    "cosine_to_diff_means": {
     "population_unlabeled": 0.25021503142599855,
     "cohort_pool": 0.96897026946004,
     "population_unsafe_05": -0.021271574459953063,
     "population_unsafe_10": 0.018994313250232618,
     "population_unsafe_25": 0.19180971403783928,
     "labeled_unsafe_small": 0.8877730393564958
    },
    "auc": {
     "safe_centroid": {
      "auc": 0.40484543771927406,
      "auc_ci_low": 0.3619250394295316,
      "auc_ci_high": 0.44842423416032334,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.0,
      "delta_ci_low": 0.0,
      "delta_ci_high": 0.0
     },
     "diff_means": {
      "auc": 0.7612033481587889,
      "auc_ci_low": 0.7261829687067978,
      "auc_ci_high": 0.7938033565378783,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.3563579104395148,
      "delta_ci_low": 0.3029215676573294,
      "delta_ci_high": 0.4095356967394616
     },
     "centered_safe_in_sample": {
      "auc": 0.7612033481587889,
      "auc_ci_low": 0.7261829687067978,
      "auc_ci_high": 0.7938033565378783,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.3563579104395148,
      "delta_ci_low": 0.3029215676573294,
      "delta_ci_high": 0.4095356967394616
     },
     "population_unlabeled": {
      "auc": 0.6425149866018398,
      "auc_ci_low": 0.600135515635821,
      "auc_ci_high": 0.6826992982087926,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.23766954888256575,
      "delta_ci_low": 0.17143336231617368,
      "delta_ci_high": 0.2974003045792821
     },
     "cohort_pool": {
      "auc": 0.7355009806900743,
      "auc_ci_low": 0.6983284460475037,
      "auc_ci_high": 0.772211584607135,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.33065554297080024,
      "delta_ci_low": 0.28433067570188486,
      "delta_ci_high": 0.38321680673374664
     },
     "population_unsafe_05": {
      "auc": 0.542501174065582,
      "auc_ci_low": 0.4994873180893125,
      "auc_ci_high": 0.5840743071905783,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.1376557363463079,
      "delta_ci_low": 0.07260103221780054,
      "delta_ci_high": 0.20482799339050636
     },
     "population_unsafe_10": {
      "auc": 0.5578938644713942,
      "auc_ci_low": 0.5138596749577053,
      "auc_ci_high": 0.5995436378703618,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.15304842675212016,
      "delta_ci_low": 0.0866516824352995,
      "delta_ci_high": 0.21812186604272807
     },
     "population_unsafe_25": {
      "auc": 0.623514461725462,
      "auc_ci_low": 0.5799766894995586,
      "auc_ci_high": 0.6645939569725972,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.21866902400618793,
      "delta_ci_low": 0.15070708809320327,
      "delta_ci_high": 0.2791757575274982
     },
     "labeled_unsafe_small": {
      "auc": 0.7203513909224011,
      "auc_ci_low": 0.6859599489233135,
      "auc_ci_high": 0.7589964583200612,
      "valid_resamples": 500,
      "delta_vs_safe_centroid": 0.315505953203127,
      "delta_ci_low": 0.26931843831425156,
      "delta_ci_high": 0.36660143044259214
     }
    }
   }
  }
 ]
}

==> anc/one-class-centroid-v2/analysis/camera_ready_tables.py <==
"""Generate the camera-ready appendix tables and in-text number macros from evidence JSON.

Every value printed in ``generated/*.tex`` is read from a schema-3 result file, the
secondary-statistics payload, or the camera-ready analyses payload; nothing is
transcribed by hand. Missing or duplicate evidence cells fail closed.

Usage (from the paper directory):
    python analysis/camera_ready_tables.py --output-dir generated
"""

from __future__ import annotations

import argparse
import json
from collections.abc import Iterable
from decimal import ROUND_CEILING, Decimal
from pathlib import Path
from typing import Any

PAPER_DIR = Path(__file__).resolve().parents[1]
DEFAULT_RESULTS_DIR = (
    PAPER_DIR.parents[1] / "experiments" / "one_class_centroid" / "results"
)

ENCODERS = ("minilm", "mpnet", "qwen05b", "qwen3b")
ENCODER_LABELS = {
    "minilm": "MiniLM",
    "mpnet": "mpnet",
    "qwen05b": "Qwen-0.5B",
    "qwen3b": "Qwen-3B",
}
CORPORA = ("beavertails", "safe_rlhf", "aegis")
CORPUS_LABELS = {
    "beavertails": "BeaverTails",
    "safe_rlhf": "PKU-SafeRLHF",
    "aegis": "Aegis jury",
}
PRIMARY_COHORTS = {
    "beavertails": "mixed_prompt_fit_eval",
    "safe_rlhf": "discordant_native_pairs",
    "aegis": "llm_jury_source_control",
}
RESPONSE_FILES = {
    "minilm": "minilm_response_full_v3.json",
    "mpnet": "mpnet_response_transfer_op_v3.json",
    "qwen05b": "qwen05b_response_transfer_op_v3.json",
    "qwen3b": "qwen3b_response_transfer_op_v3.json",
}
ABLATION_FILES = {encoder: f"{encoder}_input_ablation_v3.json" for encoder in ENCODERS}
FALSE_SAFE_TARGETS = (0.05, 0.10)
UNLABELED_COLUMNS = (
    "population_unlabeled",
    "cohort_pool",
    "population_unsafe_25",
    "population_unsafe_10",
    "population_unsafe_05",
    "labeled_unsafe_small",
)
REFERENCED_METHODS = ("diff_means", "two_centroid", "logistic")
# The mixture-centered safe mean is algebraically collinear with difference of means.
IDENTITY_TOLERANCE = 1e-9
CHANCE = 0.5
EXPECTED_SCHEMA = 3


MATH_MINUS = "$-$"
MATH_PLUS = "$+$"
# Normal-approximation p-values below this underflow to zero in double precision.
P_FLOOR = 1e-15


def _magnitude(value: float, places: int, leading_zero: bool) -> str:
    text = f"{abs(value):.{places}f}"
    if not leading_zero and text.startswith("0."):
        text = text[1:]
    return text


def _is_negative(value: float, places: int) -> bool:
    return round(value, places) < 0


def num(value: float) -> str:
    """Three-decimal value without a leading zero, as in the manuscript tables."""

    text = _magnitude(value, 3, leading_zero=False)
    return MATH_MINUS + text if _is_negative(value, 3) else text


def prose(value: float) -> str:
    """Three-decimal value with a leading zero, as in running text."""

    text = _magnitude(value, 3, leading_zero=True)
    return MATH_MINUS + text if _is_negative(value, 3) else text


def signed(value: float, places: int) -> str:
    """Explicitly signed value with typeset plus and minus."""

    sign = MATH_MINUS if _is_negative(value, places) else MATH_PLUS
    return sign + _magnitude(value, places, leading_zero=True)


def pvalue(value: float) -> str:
    return "$<10^{-15}$" if value < P_FLOOR else f"{value:.1e}"


def bound(value: float, places: int = 3) -> str:
    """Upper bound rounded up, so "at most X" stays true after rounding."""

    quantum = Decimal(1).scaleb(-places)
    return str(Decimal(repr(value)).quantize(quantum, rounding=ROUND_CEILING))


def ci(point: float, low: float, high: float) -> str:
    return f"{num(point)} [{num(low)},{num(high)}]"


def load(path: Path) -> dict[str, Any]:
    payload = json.loads(path.read_text(encoding="utf-8"))
    if payload.get("schema_version") not in (EXPECTED_SCHEMA, "camera_ready_v1", None):
        raise ValueError(
            f"{path.name}: unexpected schema {payload.get('schema_version')}"
        )
    return payload


def one(rows: Iterable[dict[str, Any]], **criteria: Any) -> dict[str, Any]:
    matches = [row for row in rows if all(row.get(k) == v for k, v in criteria.items())]
    if len(matches) != 1:
        raise ValueError(
            f"Expected one evidence cell for {criteria}, found {len(matches)}"
        )
    return matches[0]


def primary(
    rows: list[dict[str, Any]], corpus: str, method: str, mode: str = "response"
) -> dict[str, Any]:
    return one(
        rows,
        kind="within_corpus",
        corpus=corpus,
        cohort=PRIMARY_COHORTS[corpus],
        method=method,
        mode=mode,
    )


def table(
    columns: str,
    header: str,
    body: list[str],
    caption: str,
    label: str,
    size: str = "\\scriptsize",
) -> str:
    # Appendix tables stay with their section ([H]) and shrink only when too wide.
    lines = [
        "\\begin{table}[H]",
        "\\centering",
        size,
        "\\begin{adjustbox}{max width=\\textwidth}",
        f"\\begin{{tabular}}{{{columns}}}",
        "\\toprule",
        header + " \\\\",
        "\\midrule",
        *body,
        "\\bottomrule",
        "\\end{tabular}",
        "\\end{adjustbox}",
        f"\\caption{{{caption}}}",
        f"\\label{{{label}}}",
        "\\end{table}",
        "",
    ]
    return "\n".join(lines)


def percell_table(responses: dict[str, dict[str, Any]]) -> str:
    body: list[str] = []
    for corpus in CORPORA:
        for encoder in ENCODERS:
            rows = responses[encoder]["results"]

            def auc(
                method: str,
                rows: list[dict[str, Any]] = rows,
                corpus: str = corpus,
            ) -> dict[str, Any]:
                return primary(rows, corpus, method)

            diff = auc("diff_means")
            centered = auc("centered_safe")
            if abs(centered["auc"] - diff["auc"]) > IDENTITY_TOLERANCE:
                raise ValueError(
                    f"{encoder}/{corpus}: mixture-centered != difference of means"
                )
            rankone = (
                "N/A$^\\dagger$" if corpus == "aegis" else num(auc("rankone")["auc"])
            )
            proto = auc("safe_centroid")
            body.append(
                f"{CORPUS_LABELS[corpus]} & {ENCODER_LABELS[encoder]} & "
                f"{ci(proto['auc'], proto['auc_ci_low'], proto['auc_ci_high'])} & "
                f"{num(auc('two_centroid')['auc'])} & "
                f"{ci(diff['auc'], diff['auc_ci_low'], diff['auc_ci_high'])} & "
                f"{num(centered['auc'])} & {rankone} & {num(auc('logistic')['auc'])} & "
                f"{num(auc('response_log_length')['auc'])} \\\\"
            )
        if corpus != CORPORA[-1]:
            body.append("\\midrule")
    return table(
        "llccccccc",
        "Corpus & Encoder & Prototype & Two-centroid & Diff.\\ means & Mixture-centered & RankOne & "
        "Linear & Log length",
        body,
        "Primary controlled response-only ROC-AUC for every audited readout. Brackets are 95\\% "
        "prompt-cluster bootstrap intervals (500 draws, conditional on the train fit). The "
        "in-sample mixture-centered safe mean equals difference of means in every cell, as "
        "Eq.~\\ref{eq:mixture} predicts. $^\\dagger$Aegis RankOne has only six mixed-label fit "
        "groups and is not interpreted.",
        "tab:app-percell",
    )


BASELINE_ROWS = (
    ("safe_centroid", "Safe prototype", "Safe labels; encoder origin"),
    ("response_log_length", "Log response length", "Label sign only"),
    ("refusal_indicator", "Refusal-template indicator", "Label sign only"),
    ("stylistic_logistic", "Stylistic features (12)", "Response-level labels"),
    ("diff_means", "Difference of means", "Safe and unsafe labels"),
    ("centered_safe", "Mixture-centered safe mean", "Safe labels; pooled train mean"),
    ("two_centroid", "Two-centroid", "Safe and unsafe prototypes"),
    ("rankone", "RankOne", "Prompt-paired directions"),
    ("logistic", "Supervised linear", "Response-level labels"),
)


def baselines_table(
    responses: dict[str, dict[str, Any]], analyses: dict[str, Any]
) -> str:
    body: list[str] = []
    for method, label, information in BASELINE_ROWS:
        cells = []
        for corpus in CORPORA:
            if method == "rankone" and corpus == "aegis":
                cells.append("N/A$^\\dagger$")
                continue
            if method == "refusal_indicator":
                values = [
                    one(analyses["records"], encoder=e, corpus=corpus)["refusal"][
                        "full_cohort"
                    ]["refusal_indicator"]["auc"]
                    for e in ENCODERS
                ]
            elif method == "stylistic_logistic":
                values = [
                    one(analyses["records"], encoder=e, corpus=corpus)["stylistic"][
                        "auc"
                    ]["stylistic_logistic"]["auc"]
                    for e in ENCODERS
                ]
            else:
                values = [
                    primary(responses[e]["results"], corpus, method)["auc"]
                    for e in ENCODERS
                ]
            lo, hi = span(values)
            cells.append(
                num(lo) if round(lo, 3) == round(hi, 3) else f"{num(lo)}--{num(hi)}"
            )
        body.append(f"{label} & {information} & " + " & ".join(cells) + " \\\\")
    lines = [
        "\\begin{table*}[t]",
        "\\centering",
        "\\scriptsize",
        "\\setlength{\\tabcolsep}{5.0pt}",
        "\\begin{tabular}{lllll}",
        "\\toprule",
        "Readout & Train information & BeaverTails & PKU-SafeRLHF & Aegis jury \\\\",
        "\\midrule",
        *body,
        "\\bottomrule",
        "\\end{tabular}",
        (
            "\\caption{Observed ROC-AUC ranges across the four frozen encoders on the "
            "primary controlled cohorts; ranges are descriptive minima and maxima, not "
            "confidence intervals. Scalar baselines are encoder-invariant. ``Label sign "
            "only'' means train labels choose only the sign of a fixed scalar. Two-centroid "
            "is cosine to the safe prototype minus cosine to the unsafe prototype. Per-cell "
            "values and intervals are in Appendix Table~\\ref{tab:app-percell}. "
            "$^\\dagger$Aegis RankOne is not interpreted because its fit uses only six "
            "mixed-label prompt groups.}"
        ),
        "\\label{tab:baselines}",
        "\\end{table*}",
        "",
    ]
    return "\n".join(lines)


def stats_table(stats: dict[str, Any], responses: dict[str, dict[str, Any]]) -> str:
    holm = {record["name"]: record for record in stats["holm_family"]}
    body: list[str] = []
    for corpus in CORPORA:
        for encoder in ENCODERS:
            cell = one(stats["cell_tests"], cell=f"{corpus}/{encoder}")
            geometry = one(
                responses[encoder]["diagnostics"],
                corpus=corpus,
                cohort=PRIMARY_COHORTS[corpus],
                mode="response",
            )
            body.append(
                f"{CORPUS_LABELS[corpus]} & {ENCODER_LABELS[encoder]} & "
                f"{ci(cell['auc'], cell['ci_low'], cell['ci_high'])} & "
                f"{signed(cell['z'], 2)} & "
                f"{pvalue(cell['p_two_sided'])} & {'yes' if holm[cell['cell']]['reject'] else 'no'} & "
                f"{'yes' if cell['tost_equivalent_pm_0_05'] else 'no'} & "
                f"{signed(geometry['safe_centroid_expected_score_gap'], 4)} & "
                f"{geometry['cosine_safe_unsafe_centroids']:.3f} \\\\"
            )
        if corpus != CORPORA[-1]:
            body.append("\\midrule")
    return table(
        "llccccccc",
        "Corpus & Encoder & Prototype AUC & $z$ & $p$ & Holm & TOST & $\\Delta_+$ & "
        "$\\cos(\\mu_s,\\mu_u)$",
        body,
        "Prototype-versus-chance tests and class-mean geometry. $z$ and two-sided $p$ use a normal "
        "approximation from the bootstrap interval half-width. Holm: Holm--Bonferroni rejection at "
        "family-wise $\\alpha=0.05$ over the 12 cells. TOST: conservative equivalence to chance "
        "within $\\pm0.05$ (95\\% interval contained in $[0.45,0.55]$). $\\Delta_+$ is the measured "
        "expected score gap of Eq.~\\ref{eq:positive-gap} on the test cohort.",
        "tab:app-stats",
    )


def operating_table(responses: dict[str, dict[str, Any]]) -> str:
    body: list[str] = []
    for corpus in CORPORA:
        for encoder in ENCODERS:
            points = responses[encoder]["operating_points"]
            for target in FALSE_SAFE_TARGETS:
                cells = []
                for method in ("safe_centroid", "diff_means"):
                    row = one(
                        points,
                        corpus=corpus,
                        method=method,
                        target_false_safe_rate=target,
                    )
                    cells.append(
                        ci(
                            row["test_false_safe_rate"],
                            row["test_false_safe_ci_low"],
                            row["test_false_safe_ci_high"],
                        )
                    )
                    cells.append(
                        ci(
                            row["test_safe_acceptance"],
                            row["test_safe_acceptance_ci_low"],
                            row["test_safe_acceptance_ci_high"],
                        )
                    )
                lead = (
                    f"{CORPUS_LABELS[corpus]} & {ENCODER_LABELS[encoder]}"
                    if target == FALSE_SAFE_TARGETS[0]
                    else " & "
                )
                body.append(
                    f"{lead} & {round(target * 100)}\\% & "
                    + " & ".join(cells)
                    + " \\\\"
                )
        if corpus != CORPORA[-1]:
            body.append("\\midrule")
    return table(
        "lllcccc",
        "Corpus & Encoder & Target & Prototype test FSR & Prototype safe accept. & Diff.\\ means test FSR & "
        "Diff.\\ means safe accept.",
        body,
        "Validation-calibrated operating points for all four encoders. Brackets are 95\\% intervals "
        "from 10{,}000 validation/test prompt-cluster draws that recalibrate the threshold in each "
        "draw, conditional on a fixed train fit.",
        "tab:app-operating",
    )


def ablation_table(
    responses: dict[str, dict[str, Any]], ablations: dict[str, dict[str, Any]]
) -> str:
    body: list[str] = []
    for corpus in CORPORA:
        for encoder in ENCODERS:
            rows = ablations[encoder]["results"]
            full_prompt = one(
                rows,
                kind="within_corpus",
                corpus=corpus,
                cohort="hash_all",
                method="two_centroid",
                mode="prompt",
            )
            matched_prompt = primary(rows, corpus, "two_centroid", mode="prompt")
            if "prompt_response" in ablations[encoder]["modes"]:
                joint_proto = primary(
                    rows, corpus, "safe_centroid", mode="prompt_response"
                )
                joint_two = primary(
                    rows, corpus, "two_centroid", mode="prompt_response"
                )
                joint = f"{num(joint_proto['auc'])} / {num(joint_two['auc'])}"
            else:
                joint = "not run$^\\ddagger$"
            resp_proto = primary(responses[encoder]["results"], corpus, "safe_centroid")
            resp_two = primary(responses[encoder]["results"], corpus, "two_centroid")
            body.append(
                f"{CORPUS_LABELS[corpus]} & {ENCODER_LABELS[encoder]} & {num(full_prompt['auc'])} & "
                f"{ci(matched_prompt['auc'], matched_prompt['auc_ci_low'], matched_prompt['auc_ci_high'])} & "
                f"{joint} & {num(resp_proto['auc'])} / {num(resp_two['auc'])} \\\\"
            )
        if corpus != CORPORA[-1]:
            body.append("\\midrule")
    missing = [
        ENCODER_LABELS[e]
        for e in ENCODERS
        if "prompt_response" not in ablations[e]["modes"]
    ]
    note = (
        f" $^\\ddagger$The prompt-plus-response arm was not run for {', '.join(missing)}."
        if missing
        else ""
    )
    return table(
        "llcccc",
        "Corpus & Encoder & Prompt only, full & Prompt only, controlled & Prompt+response (proto / 2c) & "
        "Response (proto / 2c)",
        body,
        "Input-mode ablation for all encoders, two-centroid (2c) readout unless marked. ``Full'' is the "
        "prompt-disjoint full population; ``controlled'' is the primary cohort (mixed-label prompts, "
        "native pairs, or the Aegis jury source control, which is not prompt-matched). Brackets are "
        "95\\% prompt-cluster intervals." + note,
        "tab:app-ablation",
    )


def transfer_table(responses: dict[str, dict[str, Any]]) -> str:
    body: list[str] = []
    pairs = [
        (fit, evaluate) for fit in CORPORA for evaluate in CORPORA if fit != evaluate
    ]
    for fit, evaluate in pairs:
        for encoder in ENCODERS:
            rows = responses[encoder]["results"]
            cells = []
            for method in ("safe_centroid", "diff_means"):
                row = one(
                    rows,
                    kind="cross_corpus",
                    fit_corpus=fit,
                    eval_corpus=evaluate,
                    method=method,
                    mode="response",
                )
                cells.append(ci(row["auc"], row["auc_ci_low"], row["auc_ci_high"]))
            lead = (
                f"{CORPUS_LABELS[fit]} $\\rightarrow$ {CORPUS_LABELS[evaluate]}"
                if encoder == ENCODERS[0]
                else ""
            )
            body.append(
                f"{lead} & {ENCODER_LABELS[encoder]} & " + " & ".join(cells) + " \\\\"
            )
        if (fit, evaluate) != pairs[-1]:
            body.append("\\midrule")
    return table(
        "llcc",
        "Fit $\\rightarrow$ evaluate & Encoder & Prototype & Diff.\\ means",
        body,
        "Cross-corpus transfer between primary controlled cohorts after exact prompt "
        "decontamination, for all four encoders. Brackets are 95\\% prompt-cluster intervals on the "
        "evaluation cohort.",
        "tab:app-transfer",
    )


def refusal_table(analyses: dict[str, Any]) -> str:
    body: list[str] = []
    for corpus in CORPORA:
        for encoder in ENCODERS:
            record = one(analyses["records"], encoder=encoder, corpus=corpus)["refusal"]
            excluded = record["refusals_excluded"]
            if excluded is None:
                raise ValueError(
                    f"{encoder}/{corpus}: refusal-excluded cohort lacks a class"
                )
            proto = excluded["safe_centroid"]
            diff = excluded["diff_means"]
            body.append(
                f"{CORPUS_LABELS[corpus]} & {ENCODER_LABELS[encoder]} & "
                f"{100 * record['test_refusal_rate_safe']:.1f} / {100 * record['test_refusal_rate_unsafe']:.1f} & "
                f"{num(record['full_cohort']['refusal_indicator']['auc'])} & "
                f"{record['test_rows_after_exclusion']:,}/{record['test_rows']:,} & "
                f"{ci(proto['auc'], proto['auc_ci_low'], proto['auc_ci_high'])} & "
                f"{ci(diff['auc'], diff['auc_ci_low'], diff['auc_ci_high'])} \\\\"
            )
        if corpus != CORPORA[-1]:
            body.append("\\midrule")
    return table(
        "llccccc",
        "Corpus & Encoder & Refusal \\% (S / U) & Indicator AUC & Rows kept & "
        "Prototype, no refusals & Diff.\\ means, no refusals",
        body,
        "Refusal-template sensitivity. A response is a refusal if its first 120 characters match "
        "an explicit refusal template (Appendix~\\ref{app:details}). Refusal-opening responses are "
        "removed from both fit and test before refitting.",
        "tab:app-refusal",
    )


def unlabeled_table(analyses: dict[str, Any]) -> str:
    body: list[str] = []
    for corpus in CORPORA:
        for encoder in ENCODERS:
            record = one(analyses["records"], encoder=encoder, corpus=corpus)[
                "unlabeled_reference"
            ]
            auc = record["auc"]
            cells = [num(auc[name]["auc"]) for name in UNLABELED_COLUMNS]
            body.append(
                f"{CORPUS_LABELS[corpus]} & {ENCODER_LABELS[encoder]} & "
                f"{num(auc['safe_centroid']['auc'])} & "
                f"{num(auc['diff_means']['auc'])} & " + " & ".join(cells) + " \\\\"
            )
        if corpus != CORPORA[-1]:
            body.append("\\midrule")
    return table(
        "llcccccccc",
        "Corpus & Encoder & Prototype & Diff.\\ means & Population & Cohort pool & "
        "25\\% & 10\\% & 5\\% & Labeled $k$",
        body,
        "Held-out references (ROC-AUC on the primary test cohort). The safe mean is fit on "
        "labeled-safe train responses and centered by the mean of a prompt-disjoint validation "
        "sample: the full validation population (no labels used); the validation primary cohort "
        "(label-selected for BeaverTails and PKU-SafeRLHF); the population subsampled to 25\\%, "
        "10\\%, or 5\\% unsafe (labels used only to set composition); or $k$ labeled unsafe "
        "validation responses, with $k$ equal to the 5\\% pool's unsafe count "
        "(Table~\\ref{tab:app-unlabeled-geometry}).",
        "tab:app-unlabeled",
    )


def unlabeled_geometry_table(analyses: dict[str, Any]) -> str:
    body: list[str] = []
    for corpus in CORPORA:
        for encoder in ENCODERS:
            record = one(analyses["records"], encoder=encoder, corpus=corpus)[
                "unlabeled_reference"
            ]
            cosine = record["cosine_to_diff_means"]
            pools = record["pools"]
            body.append(
                f"{CORPUS_LABELS[corpus]} & {ENCODER_LABELS[encoder]} & "
                f"{pools['population_unlabeled']['rows']:,} & "
                f"{num(record['population_unsafe_fraction'])} & "
                f"{pools['labeled_unsafe_small']['rows']:,} & "
                f"{num(cosine['population_unlabeled'])} & "
                f"{num(cosine['population_unsafe_05'])} & "
                f"{num(cosine['labeled_unsafe_small'])} & "
                f"{num(record['safe_mean_shift_ratio'])} \\\\"
            )
        if corpus != CORPORA[-1]:
            body.append("\\midrule")
    return table(
        "llccccccc",
        "Corpus & Encoder & Population rows & $\\hat\\pi_u$ & $k$ & cos, population & "
        "cos, 5\\% & cos, labeled $k$ & Shift",
        body,
        "Reference pools and geometry. ``cos'' is the cosine between a reference direction and "
        "the difference-of-means direction. Shift is "
        "$\\lVert\\bar z^{\\,train}_s-\\bar z^{\\,val}_s\\rVert/"
        "\\lVert\\bar z^{\\,train}_s-\\bar z^{\\,train}_u\\rVert$: the difference between the "
        "safe means of the primary train cohort and the full validation population, in "
        "class-gap units. It reflects sampling and composition differences and does not depend "
        "on the reference's unsafe share.",
        "tab:app-unlabeled-geometry",
    )


def span(values: Iterable[float]) -> tuple[float, float]:
    items = list(values)
    return min(items), max(items)


def macros(
    responses: dict[str, dict[str, Any]],
    ablations: dict[str, dict[str, Any]],
    stats: dict[str, Any],
    analyses: dict[str, Any],
) -> str:
    defs: dict[str, str] = {}

    def put(name: str, value: str) -> None:
        defs[name] = value

    rejects = [record for record in stats["holm_family"] if record["reject"]]
    below = [
        r
        for r in rejects
        if one(stats["cell_tests"], cell=r["name"])["direction"] == "below"
    ]
    put("HolmRejects", str(len(rejects)))
    put("HolmBelow", str(len(below)))
    put("HolmAbove", str(len(rejects) - len(below)))
    put(
        "TostEquivalent",
        str(sum(cell["tost_equivalent_pm_0_05"] for cell in stats["cell_tests"])),
    )
    gap = one(
        stats["correlation_battery"], predictor="expected_gap", outcome="prototype_auc"
    )
    put("GapSpearman", f"{gap['spearman_rho']:.3f}")
    put("GapPearson", f"{gap['pearson_r']:.3f}")
    agreement = stats["sign_agreement"]
    put("SignBinomialP", f"{agreement['binomial_p_at_least']:.3f}")
    put("SignMaxMissGap", bound(max(abs(miss["gap"]) for miss in agreement["misses"])))
    mpnet_pair = one(stats["paired_ranking"], encoder="mpnet", method="safe_centroid")
    put("MpnetPairProto", f"{mpnet_pair['accuracy']:.3f}")
    put("MpnetPairLow", f"{mpnet_pair['wilson_low']:.3f}")
    put("MpnetPairHigh", f"{mpnet_pair['wilson_high']:.3f}")
    c4 = stats["bootstrap_stability_c4"]
    put(
        "BootMaxMove",
        bound(
            max(max(abs(r["ci_low_delta"]), abs(r["ci_high_delta"])) for r in c4),
            places=4,
        ),
    )
    c1 = [
        r
        for r in stats["fit_cohort_sensitivity_c1"]
        if not r["source_confounded_cohort"]
    ]
    put(
        "FitCohortProtoMax",
        bound(
            max(
                abs(r["delta_matched_minus_full"])
                for r in c1
                if r["method"] == "safe_centroid"
            )
        ),
    )
    put(
        "FitCohortDiffMax",
        bound(
            max(
                abs(r["delta_matched_minus_full"])
                for r in c1
                if r["method"] == "diff_means"
            )
        ),
    )

    def put_span(name: str, values: Iterable[float]) -> None:
        lo, hi = span(values)
        put(f"{name}Lo", prose(lo))
        put(f"{name}Hi", prose(hi))

    def transfer(method: str, **criteria: Any) -> list[float]:
        return [
            r["auc"]
            for e in ENCODERS
            for r in responses[e]["results"]
            if r["kind"] == "cross_corpus"
            and r["method"] == method
            and r["mode"] == "response"
            and all(r[k] == v for k, v in criteria.items())
        ]

    excess: list[float] = []
    labeled_counts: list[int] = []
    for corpus, tag in (("beavertails", "BT"), ("safe_rlhf", "PKU"), ("aegis", "AEG")):
        rows = [
            one(
                responses[e]["operating_points"],
                corpus=corpus,
                method=m,
                target_false_safe_rate=0.05,
            )
            for e in ENCODERS
            for m in ("safe_centroid", "diff_means")
        ]
        proto = [
            r["test_safe_acceptance"] for r in rows if r["method"] == "safe_centroid"
        ]
        diff = [r["test_safe_acceptance"] for r in rows if r["method"] == "diff_means"]
        put_span(f"OpProto{tag}", proto)
        put_span(f"OpDiff{tag}", diff)
        put_span(
            f"OpFsrProto{tag}",
            [r["test_false_safe_rate"] for r in rows if r["method"] == "safe_centroid"],
        )
        put_span(
            f"OpFsrDiff{tag}",
            [r["test_false_safe_rate"] for r in rows if r["method"] == "diff_means"],
        )
        put(
            f"OpDiffWins{tag}",
            str(sum(d > p for d, p in zip(diff, proto, strict=True))),
        )
        fsr = {(r["encoder"], r["method"]): r["test_false_safe_rate"] for r in rows}
        put(
            f"OpFsrGap{tag}",
            bound(
                max(
                    abs(fsr[(e, "diff_means")] - fsr[(e, "safe_centroid")])
                    for e in ENCODERS
                )
            ),
        )
        put_span(f"TransferProtoTo{tag}", transfer("safe_centroid", eval_corpus=corpus))

        put_span(
            f"PromptMatched{tag}",
            [
                primary(ablations[e]["results"], corpus, "two_centroid", mode="prompt")[
                    "auc"
                ]
                for e in ENCODERS
            ],
        )
        put_span(
            f"PromptFull{tag}",
            [
                one(
                    ablations[e]["results"],
                    kind="within_corpus",
                    corpus=corpus,
                    cohort="hash_all",
                    method="two_centroid",
                    mode="prompt",
                )["auc"]
                for e in ENCODERS
            ],
        )

        records = [r for r in analyses["records"] if r["corpus"] == corpus]
        for column, label in (
            ("population_unlabeled", "Population"),
            ("cohort_pool", "Cohort"),
            ("population_unsafe_25", "TwentyFive"),
            ("population_unsafe_10", "Ten"),
            ("population_unsafe_05", "Five"),
            ("labeled_unsafe_small", "Labeled"),
        ):
            put_span(
                f"Unl{label}{tag}",
                [r["unlabeled_reference"]["auc"][column]["auc"] for r in records],
            )
        put_span(
            f"UnlDiff{tag}",
            [r["unlabeled_reference"]["auc"]["diff_means"]["auc"] for r in records],
        )
        first = records[0]["unlabeled_reference"]
        put(f"UnlPi{tag}", prose(first["population_unsafe_fraction"]))
        put(f"LabeledK{tag}", f"{first['pools']['labeled_unsafe_small']['rows']:,}")
        labeled_counts.append(first["pools"]["labeled_unsafe_small"]["rows"])

        styles = {
            round(r["stylistic"]["auc"]["stylistic_logistic"]["auc"], 12)
            for r in records
        }
        if len(styles) != 1:
            raise ValueError(f"{corpus}: stylistic baseline differs across encoders")
        style = styles.pop()
        put(f"Style{tag}", prose(style))
        for e in ENCODERS:
            rows = responses[e]["results"]
            if primary(rows, corpus, "safe_centroid")["auc"] >= style:
                raise ValueError(f"{e}/{corpus}: prototype is not below stylistic")
            for method in REFERENCED_METHODS:
                if primary(rows, corpus, method)["auc"] <= style:
                    raise ValueError(f"{e}/{corpus}/{method} does not exceed stylistic")

        lengths = {
            round(
                primary(responses[e]["results"], corpus, "response_log_length")["auc"],
                12,
            )
            for e in ENCODERS
        }
        if len(lengths) != 1:
            raise ValueError(f"{corpus}: log length AUC differs across encoders")
        length = lengths.pop()
        put(f"Length{tag}", prose(length))
        protos = [
            primary(responses[e]["results"], corpus, "safe_centroid")["auc"]
            for e in ENCODERS
        ]
        put(f"LengthProtoMaxGap{tag}", bound(max(abs(p - length) for p in protos)))
        excess.extend(p - length for p in protos)
        for e in ENCODERS:
            for method in ("diff_means", "two_centroid", "logistic"):
                if primary(responses[e]["results"], corpus, method)["auc"] <= length:
                    raise ValueError(f"{e}/{corpus}/{method} does not exceed length")

    put("LengthProtoMaxExcess", bound(max(excess)))
    put("LabeledKLo", f"{min(labeled_counts):,}")
    put("LabeledKHi", f"{max(labeled_counts):,}")
    put_span("TransferDiff", transfer("diff_means"))
    put_span("TransferProto", transfer("safe_centroid"))
    put("TransferCount", str(len(transfer("diff_means"))))
    put(
        "TransferDiffAboveChance",
        str(sum(value > CHANCE for value in transfer("diff_means"))),
    )
    put_span(
        "ShiftRatio",
        [
            r["unlabeled_reference"]["safe_mean_shift_ratio"]
            for r in analyses["records"]
        ],
    )
    put(
        "UnlFiveMaxDev",
        bound(
            max(
                abs(
                    r["unlabeled_reference"]["auc"]["population_unsafe_05"]["auc"]
                    - CHANCE
                )
                for r in analyses["records"]
            )
        ),
    )
    for column, label in (
        ("population_unlabeled", "Population"),
        ("population_unsafe_05", "Five"),
        ("labeled_unsafe_small", "Labeled"),
    ):
        put_span(
            f"Cos{label}",
            [
                r["unlabeled_reference"]["cosine_to_diff_means"][column]
                for r in analyses["records"]
            ],
        )
    put(
        "RefusalMaxDelta",
        bound(
            max(
                abs(
                    r["refusal"]["refusals_excluded"][m]["auc"]
                    - r["refusal"]["full_cohort"][m]["auc"]
                )
                for r in analyses["records"]
                for m in ("safe_centroid", "diff_means")
            )
        ),
    )
    put(
        "RefusalSafeMax",
        f"{100 * max(r['refusal']['test_refusal_rate_safe'] for r in analyses['records']):.1f}",
    )
    put(
        "RefusalUnsafeMax",
        f"{100 * max(r['refusal']['test_refusal_rate_unsafe'] for r in analyses['records']):.1f}",
    )
    put_span(
        "RefusalIndicator",
        [
            r["refusal"]["full_cohort"]["refusal_indicator"]["auc"]
            for r in analyses["records"]
        ],
    )

    header = "% Generated by analysis/camera_ready_tables.py; do not edit by hand.\n"
    return header + "".join(
        f"\\newcommand{{\\{name}}}{{{value}}}\n" for name, value in sorted(defs.items())
    )


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--results-dir", type=Path, default=DEFAULT_RESULTS_DIR)
    parser.add_argument(
        "--stats", type=Path, default=PAPER_DIR / "analysis" / "secondary_stats_v1.json"
    )
    parser.add_argument(
        "--analyses",
        type=Path,
        default=PAPER_DIR / "analysis" / "camera_ready_analyses_v1.json",
    )
    parser.add_argument("--output-dir", type=Path, default=PAPER_DIR / "generated")
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    responses = {e: load(args.results_dir / RESPONSE_FILES[e]) for e in ENCODERS}
    ablations = {e: load(args.results_dir / ABLATION_FILES[e]) for e in ENCODERS}
    stats = json.loads(args.stats.read_text(encoding="utf-8"))
    analyses = load(args.analyses)
    outputs = {
        "tab_unlabeled_geometry.tex": unlabeled_geometry_table(analyses),
        "tab_baselines.tex": baselines_table(responses, analyses),
        "tab_percell.tex": percell_table(responses),
        "tab_stats.tex": stats_table(stats, responses),
        "tab_operating.tex": operating_table(responses),
        "tab_ablation.tex": ablation_table(responses, ablations),
        "tab_transfer.tex": transfer_table(responses),
        "tab_refusal.tex": refusal_table(analyses),
        "tab_unlabeled.tex": unlabeled_table(analyses),
        "numbers.tex": macros(responses, ablations, stats, analyses),
    }
    args.output_dir.mkdir(parents=True, exist_ok=True)
    for name, text in outputs.items():
        (args.output_dir / name).write_text(text, encoding="utf-8")
        print(f"wrote {args.output_dir / name}")


if __name__ == "__main__":
    main()


==> anc/one-class-centroid-v2/analysis/make_schematic_figure.py <==
"""Draw the illustrative prototype-versus-reference schematic (not measured embeddings).

Usage (from the paper directory, with MPLBACKEND=Agg in headless environments):
    python analysis/make_schematic_figure.py --output-dir figures
"""

from __future__ import annotations

import argparse
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np

BLUE = "#2F6B9A"
ORANGE = "#D97706"
CHARCOAL = "#30343B"
SEED = 20260715
POINTS_PER_CLASS = 22
CLOUD_SCALE = 0.07
# Topically similar classes: the unsafe mean is longer along the shared safe direction.
SAFE_MEAN = np.array([0.9, 0.42])
UNSAFE_MEAN = np.array([1.35, 0.05])
AXIS_REACH = 1.7
EXAMPLE_PROMPT = "Prompt: “How do I pick a lock?”"
EXAMPLE_SAFE = (
    "Safe response:\n“If you are locked out,\na licensed locksmith can help.”"
)
EXAMPLE_UNSAFE = (
    "Unsafe response:\n“Insert a tension wrench,\nthen rake the pins until…”"
)


def draw(output_dir: Path) -> None:
    rng = np.random.default_rng(SEED)
    safe = SAFE_MEAN + CLOUD_SCALE * rng.standard_normal((POINTS_PER_CLASS, 2))
    unsafe = UNSAFE_MEAN + CLOUD_SCALE * rng.standard_normal((POINTS_PER_CLASS, 2))
    axis_unit = SAFE_MEAN / np.linalg.norm(SAFE_MEAN)
    unsafe_projection = float(UNSAFE_MEAN @ axis_unit) * axis_unit
    angle = float(np.degrees(np.arctan2(axis_unit[1], axis_unit[0])))

    plt.rcParams.update({"font.size": 8, "font.family": "serif"})
    figure, (axis, panel) = plt.subplots(
        1, 2, figsize=(5.6, 2.3), gridspec_kw={"width_ratios": [1.75, 1.0]}
    )
    reach = AXIS_REACH * axis_unit
    axis.plot([0, reach[0]], [0, reach[1]], color=BLUE, linestyle="--", linewidth=1.0)
    axis.text(
        0.12,
        0.11,
        "prototype axis",
        color=BLUE,
        rotation=angle,
        rotation_mode="anchor",
    )
    axis.scatter(*safe.T, s=9, color=BLUE, alpha=0.55, linewidths=0)
    axis.scatter(*unsafe.T, s=9, color=ORANGE, alpha=0.55, linewidths=0, marker="s")
    axis.scatter(*SAFE_MEAN, s=40, color=BLUE, edgecolors="white", zorder=3)
    axis.scatter(
        *UNSAFE_MEAN, s=40, color=ORANGE, marker="s", edgecolors="white", zorder=3
    )
    axis.annotate("$\\mu_s$", SAFE_MEAN, xytext=(-15, 5), textcoords="offset points")
    axis.annotate("$\\mu_u$", UNSAFE_MEAN, xytext=(6, -10), textcoords="offset points")
    axis.plot(
        [UNSAFE_MEAN[0], unsafe_projection[0]],
        [UNSAFE_MEAN[1], unsafe_projection[1]],
        color=ORANGE,
        linestyle=":",
        linewidth=1.0,
    )
    axis.scatter(*unsafe_projection, s=16, color=ORANGE, zorder=3)
    axis.annotate(
        "projection of $\\mu_u$",
        unsafe_projection,
        xytext=(6, 2),
        textcoords="offset points",
        color=ORANGE,
    )
    axis.annotate(
        "",
        xy=SAFE_MEAN,
        xytext=UNSAFE_MEAN,
        arrowprops={"arrowstyle": "-|>", "color": CHARCOAL, "linewidth": 1.1},
    )
    axis.text(0.55, 0.12, "reference $\\mu_s-\\mu_u$", color=CHARCOAL, ha="left")
    axis.text(
        0.0,
        -0.24,
        "$\\mathbb{E}[f_+\\mid u]>\\mathbb{E}[f_+\\mid s]$: "
        "similarity to safe ranks unsafe higher",
        color=CHARCOAL,
        ha="left",
        fontsize=7,
    )
    axis.scatter(0, 0, s=12, color=CHARCOAL)
    axis.annotate("origin", (0, 0), xytext=(4, -9), textcoords="offset points")
    axis.set_xlim(-0.05, 1.85)
    axis.set_ylim(-0.3, 0.8)
    axis.set_aspect("equal")
    axis.axis("off")

    panel.axis("off")
    panel.text(0.0, 0.95, EXAMPLE_PROMPT, color=CHARCOAL, va="top", fontsize=7.5)
    panel.text(0.0, 0.72, EXAMPLE_SAFE, color=BLUE, va="top", fontsize=7.5)
    panel.text(0.0, 0.36, EXAMPLE_UNSAFE, color=ORANGE, va="top", fontsize=7.5)
    figure.tight_layout(pad=0.2, w_pad=0.4)
    output_dir.mkdir(parents=True, exist_ok=True)
    metadata = {"CreationDate": None, "ModDate": None, "Producer": None}
    figure.savefig(output_dir / "fig0_schematic.pdf", metadata=metadata)
    figure.savefig(output_dir / "fig0_schematic.png", dpi=300)
    plt.close(figure)


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output-dir", type=Path, default=Path("figures"))
    draw(parser.parse_args().output_dir)


if __name__ == "__main__":
    main()


==> anc/one-class-centroid-v2/analysis/secondary_stats.py <==
"""Secondary statistical analysis over the frozen schema-v3 artifacts.

Computes the report-level statistics cited by SR-001 (Banterhearts PublishReady mirror)
and recommended for the paper's camera-ready revision: per-cell tests against chance with
Holm-Bonferroni family control, conservative TOST equivalence at a declared margin,
geometry-predictor correlation battery, fit-cohort sensitivity deltas (C1), Wilson intervals
for paired ranking, and an optional bootstrap-resample stability comparison (C4).

Inputs are the committed, verifier-covered ``artifact/results/*.json`` files only; this script
adds no new measurements and never touches embedding caches or models. Every output value is
tagged with its derivation so downstream documents can cite it verbatim.

Usage (from the paper directory):
    python analysis/secondary_stats.py --artifact-dir artifact/results \
        --output analysis/secondary_stats_v1.json
    python analysis/secondary_stats.py --artifact-dir artifact/results \
        --bootstrap-check ../../experiments/one_class_centroid/results/minilm_response_boot2000_check.json \
        --output analysis/secondary_stats_v1.json
"""

from __future__ import annotations

import argparse
import json
import math
from pathlib import Path
from typing import Any

# 95% two-sided normal quantile; bootstrap CIs in the artifacts are 95% percentile intervals.
Z_95 = 1.959964
# Declared practical-equivalence margin for "at chance" claims, in AUC units. Matches the
# paper's own figure-caption language ("stays within 0.05 of chance").
TOST_MARGIN = 0.05
# Family-wise error rate for the Holm-Bonferroni pass over the 12 prototype-vs-chance tests.
FAMILY_ALPHA = 0.05

PRIMARY_COHORTS = {
    "beavertails": "mixed_prompt_fit_eval",
    "safe_rlhf": "discordant_native_pairs",
    "aegis": "llm_jury_source_control",
}
RESPONSE_ARTIFACTS = {
    "minilm": "minilm_response_full_v3.json",
    "mpnet": "mpnet_response_full_v3.json",
    "qwen05b": "qwen05b_response_full_v3.json",
    "qwen3b": "qwen3b_response_full_v3.json",
}
EXPECTED_SCHEMA_VERSION = 3
PAIRED_METHODS = ("safe_centroid", "two_centroid", "diff_means", "rankone")


def normal_cdf(z: float) -> float:
    """Standard normal CDF via the error function."""

    return 0.5 * (1.0 + math.erf(z / math.sqrt(2.0)))


def se_from_ci(ci_low: float, ci_high: float, z: float = Z_95) -> float:
    """Normal-approximation standard error from a symmetric two-sided CI."""

    if ci_high < ci_low:
        raise ValueError(f"inverted interval [{ci_low}, {ci_high}]")
    return (ci_high - ci_low) / (2.0 * z)


def z_p_vs_chance(auc: float, se: float) -> tuple[float, float]:
    """Two-sided z statistic and p-value for AUC != 0.5 under the normal approximation."""

    if se <= 0.0:
        raise ValueError(f"non-positive standard error {se}")
    z = (auc - 0.5) / se
    return z, 2.0 * (1.0 - normal_cdf(abs(z)))


def holm(
    named_pvalues: list[tuple[str, float]], alpha: float = FAMILY_ALPHA
) -> list[dict[str, Any]]:
    """Holm-Bonferroni step-down over a named p-value family.

    Returns one record per test in ascending-p order with the step threshold and verdict.
    Rejection stops permanently at the first non-significant rank, per the step-down rule.
    """

    ranked = sorted(named_pvalues, key=lambda item: item[1])
    m = len(ranked)
    records: list[dict[str, Any]] = []
    still_rejecting = True
    for rank, (name, p) in enumerate(ranked):
        threshold = alpha / (m - rank)
        reject = still_rejecting and p <= threshold
        if not reject:
            still_rejecting = False
        records.append(
            {
                "rank": rank + 1,
                "name": name,
                "p": p,
                "threshold": threshold,
                "reject": reject,
            }
        )
    return records


def tost_conservative(
    ci_low: float, ci_high: float, margin: float = TOST_MARGIN
) -> bool:
    """Conservative equivalence-to-chance call from a 95% CI.

    A 95% CI inside [0.5 - margin, 0.5 + margin] implies the 90% CI is inside too, so
    TOST at alpha = 0.05 passes a fortiori. The converse is not implied; failures here are
    "not shown equivalent", never "shown different".
    """

    return ci_low >= 0.5 - margin and ci_high <= 0.5 + margin


def pearson(xs: list[float], ys: list[float]) -> float:
    """Pearson correlation of two equal-length vectors."""

    if len(xs) != len(ys) or len(xs) < 3:
        raise ValueError("need equal-length vectors with n >= 3")
    n = len(xs)
    mx, my = sum(xs) / n, sum(ys) / n
    cov = sum((x - mx) * (y - my) for x, y in zip(xs, ys))
    sx = math.sqrt(sum((x - mx) ** 2 for x in xs))
    sy = math.sqrt(sum((y - my) ** 2 for y in ys))
    if sx == 0.0 or sy == 0.0:
        raise ValueError("zero-variance input")
    return cov / (sx * sy)


def _ranks(values: list[float]) -> list[float]:
    order = sorted(range(len(values)), key=lambda i: values[i])
    ranks = [0.0] * len(values)
    for position, index in enumerate(order):
        ranks[index] = position + 1.0
    return ranks


def spearman(xs: list[float], ys: list[float]) -> float:
    """Spearman rank correlation (no tie correction; inputs here are continuous)."""

    return pearson(_ranks(xs), _ranks(ys))


def wilson_interval(
    successes: int, trials: int, z: float = Z_95
) -> tuple[float, float]:
    """Wilson score 95% interval for a binomial proportion."""

    if trials <= 0 or not 0 <= successes <= trials:
        raise ValueError(f"invalid binomial inputs k={successes}, n={trials}")
    p = successes / trials
    denom = 1.0 + z * z / trials
    center = (p + z * z / (2.0 * trials)) / denom
    half = (
        z * math.sqrt(p * (1.0 - p) / trials + z * z / (4.0 * trials * trials)) / denom
    )
    return center - half, center + half


def max_endpoint_movement(records: list[dict[str, Any]]) -> float:
    """Largest absolute CI-endpoint delta across stability records (elementwise, not tuple-max)."""

    if not records:
        raise ValueError("no stability records")
    return max(
        max(abs(record["ci_low_delta"]), abs(record["ci_high_delta"]))
        for record in records
    )


def binomial_tail_at_least(successes: int, trials: int, prob: float = 0.5) -> float:
    """Exact upper-tail binomial probability P(X >= successes)."""

    return sum(
        math.comb(trials, k) * prob**k * (1.0 - prob) ** (trials - k)
        for k in range(successes, trials + 1)
    )


def load_artifact(path: Path) -> dict[str, Any]:
    """Load one schema-v3 artifact and fail closed on schema mismatch."""

    payload = json.loads(path.read_text(encoding="utf-8"))
    version = payload.get("schema_version")
    if version != EXPECTED_SCHEMA_VERSION:
        raise ValueError(
            f"{path.name}: schema_version {version} != {EXPECTED_SCHEMA_VERSION}"
        )
    return payload


def primary_rows(payload: dict[str, Any], method: str) -> dict[str, dict[str, Any]]:
    """Primary-cohort within-corpus response rows for one method, keyed by corpus."""

    rows: dict[str, dict[str, Any]] = {}
    for row in payload["results"]:
        if (
            row["kind"] == "within_corpus"
            and row["mode"] == "response"
            and PRIMARY_COHORTS.get(row["corpus"]) == row["cohort"]
            and row["method"] == method
        ):
            rows[row["corpus"]] = row
    missing = set(PRIMARY_COHORTS) - set(rows)
    if missing:
        raise ValueError(
            f"missing primary cells for method={method}: {sorted(missing)}"
        )
    return rows


def primary_geometry(payload: dict[str, Any]) -> dict[str, dict[str, Any]]:
    """Primary-cohort geometry diagnostics keyed by corpus."""

    diags: dict[str, dict[str, Any]] = {}
    for diag in payload["diagnostics"]:
        if PRIMARY_COHORTS.get(diag["corpus"]) == diag["cohort"]:
            diags[diag["corpus"]] = diag
    missing = set(PRIMARY_COHORTS) - set(diags)
    if missing:
        raise ValueError(f"missing primary geometry: {sorted(missing)}")
    return diags


def cell_tests(artifacts: dict[str, dict[str, Any]]) -> list[dict[str, Any]]:
    """Per-cell prototype-vs-chance tests plus conservative TOST calls."""

    records = []
    for encoder, payload in artifacts.items():
        for corpus, row in primary_rows(payload, "safe_centroid").items():
            se = se_from_ci(row["auc_ci_low"], row["auc_ci_high"])
            z, p = z_p_vs_chance(row["auc"], se)
            records.append(
                {
                    "cell": f"{corpus}/{encoder}",
                    "auc": row["auc"],
                    "ci_low": row["auc_ci_low"],
                    "ci_high": row["auc_ci_high"],
                    "se_normal_approx": se,
                    "z": z,
                    "p_two_sided": p,
                    "direction": "above" if row["auc"] > 0.5 else "below",
                    "tost_equivalent_pm_0_05": tost_conservative(
                        row["auc_ci_low"], row["auc_ci_high"]
                    ),
                }
            )
    return records


def correlation_battery(artifacts: dict[str, dict[str, Any]]) -> list[dict[str, Any]]:
    """Geometry predictors vs prototype and diff-means AUC across the 12 primary cells."""

    keys = [(encoder, corpus) for encoder in artifacts for corpus in PRIMARY_COHORTS]
    geometry = {
        (encoder, corpus): diag
        for encoder, payload in artifacts.items()
        for corpus, diag in primary_geometry(payload).items()
    }
    proto = {
        (encoder, corpus): row["auc"]
        for encoder, payload in artifacts.items()
        for corpus, row in primary_rows(payload, "safe_centroid").items()
    }
    diff = {
        (encoder, corpus): row["auc"]
        for encoder, payload in artifacts.items()
        for corpus, row in primary_rows(payload, "diff_means").items()
    }
    predictors = {
        "expected_gap": [geometry[k]["safe_centroid_expected_score_gap"] for k in keys],
        "norm_difference": [
            geometry[k]["safe_mean_norm"] - geometry[k]["unsafe_mean_norm"]
            for k in keys
        ],
        "cosine": [geometry[k]["cosine_safe_unsafe_centroids"] for k in keys],
        "difference_mean_norm": [geometry[k]["difference_mean_norm"] for k in keys],
    }
    outcomes = {
        "prototype_auc": [proto[k] for k in keys],
        "diff_means_auc": [diff[k] for k in keys],
    }
    battery = []
    for pred_name, pred_values in predictors.items():
        for out_name, out_values in outcomes.items():
            battery.append(
                {
                    "predictor": pred_name,
                    "outcome": out_name,
                    "pearson_r": pearson(pred_values, out_values),
                    "spearman_rho": spearman(pred_values, out_values),
                    "n_cells": len(keys),
                }
            )
    return battery


def sign_agreement(artifacts: dict[str, dict[str, Any]]) -> dict[str, Any]:
    """Gap-sign vs AUC-side agreement across the 12 primary cells, with exact binomial tail."""

    matches = 0
    total = 0
    misses = []
    for encoder, payload in artifacts.items():
        geometry = primary_geometry(payload)
        for corpus, row in primary_rows(payload, "safe_centroid").items():
            gap = geometry[corpus]["safe_centroid_expected_score_gap"]
            agree = (gap > 0) == (row["auc"] > 0.5)
            total += 1
            if agree:
                matches += 1
            else:
                misses.append(
                    {"cell": f"{corpus}/{encoder}", "gap": gap, "auc": row["auc"]}
                )
    return {
        "matches": matches,
        "total": total,
        "binomial_p_at_least": binomial_tail_at_least(matches, total),
        "misses": misses,
    }


def paired_ranking(artifacts: dict[str, dict[str, Any]]) -> list[dict[str, Any]]:
    """SafeRLHF native-pair ranking accuracy with Wilson intervals, all encoders/methods."""

    records = []
    for encoder, payload in artifacts.items():
        for row in payload["results"]:
            if (
                row["kind"] == "within_corpus"
                and row["cohort"] == "discordant_native_pairs"
                and row["method"] in PAIRED_METHODS
            ):
                accuracy = row.get("paired_group_accuracy")
                groups = row.get("paired_groups")
                if accuracy is None or not groups:
                    continue
                successes = round(accuracy * groups)
                low, high = wilson_interval(successes, groups)
                records.append(
                    {
                        "encoder": encoder,
                        "method": row["method"],
                        "accuracy": accuracy,
                        "pairs": groups,
                        "wilson_low": low,
                        "wilson_high": high,
                    }
                )
    return records


def fit_cohort_sensitivity(
    artifacts: dict[str, dict[str, Any]],
) -> list[dict[str, Any]]:
    """C1: matched-test AUC deltas from fitting on the full train vs the matched cohort."""

    records = []
    for encoder, payload in artifacts.items():
        cells: dict[tuple[str, str, str], float] = {}
        for row in payload["results"]:
            if row["kind"] == "within_corpus" and row["mode"] == "response":
                cells[(row["corpus"], row["cohort"], row["method"])] = row["auc"]
        for corpus in PRIMARY_COHORTS:
            for method in ("safe_centroid", "diff_means"):
                full = cells.get((corpus, "mixed_prompt_eval_full_fit", method))
                matched = cells.get((corpus, "mixed_prompt_fit_eval", method))
                if full is None or matched is None:
                    continue
                records.append(
                    {
                        "encoder": encoder,
                        "corpus": corpus,
                        "method": method,
                        "auc_full_fit": full,
                        "auc_matched_fit": matched,
                        "delta_matched_minus_full": matched - full,
                        "source_confounded_cohort": corpus == "aegis",
                    }
                )
    return records


def bootstrap_stability(
    reference: dict[str, Any], check: dict[str, Any]
) -> list[dict[str, Any]]:
    """C4: CI endpoint movement between two resample counts on identical splits/fits."""

    ref_cells = {
        (row["corpus"], row["cohort"], row["method"]): row
        for row in reference["results"]
        if row["kind"] == "within_corpus" and row["mode"] == "response"
    }
    records = []
    for row in check["results"]:
        if row["kind"] != "within_corpus" or row["mode"] != "response":
            continue
        key = (row["corpus"], row["cohort"], row["method"])
        ref = ref_cells.get(key)
        if (
            ref is None
            or ref.get("auc_ci_low") is None
            or row.get("auc_ci_low") is None
        ):
            continue
        if PRIMARY_COHORTS.get(row["corpus"]) != row["cohort"]:
            continue
        records.append(
            {
                "cell": f"{row['corpus']}/{row['method']}",
                "resamples_reference": ref["bootstrap_resamples"],
                "resamples_check": row["bootstrap_resamples"],
                "auc_delta": row["auc"] - ref["auc"],
                "ci_low_delta": row["auc_ci_low"] - ref["auc_ci_low"],
                "ci_high_delta": row["auc_ci_high"] - ref["auc_ci_high"],
            }
        )
    return records


def build_report(artifact_dir: Path, bootstrap_check: Path | None) -> dict[str, Any]:
    """Assemble the full secondary-statistics payload with provenance."""

    artifacts = {
        encoder: load_artifact(artifact_dir / filename)
        for encoder, filename in RESPONSE_ARTIFACTS.items()
    }
    tests = cell_tests(artifacts)
    family = holm([(record["cell"], record["p_two_sided"]) for record in tests])
    payload: dict[str, Any] = {
        "inputs": {encoder: name for encoder, name in RESPONSE_ARTIFACTS.items()},
        "contracts": {
            "ci_level": 0.95,
            "tost_margin": TOST_MARGIN,
            "family_alpha": FAMILY_ALPHA,
            "p_value_method": "normal approximation from percentile-bootstrap CI half-width",
            "tost_method": "conservative: 95% CI containment implies alpha<=0.05 equivalence",
        },
        "cell_tests": tests,
        "holm_family": family,
        "sign_agreement": sign_agreement(artifacts),
        "correlation_battery": correlation_battery(artifacts),
        "paired_ranking": paired_ranking(artifacts),
        "fit_cohort_sensitivity_c1": fit_cohort_sensitivity(artifacts),
    }
    if bootstrap_check is not None:
        payload["bootstrap_stability_c4"] = bootstrap_stability(
            artifacts["minilm"], load_artifact(bootstrap_check)
        )
    return payload


def summarize(payload: dict[str, Any]) -> str:
    """Human-readable summary of the load-bearing outputs."""

    lines = []
    rejects = [record for record in payload["holm_family"] if record["reject"]]
    below = sum(
        1
        for record in rejects
        for cell in payload["cell_tests"]
        if cell["cell"] == record["name"] and cell["direction"] == "below"
    )
    lines.append(
        f"Holm (alpha={FAMILY_ALPHA}): {len(rejects)}/12 prototype cells differ from chance "
        f"({below} below, {len(rejects) - below} above)"
    )
    equivalent = [
        cell["cell"]
        for cell in payload["cell_tests"]
        if cell["tost_equivalent_pm_0_05"]
    ]
    lines.append(
        f"Conservative TOST +/-{TOST_MARGIN}: equivalent-to-chance cells: {equivalent}"
    )
    agreement = payload["sign_agreement"]
    lines.append(
        f"Sign agreement {agreement['matches']}/{agreement['total']}, "
        f"binomial p={agreement['binomial_p_at_least']:.4f}"
    )
    for entry in payload["correlation_battery"]:
        if entry["predictor"] == "expected_gap":
            lines.append(
                f"expected_gap vs {entry['outcome']}: r={entry['pearson_r']:+.3f} "
                f"rho={entry['spearman_rho']:+.3f}"
            )
    if "bootstrap_stability_c4" in payload:
        worst = max_endpoint_movement(payload["bootstrap_stability_c4"])
        lines.append(
            f"C4 bootstrap stability: {len(payload['bootstrap_stability_c4'])} primary cells, "
            f"max |CI endpoint delta| = {worst:.4f}"
        )
    return "\n".join(lines)


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--artifact-dir", type=Path, default=Path("artifact/results"))
    parser.add_argument("--bootstrap-check", type=Path, default=None)
    parser.add_argument(
        "--output", type=Path, default=Path("analysis/secondary_stats_v1.json")
    )
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    payload = build_report(args.artifact_dir, args.bootstrap_check)
    args.output.parent.mkdir(parents=True, exist_ok=True)
    args.output.write_text(json.dumps(payload, indent=1), encoding="utf-8")
    print(f"wrote {args.output}")
    print(summarize(payload))


if __name__ == "__main__":
    main()


==> anc/one-class-centroid-v2/analysis/secondary_stats_v1.json <==
{
 "inputs": {
  "minilm": "minilm_response_full_v3.json",
  "mpnet": "mpnet_response_full_v3.json",
  "qwen05b": "qwen05b_response_full_v3.json",
  "qwen3b": "qwen3b_response_full_v3.json"
 },
 "contracts": {
  "ci_level": 0.95,
  "tost_margin": 0.05,
  "family_alpha": 0.05,
  "p_value_method": "normal approximation from percentile-bootstrap CI half-width",
  "tost_method": "conservative: 95% CI containment implies alpha<=0.05 equivalence"
 },
 "cell_tests": [
  {
   "cell": "beavertails/minilm",
   "auc": 0.5331549857000547,
   "ci_low": 0.5022299886569588,
   "ci_high": 0.5588721794888623,
   "se_normal_approx": 0.014449803882087496,
   "z": 2.2944938194735527,
   "p_two_sided": 0.021762149669718234,
   "direction": "above",
   "tost_equivalent_pm_0_05": false
  },
  {
   "cell": "safe_rlhf/minilm",
   "auc": 0.4905849115666008,
   "ci_low": 0.4812816454606088,
   "ci_high": 0.5019036045989588,
   "se_normal_approx": 0.005260800488771724,
   "z": -1.7896684075919838,
   "p_two_sided": 0.07350723408759974,
   "direction": "below",
   "tost_equivalent_pm_0_05": true
  },
  {
   "cell": "aegis/minilm",
   "auc": 0.35825299041409986,
   "ci_low": 0.31733896901292585,
   "ci_high": 0.39528579912449613,
   "se_normal_approx": 0.019884760666923035,
   "z": -7.128424221956404,
   "p_two_sided": 1.0151879337172431e-12,
   "direction": "below",
   "tost_equivalent_pm_0_05": false
  },
  {
   "cell": "beavertails/mpnet",
   "auc": 0.5089839464176686,
   "ci_low": 0.4815378260384407,
   "ci_high": 0.5355599861172139,
   "se_normal_approx": 0.0137814164134579,
   "z": 0.6518884669137196,
   "p_two_sided": 0.5144731254814601,
   "direction": "above",
   "tost_equivalent_pm_0_05": true
  },
  {
   "cell": "safe_rlhf/mpnet",
   "auc": 0.45740901479864216,
   "ci_low": 0.44727104848003996,
   "ci_high": 0.46734360131817626,
   "se_normal_approx": 0.005120643246033168,
   "z": -8.317506835562504,
   "p_two_sided": 0.0,
   "direction": "below",
   "tost_equivalent_pm_0_05": false
  },
  {
   "cell": "aegis/mpnet",
   "auc": 0.3894858974004806,
   "ci_low": 0.3534302125263772,
   "ci_high": 0.4271484181476907,
   "se_normal_approx": 0.01880601011582701,
   "z": -5.87653106208379,
   "p_two_sided": 4.189528279852084e-09,
   "direction": "below",
   "tost_equivalent_pm_0_05": false
  },
  {
   "cell": "beavertails/qwen05b",
   "auc": 0.5449507191288739,
   "ci_low": 0.5141460177865794,
   "ci_high": 0.5721282122893955,
   "se_normal_approx": 0.014791647832005091,
   "z": 3.0389257261528932,
   "p_two_sided": 0.0023742338151415687,
   "direction": "above",
   "tost_equivalent_pm_0_05": false
  },
  {
   "cell": "safe_rlhf/qwen05b",
   "auc": 0.5013707810506018,
   "ci_low": 0.48825678522343496,
   "ci_high": 0.5144554082692028,
   "se_normal_approx": 0.006683444962705389,
   "z": 0.20510097086921558,
   "p_two_sided": 0.8374932379147375,
   "direction": "above",
   "tost_equivalent_pm_0_05": true
  },
  {
   "cell": "aegis/qwen05b",
   "auc": 0.38147462637089424,
   "ci_low": 0.33877118181501437,
   "ci_high": 0.4216828360774658,
   "se_normal_approx": 0.021151320703454615,
   "z": -5.603686658192799,
   "p_two_sided": 2.0983990989265067e-08,
   "direction": "below",
   "tost_equivalent_pm_0_05": false
  },
  {
   "cell": "beavertails/qwen3b",
   "auc": 0.5288271290392181,
   "ci_low": 0.4973405454509916,
   "ci_high": 0.5559303473674192,
   "se_normal_approx": 0.01494665257025833,
   "z": 1.9286679009706789,
   "p_two_sided": 0.05377210358884765,
   "direction": "above",
   "tost_equivalent_pm_0_05": false
  },
  {
   "cell": "safe_rlhf/qwen3b",
   "auc": 0.480984342253861,
   "ci_low": 0.4680428880045191,
   "ci_high": 0.49372414654631297,
   "se_normal_approx": 0.006551461797715129,
   "z": -2.9025060869271733,
   "p_two_sided": 0.0037018996579634145,
   "direction": "below",
   "tost_equivalent_pm_0_05": true
  },
  {
   "cell": "aegis/qwen3b",
   "auc": 0.40484543771927406,
   "ci_low": 0.3619250394295316,
   "ci_high": 0.44842423416032334,
   "se_normal_approx": 0.02206652640834009,
   "z": -4.312167693269661,
   "p_two_sided": 1.6166174507503683e-05,
   "direction": "below",
   "tost_equivalent_pm_0_05": false
  }
 ],
 "holm_family": [
  {
   "rank": 1,
   "name": "safe_rlhf/mpnet",
   "p": 0.0,
   "threshold": 0.004166666666666667,
   "reject": true
  },
  {
   "rank": 2,
   "name": "aegis/minilm",
   "p": 1.0151879337172431e-12,
   "threshold": 0.004545454545454546,
   "reject": true
  },
  {
   "rank": 3,
   "name": "aegis/mpnet",
   "p": 4.189528279852084e-09,
   "threshold": 0.005,
   "reject": true
  },
  {
   "rank": 4,
   "name": "aegis/qwen05b",
   "p": 2.0983990989265067e-08,
   "threshold": 0.005555555555555556,
   "reject": true
  },
  {
   "rank": 5,
   "name": "aegis/qwen3b",
   "p": 1.6166174507503683e-05,
   "threshold": 0.00625,
   "reject": true
  },
  {
   "rank": 6,
   "name": "beavertails/qwen05b",
   "p": 0.0023742338151415687,
   "threshold": 0.0071428571428571435,
   "reject": true
  },
  {
   "rank": 7,
   "name": "safe_rlhf/qwen3b",
   "p": 0.0037018996579634145,
   "threshold": 0.008333333333333333,
   "reject": true
  },
  {
   "rank": 8,
   "name": "beavertails/minilm",
   "p": 0.021762149669718234,
   "threshold": 0.01,
   "reject": false
  },
  {
   "rank": 9,
   "name": "beavertails/qwen3b",
   "p": 0.05377210358884765,
   "threshold": 0.0125,
   "reject": false
  },
  {
   "rank": 10,
   "name": "safe_rlhf/minilm",
   "p": 0.07350723408759974,
   "threshold": 0.016666666666666666,
   "reject": false
  },
  {
   "rank": 11,
   "name": "beavertails/mpnet",
   "p": 0.5144731254814601,
   "threshold": 0.025,
   "reject": false
  },
  {
   "rank": 12,
   "name": "safe_rlhf/qwen05b",
   "p": 0.8374932379147375,
   "threshold": 0.05,
   "reject": false
  }
 ],
 "sign_agreement": {
  "matches": 10,
  "total": 12,
  "binomial_p_at_least": 0.019287109375,
  "misses": [
   {
    "cell": "beavertails/mpnet",
    "gap": -0.004193232999091699,
    "auc": 0.5089839464176686
   },
   {
    "cell": "safe_rlhf/qwen3b",
    "gap": 0.0007764248420445069,
    "auc": 0.480984342253861
   }
  ]
 },
 "correlation_battery": [
  {
   "predictor": "expected_gap",
   "outcome": "prototype_auc",
   "pearson_r": 0.8552884097393523,
   "spearman_rho": 0.8811188811188811,
   "n_cells": 12
  },
  {
   "predictor": "expected_gap",
   "outcome": "diff_means_auc",
   "pearson_r": -0.6453557911198441,
   "spearman_rho": -0.7342657342657343,
   "n_cells": 12
  },
  {
   "predictor": "norm_difference",
   "outcome": "prototype_auc",
   "pearson_r": 0.7311218642568607,
   "spearman_rho": 0.6713286713286714,
   "n_cells": 12
  },
  {
   "predictor": "norm_difference",
   "outcome": "diff_means_auc",
   "pearson_r": -0.5498840368693342,
   "spearman_rho": -0.4195804195804196,
   "n_cells": 12
  },
  {
   "predictor": "cosine",
   "outcome": "prototype_auc",
   "pearson_r": 0.5481934109161696,
   "spearman_rho": 0.3776223776223776,
   "n_cells": 12
  },
  {
   "predictor": "cosine",
   "outcome": "diff_means_auc",
   "pearson_r": -0.3860338212663806,
   "spearman_rho": -0.1888111888111888,
   "n_cells": 12
  },
  {
   "predictor": "difference_mean_norm",
   "outcome": "prototype_auc",
   "pearson_r": -0.6907083957576123,
   "spearman_rho": -0.6153846153846154,
   "n_cells": 12
  },
  {
   "predictor": "difference_mean_norm",
   "outcome": "diff_means_auc",
   "pearson_r": 0.5243624113524733,
   "spearman_rho": 0.4125874125874126,
   "n_cells": 12
  }
 ],
 "paired_ranking": [
  {
   "encoder": "minilm",
   "method": "safe_centroid",
   "accuracy": 0.4825014343086632,
   "pairs": 1743,
   "wilson_low": 0.45910702734026376,
   "wilson_high": 0.5059728030645714
  },
  {
   "encoder": "minilm",
   "method": "two_centroid",
   "accuracy": 0.7257601835915088,
   "pairs": 1743,
   "wilson_low": 0.7043367917707021,
   "wilson_high": 0.7461906421865884
  },
  {
   "encoder": "minilm",
   "method": "diff_means",
   "accuracy": 0.7309236947791165,
   "pairs": 1743,
   "wilson_low": 0.7096129418937045,
   "wilson_high": 0.7512188044031427
  },
  {
   "encoder": "minilm",
   "method": "rankone",
   "accuracy": 0.729776247848537,
   "pairs": 1743,
   "wilson_low": 0.7084401575948591,
   "wilson_high": 0.7501017415154201
  },
  {
   "encoder": "mpnet",
   "method": "safe_centroid",
   "accuracy": 0.40906483075157773,
   "pairs": 1743,
   "wilson_low": 0.38620775880869657,
   "wilson_high": 0.4323218516557747
  },
  {
   "encoder": "mpnet",
   "method": "two_centroid",
   "accuracy": 0.7814113597246127,
   "pairs": 1743,
   "wilson_low": 0.7614016861859566,
   "wilson_high": 0.8001833363198908
  },
  {
   "encoder": "mpnet",
   "method": "diff_means",
   "accuracy": 0.7848537005163512,
   "pairs": 1743,
   "wilson_low": 0.7649470618518065,
   "wilson_high": 0.8035075022137456
  },
  {
   "encoder": "mpnet",
   "method": "rankone",
   "accuracy": 0.7888697647733792,
   "pairs": 1743,
   "wilson_low": 0.769085856940365,
   "wilson_high": 0.8073831722781756
  },
  {
   "encoder": "qwen05b",
   "method": "safe_centroid",
   "accuracy": 0.5037292025243832,
   "pairs": 1743,
   "wilson_low": 0.4802744326783004,
   "wilson_high": 0.5271675706780463
  },
  {
   "encoder": "qwen05b",
   "method": "two_centroid",
   "accuracy": 0.8055077452667814,
   "pairs": 1743,
   "wilson_low": 0.7862624956578079,
   "wilson_high": 0.8234093177659714
  },
  {
   "encoder": "qwen05b",
   "method": "diff_means",
   "accuracy": 0.8037865748709122,
   "pairs": 1743,
   "wilson_low": 0.7844832668480611,
   "wilson_high": 0.8217537757958658
  },
  {
   "encoder": "qwen05b",
   "method": "rankone",
   "accuracy": 0.8072289156626506,
   "pairs": 1743,
   "wilson_low": 0.7880422822311238,
   "wilson_high": 0.8250643019725078
  },
  {
   "encoder": "qwen3b",
   "method": "safe_centroid",
   "accuracy": 0.4819277108433735,
   "pairs": 1743,
   "wilson_low": 0.45853552105652134,
   "wilson_high": 0.5053993857550297
  },
  {
   "encoder": "qwen3b",
   "method": "two_centroid",
   "accuracy": 0.8232931726907631,
   "pairs": 1743,
   "wilson_low": 0.8046816025602455,
   "wilson_high": 0.8404828422553408
  },
  {
   "encoder": "qwen3b",
   "method": "diff_means",
   "accuracy": 0.8232931726907631,
   "pairs": 1743,
   "wilson_low": 0.8046816025602455,
   "wilson_high": 0.8404828422553408
  },
  {
   "encoder": "qwen3b",
   "method": "rankone",
   "accuracy": 0.8238668961560528,
   "pairs": 1743,
   "wilson_low": 0.8052768352030398,
   "wilson_high": 0.8410325332058305
  }
 ],
 "fit_cohort_sensitivity_c1": [
  {
   "encoder": "minilm",
   "corpus": "beavertails",
   "method": "safe_centroid",
   "auc_full_fit": 0.541244898614994,
   "auc_matched_fit": 0.5331549857000547,
   "delta_matched_minus_full": -0.008089912914939323,
   "source_confounded_cohort": false
  },
  {
   "encoder": "minilm",
   "corpus": "beavertails",
   "method": "diff_means",
   "auc_full_fit": 0.580588111075916,
   "auc_matched_fit": 0.5879756510721517,
   "delta_matched_minus_full": 0.007387539996235648,
   "source_confounded_cohort": false
  },
  {
   "encoder": "minilm",
   "corpus": "safe_rlhf",
   "method": "safe_centroid",
   "auc_full_fit": 0.4608512916277622,
   "auc_matched_fit": 0.4527685444548189,
   "delta_matched_minus_full": -0.008082747172943328,
   "source_confounded_cohort": false
  },
  {
   "encoder": "minilm",
   "corpus": "safe_rlhf",
   "method": "diff_means",
   "auc_full_fit": 0.6551849776947816,
   "auc_matched_fit": 0.7081969498910674,
   "delta_matched_minus_full": 0.05301197219628584,
   "source_confounded_cohort": false
  },
  {
   "encoder": "minilm",
   "corpus": "aegis",
   "method": "safe_centroid",
   "auc_full_fit": 0.8886388328418438,
   "auc_matched_fit": 0.9513425422939624,
   "delta_matched_minus_full": 0.06270370945211867,
   "source_confounded_cohort": true
  },
  {
   "encoder": "minilm",
   "corpus": "aegis",
   "method": "diff_means",
   "auc_full_fit": 0.894353279810365,
   "auc_matched_fit": 0.9686269806555388,
   "delta_matched_minus_full": 0.0742737008451737,
   "source_confounded_cohort": true
  },
  {
   "encoder": "mpnet",
   "corpus": "beavertails",
   "method": "safe_centroid",
   "auc_full_fit": 0.5183982683982684,
   "auc_matched_fit": 0.5089839464176686,
   "delta_matched_minus_full": -0.009414321980599771,
   "source_confounded_cohort": false
  },
  {
   "encoder": "mpnet",
   "corpus": "beavertails",
   "method": "diff_means",
   "auc_full_fit": 0.5868715942947119,
   "auc_matched_fit": 0.5903432905023573,
   "delta_matched_minus_full": 0.003471696207645425,
   "source_confounded_cohort": false
  },
  {
   "encoder": "mpnet",
   "corpus": "safe_rlhf",
   "method": "safe_centroid",
   "auc_full_fit": 0.4445060275962237,
   "auc_matched_fit": 0.4128562713974479,
   "delta_matched_minus_full": -0.0316497561987758,
   "source_confounded_cohort": false
  },
  {
   "encoder": "mpnet",
   "corpus": "safe_rlhf",
   "method": "diff_means",
   "auc_full_fit": 0.6732655254694471,
   "auc_matched_fit": 0.7239340180516651,
   "delta_matched_minus_full": 0.05066849258221806,
   "source_confounded_cohort": false
  },
  {
   "encoder": "mpnet",
   "corpus": "aegis",
   "method": "safe_centroid",
   "auc_full_fit": 0.8332863008479958,
   "auc_matched_fit": 0.9340510490595855,
   "delta_matched_minus_full": 0.10076474821158965,
   "source_confounded_cohort": true
  },
  {
   "encoder": "mpnet",
   "corpus": "aegis",
   "method": "diff_means",
   "auc_full_fit": 0.8857816093575833,
   "auc_matched_fit": 0.9542138755238243,
   "delta_matched_minus_full": 0.06843226616624098,
   "source_confounded_cohort": true
  },
  {
   "encoder": "qwen05b",
   "corpus": "beavertails",
   "method": "safe_centroid",
   "auc_full_fit": 0.5439809395270689,
   "auc_matched_fit": 0.5449507191288739,
   "delta_matched_minus_full": 0.0009697796018049987,
   "source_confounded_cohort": false
  },
  {
   "encoder": "qwen05b",
   "corpus": "beavertails",
   "method": "diff_means",
   "auc_full_fit": 0.609534597604587,
   "auc_matched_fit": 0.6174971193528987,
   "delta_matched_minus_full": 0.007962521748311802,
   "source_confounded_cohort": false
  },
  {
   "encoder": "qwen05b",
   "corpus": "safe_rlhf",
   "method": "safe_centroid",
   "auc_full_fit": 0.4914783691254279,
   "auc_matched_fit": 0.49024048137773624,
   "delta_matched_minus_full": -0.0012378877476916794,
   "source_confounded_cohort": false
  },
  {
   "encoder": "qwen05b",
   "corpus": "safe_rlhf",
   "method": "diff_means",
   "auc_full_fit": 0.6838189853719265,
   "auc_matched_fit": 0.7468036103330221,
   "delta_matched_minus_full": 0.06298462496109558,
   "source_confounded_cohort": false
  },
  {
   "encoder": "qwen05b",
   "corpus": "aegis",
   "method": "safe_centroid",
   "auc_full_fit": 0.5997135721642939,
   "auc_matched_fit": 0.8836863121357922,
   "delta_matched_minus_full": 0.2839727399714983,
   "source_confounded_cohort": true
  },
  {
   "encoder": "qwen05b",
   "corpus": "aegis",
   "method": "diff_means",
   "auc_full_fit": 0.973191483357555,
   "auc_matched_fit": 0.9876963018356779,
   "delta_matched_minus_full": 0.014504818478122905,
   "source_confounded_cohort": true
  },
  {
   "encoder": "qwen3b",
   "corpus": "beavertails",
   "method": "safe_centroid",
   "auc_full_fit": 0.5278148857152039,
   "auc_matched_fit": 0.5288271290392181,
   "delta_matched_minus_full": 0.0010122433240142836,
   "source_confounded_cohort": false
  },
  {
   "encoder": "qwen3b",
   "corpus": "beavertails",
   "method": "diff_means",
   "auc_full_fit": 0.6203995721493071,
   "auc_matched_fit": 0.6223907764204688,
   "delta_matched_minus_full": 0.0019912042711617284,
   "source_confounded_cohort": false
  },
  {
   "encoder": "qwen3b",
   "corpus": "safe_rlhf",
   "method": "safe_centroid",
   "auc_full_fit": 0.47397472766884535,
   "auc_matched_fit": 0.4707361344537815,
   "delta_matched_minus_full": -0.0032385932150638674,
   "source_confounded_cohort": false
  },
  {
   "encoder": "qwen3b",
   "corpus": "safe_rlhf",
   "method": "diff_means",
   "auc_full_fit": 0.7125834630148355,
   "auc_matched_fit": 0.7748110799875506,
   "delta_matched_minus_full": 0.06222761697271506,
   "source_confounded_cohort": false
  },
  {
   "encoder": "qwen3b",
   "corpus": "aegis",
   "method": "safe_centroid",
   "auc_full_fit": 0.24874070520508512,
   "auc_matched_fit": 0.6610486362930876,
   "delta_matched_minus_full": 0.4123079310880025,
   "source_confounded_cohort": true
  },
  {
   "encoder": "qwen3b",
   "corpus": "aegis",
   "method": "diff_means",
   "auc_full_fit": 0.9828848785856391,
   "auc_matched_fit": 0.9908145556135622,
   "delta_matched_minus_full": 0.007929677027923132,
   "source_confounded_cohort": true
  }
 ],
 "bootstrap_stability_c4": [
  {
   "cell": "beavertails/safe_centroid",
   "resamples_reference": 500,
   "resamples_check": 2000,
   "auc_delta": 0.0,
   "ci_low_delta": 0.0035751333310368727,
   "ci_high_delta": 0.0019394643974161019
  },
  {
   "cell": "beavertails/two_centroid",
   "resamples_reference": 500,
   "resamples_check": 2000,
   "auc_delta": 0.0,
   "ci_low_delta": -0.0013948925706925852,
   "ci_high_delta": 0.0006445299345745337
  },
  {
   "cell": "beavertails/diff_means",
   "resamples_reference": 500,
   "resamples_check": 2000,
   "auc_delta": 0.0,
   "ci_low_delta": -0.0013325631985188213,
   "ci_high_delta": 0.00023573321425529592
  },
  {
   "cell": "beavertails/rankone",
   "resamples_reference": 500,
   "resamples_check": 2000,
   "auc_delta": 0.0,
   "ci_low_delta": -0.002081124536531531,
   "ci_high_delta": 0.0004614105378598632
  },
  {
   "cell": "safe_rlhf/safe_centroid",
   "resamples_reference": 500,
   "resamples_check": 2000,
   "auc_delta": 0.0,
   "ci_low_delta": -6.931369858020897e-05,
   "ci_high_delta": -0.000983151825141304
  },
  {
   "cell": "safe_rlhf/two_centroid",
   "resamples_reference": 500,
   "resamples_check": 2000,
   "auc_delta": 0.0,
   "ci_low_delta": -0.0007333973281432593,
   "ci_high_delta": -0.0007485748290632088
  },
  {
   "cell": "safe_rlhf/diff_means",
   "resamples_reference": 500,
   "resamples_check": 2000,
   "auc_delta": 0.0,
   "ci_low_delta": -0.0006065208877845674,
   "ci_high_delta": -0.0007823604001933049
  },
  {
   "cell": "safe_rlhf/rankone",
   "resamples_reference": 500,
   "resamples_check": 2000,
   "auc_delta": 0.0,
   "ci_low_delta": -0.0003384284818537253,
   "ci_high_delta": -0.0007407690793380661
  },
  {
   "cell": "aegis/safe_centroid",
   "resamples_reference": 500,
   "resamples_check": 2000,
   "auc_delta": 0.0,
   "ci_low_delta": 0.0004317012486601546,
   "ci_high_delta": 0.005495138377559605
  },
  {
   "cell": "aegis/two_centroid",
   "resamples_reference": 500,
   "resamples_check": 2000,
   "auc_delta": 0.0,
   "ci_low_delta": 0.00017929756374923667,
   "ci_high_delta": 0.00115141167382804
  },
  {
   "cell": "aegis/diff_means",
   "resamples_reference": 500,
   "resamples_check": 2000,
   "auc_delta": 0.0,
   "ci_low_delta": 0.0009277290930831406,
   "ci_high_delta": 0.00011024949503035675
  },
  {
   "cell": "aegis/rankone",
   "resamples_reference": 500,
   "resamples_check": 2000,
   "auc_delta": 0.0,
   "ci_low_delta": -0.0007391068831500425,
   "ci_high_delta": -0.000318552060030064
  }
 ]
}

==> anc/one-class-centroid-v2/analysis/test_camera_ready_analyses.py <==
"""Unit tests for the camera-ready analysis primitives (pure functions only)."""

from __future__ import annotations

import numpy as np
import pytest
from camera_ready_analyses import (
    STYLISTIC_FEATURE_NAMES,
    heldout_mixture_direction,
    is_refusal,
    reference_shift_ratio,
    sample_class_rows,
    stylistic_features,
    subsample_to_unsafe_fraction,
)


def test_stylistic_features_shape_and_named_values() -> None:
    text = "Hello World!\n- one\n- two\nIs it 42?"
    features = dict(zip(STYLISTIC_FEATURE_NAMES, stylistic_features(text), strict=True))
    assert len(features) == len(STYLISTIC_FEATURE_NAMES)
    assert features["log_chars"] == pytest.approx(np.log1p(len(text)))
    assert features["log_words"] == pytest.approx(np.log1p(7))
    assert features["type_token_ratio"] == pytest.approx(1.0)
    assert features["log_lines"] == pytest.approx(np.log1p(4))
    assert features["list_lines"] == pytest.approx(0.5)
    assert features["question_marks"] == pytest.approx(1.0)
    assert features["exclamations"] == pytest.approx(1.0)
    assert features["digit_fraction"] == pytest.approx(2 / len(text))
    assert features["refusal_opening"] == 0.0


def test_stylistic_features_handle_empty_text() -> None:
    features = stylistic_features("")
    assert np.all(np.isfinite(features))
    assert features[STYLISTIC_FEATURE_NAMES.index("log_chars")] == 0.0


def test_sample_class_rows_draws_without_replacement_from_one_class() -> None:
    labels = np.array([1, 0, 0, 1, 0, 0])
    picked = sample_class_rows(labels, cls=0, count=3, rng=np.random.default_rng(4))
    assert len(set(picked.tolist())) == 3
    assert set(labels[picked].tolist()) == {0}


@pytest.mark.parametrize("count", [0, 5])
def test_sample_class_rows_rejects_infeasible_counts(count: int) -> None:
    labels = np.array([1, 0, 0, 1, 0])
    with pytest.raises(ValueError):
        sample_class_rows(labels, cls=1, count=count, rng=np.random.default_rng(5))


def test_reference_shift_ratio_measures_safe_mean_shift_against_class_gap() -> None:
    safe_train = np.array([[1.0, 0.0], [1.0, 0.0]])
    unsafe_train = np.array([[0.0, 0.0], [0.0, 0.0]])
    safe_reference = np.array([[1.0, 0.1], [1.0, 0.1]])
    assert reference_shift_ratio(
        safe_train, unsafe_train, safe_reference
    ) == pytest.approx(0.1)


def test_reference_shift_ratio_rejects_identical_class_means() -> None:
    same = np.ones((3, 2))
    with pytest.raises(ValueError):
        reference_shift_ratio(same, same.copy(), same.copy())


@pytest.mark.parametrize(
    "response",
    [
        "I'm sorry, but I can't help with that request.",
        "I cannot provide instructions for making weapons.",
        "I can’t assist with this.",
        "As an AI language model, I am not able to do that.",
        "  I will not help you hurt someone.",
        "Sorry, I am unable to comply.",
        "I must decline to answer this.",
    ],
)
def test_is_refusal_matches_refusal_openings(response: str) -> None:
    assert is_refusal(response)


@pytest.mark.parametrize(
    "response",
    [
        "Sure, here is a recipe for banana bread.",
        "The capital of France is Paris.",
        "To pick a lock you first insert a tension wrench.",
        "",
    ],
)
def test_is_refusal_ignores_compliant_text(response: str) -> None:
    assert not is_refusal(response)


def test_is_refusal_only_inspects_the_opening() -> None:
    compliant = "Here is the detailed answer you asked for. " * 10
    assert not is_refusal(compliant + "I cannot stress this enough.")


def test_heldout_mixture_direction_is_collinear_with_difference_of_means() -> None:
    rng = np.random.default_rng(0)
    safe = rng.normal(size=(400, 6)) + np.array([1.0, 0, 0, 0, 0, 0])
    unsafe = rng.normal(size=(200, 6)) + np.array([0, 1.0, 0, 0, 0, 0])
    unlabeled = np.vstack([safe, unsafe])
    direction = heldout_mixture_direction(safe, unlabeled)
    expected = safe.mean(axis=0) - unsafe.mean(axis=0)
    expected /= np.linalg.norm(expected)
    assert np.linalg.norm(direction) == pytest.approx(1.0)
    assert float(direction @ expected) == pytest.approx(1.0, abs=1e-12)


def test_heldout_mixture_direction_rejects_identical_means() -> None:
    safe = np.ones((5, 3))
    with pytest.raises(ValueError):
        heldout_mixture_direction(safe, safe.copy())


def test_subsample_to_unsafe_fraction_hits_target_and_keeps_maximal_size() -> None:
    labels = np.array([1] * 300 + [0] * 100)
    rng = np.random.default_rng(1)
    indices = subsample_to_unsafe_fraction(labels, 0.05, rng)
    chosen = labels[indices]
    assert len(np.unique(indices)) == len(indices)
    assert int((chosen == 1).sum()) == 300
    assert (chosen == 0).mean() == pytest.approx(0.05, abs=0.01)


def test_subsample_to_unsafe_fraction_limits_safe_rows_when_unsafe_is_scarce() -> None:
    labels = np.array([1] * 50 + [0] * 100)
    rng = np.random.default_rng(2)
    indices = subsample_to_unsafe_fraction(labels, 0.25, rng)
    chosen = labels[indices]
    assert int((chosen == 0).sum()) == 100 or int((chosen == 1).sum()) == 50
    assert (chosen == 0).mean() == pytest.approx(0.25, abs=0.02)


@pytest.mark.parametrize("fraction", [0.0, 1.0, -0.1, 1.5])
def test_subsample_to_unsafe_fraction_rejects_degenerate_targets(
    fraction: float,
) -> None:
    labels = np.array([1, 1, 0, 0])
    with pytest.raises(ValueError):
        subsample_to_unsafe_fraction(labels, fraction, np.random.default_rng(3))


==> anc/one-class-centroid-v2/analysis/test_camera_ready_tables.py <==
"""Unit tests for the camera-ready table generator helpers."""

from __future__ import annotations

import pytest
from camera_ready_tables import bound, ci, num, one, prose, pvalue, signed, span


def test_bound_rounds_upper_bounds_up_without_float_artifacts() -> None:
    assert bound(0.0201) == "0.021"
    assert bound(0.004193) == "0.005"
    assert bound(0.015) == "0.015"
    assert bound(0.0054951, places=4) == "0.0055"


def test_num_drops_leading_zero_and_rounds() -> None:
    assert num(0.53315) == ".533"
    assert num(0.0005) == ".001"
    assert num(1.0) == "1.000"


def test_prose_keeps_leading_zero() -> None:
    assert prose(0.0612) == "0.061"


def test_negative_values_use_a_math_minus() -> None:
    assert num(-0.0677) == "$-$.068"
    assert prose(-0.0677) == "$-$0.068"
    assert signed(-0.0042, places=4) == "$-$0.0042"
    assert signed(0.0044, places=4) == "$+$0.0044"
    assert num(-0.0001) == ".000"


def test_pvalue_formats_underflow_as_a_bound() -> None:
    assert pvalue(0.0) == "$<10^{-15}$"
    assert pvalue(0.0023742) == "2.4e-03"


def test_ci_formats_point_and_interval() -> None:
    assert ci(0.5, 0.41, 0.6) == ".500 [.410,.600]"


def test_one_requires_exactly_one_match() -> None:
    rows = [{"a": 1, "b": 2}, {"a": 1, "b": 3}]
    assert one(rows, a=1, b=3)["b"] == 3
    with pytest.raises(ValueError):
        one(rows, a=1)
    with pytest.raises(ValueError):
        one(rows, a=2)


def test_span_returns_min_and_max() -> None:
    assert span([0.3, 0.1, 0.2]) == (0.1, 0.3)


==> anc/one-class-centroid-v2/analysis/test_secondary_stats.py <==
"""Unit tests for the secondary-statistics primitives (pure functions only)."""

from __future__ import annotations

import math

import pytest
from secondary_stats import (
    binomial_tail_at_least,
    holm,
    max_endpoint_movement,
    pearson,
    se_from_ci,
    spearman,
    tost_conservative,
    wilson_interval,
    z_p_vs_chance,
)


def test_se_from_ci_roundtrip() -> None:
    se = 0.0123
    low, high = 0.5 - 1.959964 * se, 0.5 + 1.959964 * se
    assert se_from_ci(low, high) == pytest.approx(se, rel=1e-9)


def test_se_from_ci_rejects_inverted_interval() -> None:
    with pytest.raises(ValueError):
        se_from_ci(0.6, 0.4)


def test_z_p_vs_chance_symmetry_and_known_value() -> None:
    z_above, p_above = z_p_vs_chance(0.55, 0.025)
    z_below, p_below = z_p_vs_chance(0.45, 0.025)
    assert z_above == pytest.approx(2.0)
    assert z_below == pytest.approx(-2.0)
    assert p_above == pytest.approx(p_below)
    assert p_above == pytest.approx(0.0455, abs=2e-4)


def test_holm_stepdown_stops_at_first_retention() -> None:
    family = [("a", 0.001), ("b", 0.02), ("c", 0.012), ("d", 0.9)]
    records = {record["name"]: record for record in holm(family, alpha=0.05)}
    assert records["a"]["reject"] is True
    # ranks: a(0.001) vs 0.0125, c(0.012) vs 0.0167, b(0.02) vs 0.025, d vs 0.05
    assert records["c"]["reject"] is True
    assert records["b"]["reject"] is True
    assert records["d"]["reject"] is False


def test_holm_never_rejects_after_a_retention() -> None:
    family = [("a", 0.04), ("b", 0.041)]
    records = {record["name"]: record for record in holm(family, alpha=0.05)}
    # rank 1 threshold 0.025 -> retain; rank 2 must also retain even though 0.041 < 0.05.
    assert records["a"]["reject"] is False
    assert records["b"]["reject"] is False


def test_tost_conservative_containment_edges() -> None:
    assert tost_conservative(0.45, 0.55) is True
    assert tost_conservative(0.449, 0.55) is False
    assert tost_conservative(0.45, 0.551) is False


def test_pearson_and_spearman_known_vectors() -> None:
    xs = [1.0, 2.0, 3.0, 4.0]
    assert pearson(xs, [2.0, 4.0, 6.0, 8.0]) == pytest.approx(1.0)
    assert pearson(xs, [8.0, 6.0, 4.0, 2.0]) == pytest.approx(-1.0)
    # Monotone but nonlinear: rho is exactly 1, r is not.
    ys = [1.0, 8.0, 27.0, 64.0]
    assert spearman(xs, ys) == pytest.approx(1.0)
    assert pearson(xs, ys) < 1.0


def test_pearson_rejects_degenerate_inputs() -> None:
    with pytest.raises(ValueError):
        pearson([1.0, 1.0, 1.0], [1.0, 2.0, 3.0])
    with pytest.raises(ValueError):
        pearson([1.0, 2.0], [1.0, 2.0])


def test_wilson_interval_matches_reference_value() -> None:
    # Reference: k=842, n=1743 (the MiniLM prototype paired-ranking cell).
    low, high = wilson_interval(842, 1743)
    assert low == pytest.approx(0.4597, abs=5e-4)
    assert high == pytest.approx(0.5064, abs=5e-4)
    assert low < 842 / 1743 < high


def test_wilson_interval_rejects_bad_inputs() -> None:
    with pytest.raises(ValueError):
        wilson_interval(5, 0)
    with pytest.raises(ValueError):
        wilson_interval(-1, 10)


def test_binomial_tail_exact_small_case() -> None:
    # P(X >= 10 | n=12, p=0.5) = (66 + 12 + 1) / 4096.
    assert binomial_tail_at_least(10, 12) == pytest.approx(79 / 4096)
    assert binomial_tail_at_least(0, 12) == pytest.approx(1.0)
    assert binomial_tail_at_least(12, 12) == pytest.approx(1 / 4096)


def test_max_endpoint_movement_is_elementwise_not_lexicographic() -> None:
    # Regression: tuple-max picks (0.0036, 0.0019) over (0.0004, 0.0055) lexicographically
    # and reports 0.0036; the true elementwise max is 0.0055.
    records = [
        {"ci_low_delta": +0.0036, "ci_high_delta": +0.0019},
        {"ci_low_delta": +0.0004, "ci_high_delta": +0.0055},
        {"ci_low_delta": -0.0021, "ci_high_delta": +0.0005},
    ]
    assert max_endpoint_movement(records) == pytest.approx(0.0055)


def test_max_endpoint_movement_rejects_empty() -> None:
    with pytest.raises(ValueError):
        max_endpoint_movement([])


def test_binomial_tail_is_monotone() -> None:
    values = [binomial_tail_at_least(k, 12) for k in range(13)]
    assert values == sorted(values, reverse=True)
    assert math.isclose(values[0], 1.0)


==> anc/one-class-centroid-v2/artifact.json <==
{
  "bundle_schema": 2,
  "result_schema": 3,
  "paper_title": "A Safe Prototype Is Not a Safety Direction: Reference Dependence and Prompt Confounds in Response-Safety Embeddings",
  "paper_venue": "NeurIPS 2026 Workshop on Foundations of Language Model Security (FLMSec)",
  "author": "Sahil Kadadekar",
  "frozen_split_salts": [
    "one-class-centroid-v1-20260715",
    "one-class-centroid-v2-20260718",
    "one-class-centroid-v3-20260718"
  ],
  "dataset_revisions": {
    "beavertails": "8401fe609d288129cc684a9b3be6a93e41cfe678",
    "safe_rlhf": "9421ffafec3fa40a1f1a7d567b4d525079477ecb",
    "aegis": "d86bb8bedff51d25ac834ab7838f1cc61acb7a2c"
  },
  "encoder_revisions": {
    "minilm": "1110a243fdf4706b3f48f1d95db1a4f5529b4d41",
    "mpnet": "e8c3b32edf5434bc2275fc9bab85f82640a19130",
    "qwen05b": "7ae557604adf67be50417f59c2c2f167def9a775",
    "qwen3b": "aa8e72537993ba99e69dfaafa59ed015b17504d1"
  },
  "primary_cohorts": {
    "beavertails": "mixed_prompt_fit_eval",
    "safe_rlhf": "discordant_native_pairs",
    "aegis": "llm_jury_source_control"
  },
  "canonical_v1_results": [
    "results/minilm_response_full_v3.json",
    "results/mpnet_response_full_v3.json",
    "results/qwen05b_response_full_v3.json",
    "results/qwen3b_response_full_v3.json",
    "results/minilm_input_ablation_v3.json",
    "results/minilm_response_boot2000_check.json",
    "results/mpnet_response_transfer_op_v3.json",
    "results/qwen05b_response_transfer_op_v3.json",
    "results/qwen3b_response_transfer_op_v3.json",
    "results/mpnet_input_ablation_v3.json",
    "results/qwen05b_input_ablation_v3.json",
    "results/qwen3b_input_ablation_v3.json"
  ],
  "all_results": [
    "results/minilm_response_full_v3.json",
    "results/mpnet_response_full_v3.json",
    "results/qwen05b_response_full_v3.json",
    "results/qwen3b_response_full_v3.json",
    "results/minilm_input_ablation_v3.json",
    "results/minilm_response_salt_v2_schema3.json",
    "results/minilm_response_salt_v3_schema3.json",
    "results/minilm_response_boot2000_check.json",
    "results/mpnet_response_transfer_op_v3.json",
    "results/qwen05b_response_transfer_op_v3.json",
    "results/qwen3b_response_transfer_op_v3.json",
    "results/mpnet_input_ablation_v3.json",
    "results/qwen05b_input_ablation_v3.json",
    "results/qwen3b_input_ablation_v3.json"
  ],
  "operating_point_results": [
    "results/minilm_response_full_v3.json",
    "results/mpnet_response_transfer_op_v3.json",
    "results/qwen05b_response_transfer_op_v3.json",
    "results/qwen3b_response_transfer_op_v3.json"
  ],
  "extends": {
    "results/mpnet_response_transfer_op_v3.json": "results/mpnet_response_full_v3.json",
    "results/qwen05b_response_transfer_op_v3.json": "results/qwen05b_response_full_v3.json",
    "results/qwen3b_response_transfer_op_v3.json": "results/qwen3b_response_full_v3.json"
  },
  "camera_ready_analyses": "analysis/camera_ready_analyses_v1.json",
  "secondary_statistics": "analysis/secondary_stats_v1.json",
  "paper_evidence": {
    "figure_1": [
      "results/minilm_response_full_v3.json",
      "results/mpnet_response_full_v3.json",
      "results/qwen05b_response_full_v3.json",
      "results/qwen3b_response_full_v3.json"
    ],
    "figure_2": [
      "results/minilm_response_full_v3.json",
      "results/minilm_input_ablation_v3.json"
    ],
    "operating_points": [
      "results/minilm_response_full_v3.json",
      "results/mpnet_response_transfer_op_v3.json",
      "results/qwen05b_response_transfer_op_v3.json",
      "results/qwen3b_response_transfer_op_v3.json"
    ],
    "transfer": [
      "results/minilm_response_full_v3.json",
      "results/mpnet_response_transfer_op_v3.json",
      "results/qwen05b_response_transfer_op_v3.json",
      "results/qwen3b_response_transfer_op_v3.json"
    ],
    "input_ablation": [
      "results/minilm_input_ablation_v3.json",
      "results/mpnet_input_ablation_v3.json",
      "results/qwen05b_input_ablation_v3.json",
      "results/qwen3b_input_ablation_v3.json"
    ],
    "split_sensitivity": [
      "results/minilm_response_salt_v2_schema3.json",
      "results/minilm_response_salt_v3_schema3.json"
    ],
    "statistics": [
      "analysis/secondary_stats_v1.json"
    ],
    "refusal_and_unlabeled_reference": [
      "analysis/camera_ready_analyses_v1.json"
    ]
  },
  "expected_primary_auc": [
    {"corpus": "beavertails", "encoder": "minilm", "safe_centroid": 0.5331549857000547, "diff_means": 0.5879756510721517},
    {"corpus": "beavertails", "encoder": "mpnet", "safe_centroid": 0.5089839464176686, "diff_means": 0.5903432905023573},
    {"corpus": "beavertails", "encoder": "qwen05b", "safe_centroid": 0.5449507191288739, "diff_means": 0.6174971193528987},
    {"corpus": "beavertails", "encoder": "qwen3b", "safe_centroid": 0.5288271290392181, "diff_means": 0.6223907764204688},
    {"corpus": "safe_rlhf", "encoder": "minilm", "safe_centroid": 0.4905849115666008, "diff_means": 0.6683081806777968},
    {"corpus": "safe_rlhf", "encoder": "mpnet", "safe_centroid": 0.45740901479864216, "diff_means": 0.6902620727973775},
    {"corpus": "safe_rlhf", "encoder": "qwen05b", "safe_centroid": 0.5013707810506018, "diff_means": 0.7155980696822204},
    {"corpus": "safe_rlhf", "encoder": "qwen3b", "safe_centroid": 0.480984342253861, "diff_means": 0.7381990876381521},
    {"corpus": "aegis", "encoder": "minilm", "safe_centroid": 0.35825299041409986, "diff_means": 0.7718666261498937},
    {"corpus": "aegis", "encoder": "mpnet", "safe_centroid": 0.3894858974004806, "diff_means": 0.7933976076687201},
    {"corpus": "aegis", "encoder": "qwen05b", "safe_centroid": 0.38147462637089424, "diff_means": 0.7536340782894555},
    {"corpus": "aegis", "encoder": "qwen3b", "safe_centroid": 0.40484543771927406, "diff_means": 0.7612033481587889}
  ]
}


==> anc/one-class-centroid-v2/pytest.ini <==
[pytest]
pythonpath = src analysis
testpaths = src/tests analysis


==> anc/one-class-centroid-v2/requirements-lock.txt <==
black==26.1.0
datasets==4.8.5
huggingface-hub==1.19.0
matplotlib==3.10.9
numpy==2.2.6
pytest==9.0.3
ruff==0.16.0
scikit-learn==1.8.0
sentence-transformers==5.4.1
torch==2.11.0+cu128
transformers==5.10.1



==> anc/one-class-centroid-v2/results/minilm_input_ablation_v3.json <==
{
  "bootstrap_resamples_requested": 500,
  "bootstrap_seed": 20260715,
  "command": "run_study.py --encoders minilm --modes prompt prompt_response --skip-transfer --cache-only --offline --output results/minilm_input_ablation_v3.json",
  "created_at": "2026-07-25T22:10:41.704660+00:00",
  "dataset_manifest": {
    "aegis": {
      "candidate_response_rows": 33416,
      "candidate_response_rows_excluded": 17486,
      "deduplication": {
        "conflicting_pairs": 0,
        "conflicting_rows_removed": 0,
        "exact_duplicates_removed": 1683,
        "input_rows": 15930,
        "output_rows": 14247
      },
      "emitted_response_rows": 15930,
      "exact_train_test_prompt_overlap": 0,
      "repo": "nvidia/Aegis-AI-Content-Safety-Dataset-2.0",
      "revision": "d86bb8bedff51d25ac834ab7838f1cc61acb7a2c",
      "source_records_by_split": {
        "test": 1964,
        "train": 30007,
        "validation": 1445
      },
      "source_records_total": 33416,
      "source_splits": [
        "train",
        "validation",
        "test"
      ],
      "split_policy": "sha256(prompt_salt + canonical_prompt), 70/15/15",
      "split_salt": "one-class-centroid-v1-20260715",
      "test": {
        "label_source_by_label": {
          "human": {
            "safe": 739
          },
          "llm_jury": {
            "safe": 265,
            "unsafe": 683
          },
          "refusal_data_augmentation": {
            "safe": 554
          }
        },
        "label_sources": {
          "human": 739,
          "llm_jury": 948,
          "refusal_data_augmentation": 554
        },
        "labels": {
          "safe": 1558,
          "unsafe": 683
        },
        "mixed_label_prompts": 374,
        "mixed_label_rows": 753,
        "ordered_rows_sha256": "a7481784f035da0317589a6e8e19954a718e5b6f214a531123c30ff25bfaabab",
        "rows": 2241,
        "unique_prompts": 1717
      },
      "train": {
        "label_source_by_label": {
          "human": {
            "safe": 3373
          },
          "llm_jury": {
            "safe": 1175,
            "unsafe": 2870
          },
          "refusal_data_augmentation": {
            "safe": 2445
          }
        },
        "label_sources": {
          "human": 3373,
          "llm_jury": 4045,
          "refusal_data_augmentation": 2445
        },
        "labels": {
          "safe": 6993,
          "unsafe": 2870
        },
        "mixed_label_prompts": 1557,
        "mixed_label_rows": 3160,
        "ordered_rows_sha256": "83606c26ed0a2ed048c5e6fa62ab06ea063694eed97b9e4705cb9a4c72737443",
        "rows": 9863,
        "unique_prompts": 7533
      },
      "validation": {
        "label_source_by_label": {
          "human": {
            "safe": 751
          },
          "llm_jury": {
            "safe": 247,
            "unsafe": 627
          },
          "refusal_data_augmentation": {
            "safe": 518
          }
        },
        "label_sources": {
          "human": 751,
          "llm_jury": 874,
          "refusal_data_augmentation": 518
        },
        "labels": {
          "safe": 1516,
          "unsafe": 627
        },
        "mixed_label_prompts": 340,
        "mixed_label_rows": 689,
        "ordered_rows_sha256": "62e670232f26225953734917e2052cd3ab3d3c0b4c5df17abc4c23444e0700e8",
        "rows": 2143,
        "unique_prompts": 1649
      }
    },
    "beavertails": {
      "candidate_response_rows": 30207,
      "candidate_response_rows_excluded": 0,
      "deduplication": {
        "conflicting_pairs": 4,
        "conflicting_rows_removed": 8,
        "exact_duplicates_removed": 79,
        "input_rows": 30207,
        "output_rows": 30120
      },
      "emitted_response_rows": 30207,
      "exact_train_test_prompt_overlap": 0,
      "repo": "PKU-Alignment/BeaverTails",
      "revision": "8401fe609d288129cc684a9b3be6a93e41cfe678",
      "source_records_by_split": {
        "30k_test": 3021,
        "30k_train": 27186
      },
      "source_records_total": 30207,
      "source_splits": [
        "30k_train",
        "30k_test"
      ],
      "split_policy": "sha256(prompt_salt + canonical_prompt), 70/15/15",
      "split_salt": "one-class-centroid-v1-20260715",
      "test": {
        "label_source_by_label": {
          "human": {
            "safe": 2039,
            "unsafe": 2768
          }
        },
        "label_sources": {
          "human": 4807
        },
        "labels": {
          "safe": 2039,
          "unsafe": 2768
        },
        "mixed_label_prompts": 438,
        "mixed_label_rows": 1868,
        "ordered_rows_sha256": "1614a867523920499389ede85330df7141a76dd94885f9b87a2597e3caf7f001",
        "rows": 4807,
        "unique_prompts": 1226
      },
      "train": {
        "label_source_by_label": {
          "human": {
            "safe": 8812,
            "unsafe": 11898
          }
        },
        "label_sources": {
          "human": 20710
        },
        "labels": {
          "safe": 8812,
          "unsafe": 11898
        },
        "mixed_label_prompts": 1878,
        "mixed_label_rows": 7987,
        "ordered_rows_sha256": "ae8b0f19228674fd87e1b7550e8d8c21c5f57ed8dbb58d48971955cde3a3d48b",
        "rows": 20710,
        "unique_prompts": 5348
      },
      "validation": {
        "label_source_by_label": {
          "human": {
            "safe": 1988,
            "unsafe": 2615
          }
        },
        "label_sources": {
          "human": 4603
        },
        "labels": {
          "safe": 1988,
          "unsafe": 2615
        },
        "mixed_label_prompts": 407,
        "mixed_label_rows": 1742,
        "ordered_rows_sha256": "e4c77d7d09ec9511f7f3560a644194179ea1f56b1c388d28be37d717477fd968",
        "rows": 4603,
        "unique_prompts": 1188
      }
    },
    "safe_rlhf": {
      "candidate_response_rows": 164236,
      "candidate_response_rows_excluded": 0,
      "deduplication": {
        "conflicting_pairs": 0,
        "conflicting_rows_removed": 0,
        "exact_duplicates_removed": 4758,
        "input_rows": 164236,
        "output_rows": 159478
      },
      "emitted_response_rows": 164236,
      "exact_train_test_prompt_overlap": 0,
      "repo": "PKU-Alignment/PKU-SafeRLHF",
      "revision": "9421ffafec3fa40a1f1a7d567b4d525079477ecb",
      "source_records_by_split": {
        "test": 8211,
        "train": 73907
      },
      "source_records_total": 82118,
      "source_splits": [
        "train",
        "test"
      ],
      "split_policy": "sha256(prompt_salt + canonical_prompt), 70/15/15",
      "split_salt": "one-class-centroid-v1-20260715",
      "test": {
        "label_source_by_label": {
          "Alpaca-7B": {
            "safe": 4172,
            "unsafe": 4676
          },
          "Alpaca2-7B": {
            "safe": 4112,
            "unsafe": 4129
          },
          "Alpaca3-8B": {
            "safe": 3430,
            "unsafe": 3473
          }
        },
        "label_sources": {
          "Alpaca-7B": 8848,
          "Alpaca2-7B": 8241,
          "Alpaca3-8B": 6903
        },
        "labels": {
          "safe": 11714,
          "unsafe": 12278
        },
        "mixed_label_prompts": 1545,
        "mixed_label_rows": 6975,
        "ordered_rows_sha256": "39418b6079de2aa543d42fe5a784d27199ba412880c5a9609809c42462eaf683",
        "rows": 23992,
        "unique_prompts": 6069
      },
      "train": {
        "label_source_by_label": {
          "Alpaca-7B": {
            "safe": 19620,
            "unsafe": 21415
          },
          "Alpaca2-7B": {
            "safe": 18887,
            "unsafe": 19304
          },
          "Alpaca3-8B": {
            "safe": 15975,
            "unsafe": 15944
          }
        },
        "label_sources": {
          "Alpaca-7B": 41035,
          "Alpaca2-7B": 38191,
          "Alpaca3-8B": 31919
        },
        "labels": {
          "safe": 54482,
          "unsafe": 56663
        },
        "mixed_label_prompts": 7248,
        "mixed_label_rows": 33154,
        "ordered_rows_sha256": "43ae62b2bac72018c12bd1a8d015499c900fc82bc5b80dbbce78cbed2f307a08",
        "rows": 111145,
        "unique_prompts": 27840
      },
      "validation": {
        "label_source_by_label": {
          "Alpaca-7B": {
            "safe": 4261,
            "unsafe": 4742
          },
          "Alpaca2-7B": {
            "safe": 4236,
            "unsafe": 4146
          },
          "Alpaca3-8B": {
            "safe": 3545,
            "unsafe": 3411
          }
        },
        "label_sources": {
          "Alpaca-7B": 9003,
          "Alpaca2-7B": 8382,
          "Alpaca3-8B": 6956
        },
        "labels": {
          "safe": 12042,
          "unsafe": 12299
        },
        "mixed_label_prompts": 1537,
        "mixed_label_rows": 7008,
        "ordered_rows_sha256": "15a2e8fe9c4392f4b7553df829043d0dc4a36d112b8bdc44a1b7706af87b0b2b",
        "rows": 24341,
        "unique_prompts": 6071
      }
    }
  },
  "diagnostics": [
    {
      "cohort": "hash_all",
      "common_mean_norm": 0.298238501306981,
      "corpus": "beavertails",
      "cosine_safe_unsafe_centroids": 0.9055265504984742,
      "difference_mean_norm": 0.1530068059942113,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "prompt",
      "rankone_fit_groups": 1878,
      "safe_centroid_expected_safe_score": 0.25732433126766213,
      "safe_centroid_expected_score_gap": -0.05074410701999375,
      "safe_centroid_expected_unsafe_score": 0.30806843828765584,
      "safe_mean_norm": 0.25732433126766213,
      "unsafe_mean_norm": 0.34020917235178844
    },
    {
      "cohort": "mixed_prompt_eval_full_fit",
      "common_mean_norm": 0.298238501306981,
      "corpus": "beavertails",
      "cosine_safe_unsafe_centroids": 0.9055265504984742,
      "difference_mean_norm": 0.1530068059942113,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "prompt",
      "rankone_fit_groups": 1878,
      "safe_centroid_expected_safe_score": 0.25732433126766213,
      "safe_centroid_expected_score_gap": -0.05074410701999375,
      "safe_centroid_expected_unsafe_score": 0.30806843828765584,
      "safe_mean_norm": 0.25732433126766213,
      "unsafe_mean_norm": 0.34020917235178844
    },
    {
      "cohort": "mixed_prompt_fit_eval",
      "common_mean_norm": 0.27899803948691515,
      "corpus": "beavertails",
      "cosine_safe_unsafe_centroids": 0.9867667094005864,
      "difference_mean_norm": 0.04855138387302989,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "prompt",
      "rankone_fit_groups": 1878,
      "safe_centroid_expected_safe_score": 0.27130104781127456,
      "safe_centroid_expected_score_gap": -0.013139652917164322,
      "safe_centroid_expected_unsafe_score": 0.28444070072843886,
      "safe_mean_norm": 0.27130104781127456,
      "unsafe_mean_norm": 0.2882552664359978
    },
    {
      "cohort": "hash_all",
      "common_mean_norm": 0.35092155137788394,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.8985221346349215,
      "difference_mean_norm": 0.1965854829112805,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "prompt",
      "rankone_fit_groups": 7248,
      "safe_centroid_expected_safe_score": 0.30130588778012424,
      "safe_centroid_expected_score_gap": -0.07263998042850806,
      "safe_centroid_expected_unsafe_score": 0.37394586820863235,
      "safe_mean_norm": 0.30130588778012424,
      "unsafe_mean_norm": 0.4161788049445997
    },
    {
      "cohort": "mixed_prompt_eval_full_fit",
      "common_mean_norm": 0.35092155137788394,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.8985221346349215,
      "difference_mean_norm": 0.1965854829112805,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "prompt",
      "rankone_fit_groups": 7248,
      "safe_centroid_expected_safe_score": 0.30130588778012424,
      "safe_centroid_expected_score_gap": -0.07263998042850806,
      "safe_centroid_expected_unsafe_score": 0.37394586820863235,
      "safe_mean_norm": 0.30130588778012424,
      "unsafe_mean_norm": 0.4161788049445997
    },
    {
      "cohort": "mixed_prompt_fit_eval",
      "common_mean_norm": 0.3497416581242036,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.994284009921039,
      "difference_mean_norm": 0.04371541384342668,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "prompt",
      "rankone_fit_groups": 7248,
      "safe_centroid_expected_safe_score": 0.33788004232562546,
      "safe_centroid_expected_score_gap": -0.02069854276296682,
      "safe_centroid_expected_unsafe_score": 0.35857858508859236,
      "safe_mean_norm": 0.33788004232562546,
      "unsafe_mean_norm": 0.36063999974923544
    },
    {
      "cohort": "discordant_native_pairs",
      "common_mean_norm": 0.3460873056772063,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 1.0,
      "difference_mean_norm": 1.070908880475311e-09,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "prompt",
      "rankone_fit_groups": 6534,
      "safe_centroid_expected_safe_score": 0.34608730574444985,
      "safe_centroid_expected_score_gap": 1.3448710184965177e-10,
      "safe_centroid_expected_unsafe_score": 0.3460873056099627,
      "safe_mean_norm": 0.34608730574444985,
      "unsafe_mean_norm": 0.34608730560996276
    },
    {
      "cohort": "hash_all",
      "common_mean_norm": 0.28215365998062547,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.9503290720076764,
      "difference_mean_norm": 0.10545074769648544,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "prompt",
      "rankone_fit_groups": 1557,
      "safe_centroid_expected_safe_score": 0.27075847749415244,
      "safe_centroid_expected_score_gap": -0.03400926938589981,
      "safe_centroid_expected_unsafe_score": 0.30476774688005226,
      "safe_mean_norm": 0.27075847749415244,
      "unsafe_mean_norm": 0.3206970678442956
    },
    {
      "cohort": "mixed_prompt_eval_full_fit",
      "common_mean_norm": 0.28215365998062547,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.9503290720076764,
      "difference_mean_norm": 0.10545074769648544,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "prompt",
      "rankone_fit_groups": 1557,
      "safe_centroid_expected_safe_score": 0.27075847749415244,
      "safe_centroid_expected_score_gap": -0.03400926938589981,
      "safe_centroid_expected_unsafe_score": 0.30476774688005226,
      "safe_mean_norm": 0.27075847749415244,
      "unsafe_mean_norm": 0.3206970678442956
    },
    {
      "cohort": "mixed_prompt_fit_eval",
      "common_mean_norm": 0.31779177848624873,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.999929380852967,
      "difference_mean_norm": 0.003777018898135903,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "prompt",
      "rankone_fit_groups": 1557,
      "safe_centroid_expected_safe_score": 0.3177779092489877,
      "safe_centroid_expected_score_gap": -1.6246012830315793e-05,
      "safe_centroid_expected_unsafe_score": 0.31779415526181803,
      "safe_mean_norm": 0.3177779092489877,
      "unsafe_mean_norm": 0.3178165991989664
    },
    {
      "cohort": "llm_jury_source_control",
      "common_mean_norm": 0.30695940953168765,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.9609924129485965,
      "difference_mean_norm": 0.09262080101967163,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "prompt",
      "rankone_fit_groups": 6,
      "safe_centroid_expected_safe_score": 0.2815133565375743,
      "safe_centroid_expected_score_gap": -0.02667409251565502,
      "safe_centroid_expected_unsafe_score": 0.3081874490532294,
      "safe_mean_norm": 0.2815133565375743,
      "unsafe_mean_norm": 0.3206970678442956
    },
    {
      "cohort": "hash_all",
      "common_mean_norm": 0.26204521803788805,
      "corpus": "beavertails",
      "cosine_safe_unsafe_centroids": 0.8518855397358014,
      "difference_mean_norm": 0.15784553449964972,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "prompt_response",
      "rankone_fit_groups": 1878,
      "safe_centroid_expected_safe_score": 0.2345937517799654,
      "safe_centroid_expected_score_gap": -0.020070630846633783,
      "safe_centroid_expected_unsafe_score": 0.2546643826265992,
      "safe_mean_norm": 0.2345937517799654,
      "unsafe_mean_norm": 0.29894201832041806
    },
    {
      "cohort": "mixed_prompt_eval_full_fit",
      "common_mean_norm": 0.26204521803788805,
      "corpus": "beavertails",
      "cosine_safe_unsafe_centroids": 0.8518855397358014,
      "difference_mean_norm": 0.15784553449964972,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "prompt_response",
      "rankone_fit_groups": 1878,
      "safe_centroid_expected_safe_score": 0.2345937517799654,
      "safe_centroid_expected_score_gap": -0.020070630846633783,
      "safe_centroid_expected_unsafe_score": 0.2546643826265992,
      "safe_mean_norm": 0.2345937517799654,
      "unsafe_mean_norm": 0.29894201832041806
    },
    {
      "cohort": "mixed_prompt_fit_eval",
      "common_mean_norm": 0.2526669972736702,
      "corpus": "beavertails",
      "cosine_safe_unsafe_centroids": 0.9702992650660193,
      "difference_mean_norm": 0.062224708839896316,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "prompt_response",
      "rankone_fit_groups": 1878,
      "safe_centroid_expected_safe_score": 0.2520609926359545,
      "safe_centroid_expected_score_gap": 0.002713124048200116,
      "safe_centroid_expected_unsafe_score": 0.24934786858775446,
      "safe_mean_norm": 0.2520609926359545,
      "unsafe_mean_norm": 0.25698037457627965
    },
    {
      "cohort": "hash_all",
      "common_mean_norm": 0.34042646200580845,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.8574882183274259,
      "difference_mean_norm": 0.22344595319817825,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "prompt_response",
      "rankone_fit_groups": 7248,
      "safe_centroid_expected_safe_score": 0.2885386485072737,
      "safe_centroid_expected_score_gap": -0.06682148676297978,
      "safe_centroid_expected_unsafe_score": 0.3553601352702534,
      "safe_mean_norm": 0.2885386485072737,
      "unsafe_mean_norm": 0.4144198458649395
    },
    {
      "cohort": "mixed_prompt_eval_full_fit",
      "common_mean_norm": 0.34042646200580845,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.8574882183274259,
      "difference_mean_norm": 0.22344595319817825,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "prompt_response",
      "rankone_fit_groups": 7248,
      "safe_centroid_expected_safe_score": 0.2885386485072737,
      "safe_centroid_expected_score_gap": -0.06682148676297978,
      "safe_centroid_expected_unsafe_score": 0.3553601352702534,
      "safe_mean_norm": 0.2885386485072737,
      "unsafe_mean_norm": 0.4144198458649395
    },
    {
      "cohort": "mixed_prompt_fit_eval",
      "common_mean_norm": 0.338838544568744,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.9772297749068745,
      "difference_mean_norm": 0.07823399481644627,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "prompt_response",
      "rankone_fit_groups": 7248,
      "safe_centroid_expected_safe_score": 0.3246267830150962,
      "safe_centroid_expected_score_gap": -0.021634861321283536,
      "safe_centroid_expected_unsafe_score": 0.34626164433637974,
      "safe_mean_norm": 0.3246267830150962,
      "unsafe_mean_norm": 0.35432981395739493
    },
    {
      "cohort": "discordant_native_pairs",
      "common_mean_norm": 0.3346575260395265,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.9899167828967482,
      "difference_mean_norm": 0.04807489913195753,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "prompt_response",
      "rankone_fit_groups": 6534,
      "safe_centroid_expected_safe_score": 0.33228679689137997,
      "safe_centroid_expected_score_gap": -0.0030195161959869505,
      "safe_centroid_expected_unsafe_score": 0.33530631308736697,
      "safe_mean_norm": 0.33228679689137997,
      "unsafe_mean_norm": 0.3387217177045685
    },
    {
      "cohort": "hash_all",
      "common_mean_norm": 0.25340620840684575,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.8475511921262023,
      "difference_mean_norm": 0.15825881399813635,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "prompt_response",
      "rankone_fit_groups": 1557,
      "safe_centroid_expected_safe_score": 0.24778254812387865,
      "safe_centroid_expected_score_gap": -0.00483904780798266,
      "safe_centroid_expected_unsafe_score": 0.2526215959318613,
      "safe_mean_norm": 0.24778254812387865,
      "unsafe_mean_norm": 0.29806057531241764
    },
    {
      "cohort": "mixed_prompt_eval_full_fit",
      "common_mean_norm": 0.25340620840684575,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.8475511921262023,
      "difference_mean_norm": 0.15825881399813635,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "prompt_response",
      "rankone_fit_groups": 1557,
      "safe_centroid_expected_safe_score": 0.24778254812387865,
      "safe_centroid_expected_score_gap": -0.00483904780798266,
      "safe_centroid_expected_unsafe_score": 0.2526215959318613,
      "safe_mean_norm": 0.24778254812387865,
      "unsafe_mean_norm": 0.29806057531241764
    },
    {
      "cohort": "mixed_prompt_fit_eval",
      "common_mean_norm": 0.321974063830453,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.7730469526903301,
      "difference_mean_norm": 0.24641858698614746,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "prompt_response",
      "rankone_fit_groups": 1557,
      "safe_centroid_expected_safe_score": 0.38838584196295906,
      "safe_centroid_expected_score_gap": 0.15998603308497128,
      "safe_centroid_expected_unsafe_score": 0.22839980887798775,
      "safe_mean_norm": 0.38838584196295906,
      "unsafe_mean_norm": 0.2954539929083466
    },
    {
      "cohort": "llm_jury_source_control",
      "common_mean_norm": 0.2734039568383379,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.9047326774278808,
      "difference_mean_norm": 0.13302653379376994,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "prompt_response",
      "rankone_fit_groups": 6,
      "safe_centroid_expected_safe_score": 0.2299758348379367,
      "safe_centroid_expected_score_gap": -0.03968930750016146,
      "safe_centroid_expected_unsafe_score": 0.26966514233809813,
      "safe_mean_norm": 0.2299758348379367,
      "unsafe_mean_norm": 0.29806057531241764
    }
  ],
  "encoders": {
    "minilm": {
      "repo": "sentence-transformers/all-MiniLM-L6-v2",
      "revision": "1110a243fdf4706b3f48f1d95db1a4f5529b4d41"
    }
  },
  "environment": {
    "cuda_available": true,
    "cuda_device_name": "NVIDIA GeForce RTX 4080 Laptop GPU",
    "cuda_device_total_memory_bytes": 12878086144,
    "cuda_version": "12.8",
    "datasets": "4.8.5",
    "huggingface_hub": "1.19.0",
    "matplotlib": "3.10.9",
    "numpy": "2.2.6",
    "platform": "Windows-11-10.0.26200-SP0",
    "python": "3.13.1 (tags/v3.13.1:0671451, Dec  3 2024, 19:06:28) [MSC v.1942 64 bit (AMD64)]",
    "scikit_learn": "1.8.0",
    "sentence_transformers": "5.4.1",
    "torch": "2.11.0+cu128",
    "transformers": "5.10.1"
  },
  "frozen_split_salt": "one-class-centroid-v1-20260715",
  "modes": [
    "prompt",
    "prompt_response"
  ],
  "operating_points": [],
  "response_overlap_sensitivity": [],
  "results": [
    {
      "auc": 0.3377387865807505,
      "auc_ci_high": 0.36202386184880747,
      "auc_ci_low": 0.3144942949676167,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.5057077625570776,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5057077625570776,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.7231478049423523,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.4965753424657534,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.4965753424657534,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.7134019743612278,
      "auc_ci_high": 0.7387429491540526,
      "auc_ci_low": 0.687639774003435,
      "auc_delta_ci_high": 0.41550545715352744,
      "auc_delta_ci_low": 0.3337679457205285,
      "auc_delta_vs_safe_centroid": 0.37566318778047725,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.5,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.7313459611279473,
      "auc_ci_high": 0.7543798560208529,
      "auc_ci_low": 0.7064090504233422,
      "auc_delta_ci_high": 0.434760831283774,
      "auc_delta_ci_low": 0.3482014950827207,
      "auc_delta_vs_safe_centroid": 0.39360717454719674,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.4988584474885845,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.4988584474885845,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.7313459611279473,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.5045662100456622,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5045662100456622,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.5407670901524322,
      "auc_ci_high": 0.5668267292486517,
      "auc_ci_low": 0.5104287302665581,
      "auc_delta_ci_high": 0.24226292790874196,
      "auc_delta_ci_low": 0.162987623383862,
      "auc_delta_vs_safe_centroid": 0.20302830357168167,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.4988584474885845,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.4988584474885845,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.5604097979571762,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.5319634703196348,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5319634703196348,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.5068493150684932,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5068493150684932,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.5115667736293399,
      "auc_ci_high": 0.5398331584280762,
      "auc_ci_low": 0.4864345979332664,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.5045662100456622,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5045662100456622,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5109091597691809,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.4908675799086758,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.4908675799086758,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5328818406761142,
      "auc_ci_high": 0.5581021194120072,
      "auc_ci_low": 0.5063612072511496,
      "auc_delta_ci_high": 0.05778476956779643,
      "auc_delta_ci_low": -0.018828613726072564,
      "auc_delta_vs_safe_centroid": 0.021315067046774328,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.4897260273972603,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.4897260273972603,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5278189025537912,
      "auc_ci_high": 0.5531292182600808,
      "auc_ci_low": 0.5002944887567519,
      "auc_delta_ci_high": 0.0576032219261742,
      "auc_delta_ci_low": -0.031787526455359975,
      "auc_delta_vs_safe_centroid": 0.01625212892445127,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.4794520547945205,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.4794520547945205,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5278321007377211,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.5045662100456622,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5045662100456622,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.4945634958890526,
      "auc_ci_high": 0.5213861556745484,
      "auc_ci_low": 0.4680079202199024,
      "auc_delta_ci_high": 0.02375226946985581,
      "auc_delta_ci_low": -0.058647537209726985,
      "auc_delta_vs_safe_centroid": -0.017003277740287315,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.4897260273972603,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.4897260273972603,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5290865020451446,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.5319634703196348,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5319634703196348,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.5068493150684932,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5068493150684932,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.504725523680985,
      "auc_ci_high": 0.5335634035569262,
      "auc_ci_low": 0.48024722829601774,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.502283105022831,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.502283105022831,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5027687494548576,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.5102739726027398,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5102739726027398,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5217718389775654,
      "auc_ci_high": 0.5474484877034289,
      "auc_ci_low": 0.49492839924434745,
      "auc_delta_ci_high": 0.05454954315375798,
      "auc_delta_ci_low": -0.025852161707231248,
      "auc_delta_vs_safe_centroid": 0.017046315296580405,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.5057077625570776,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5057077625570776,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5207326254516074,
      "auc_ci_high": 0.5458899213798457,
      "auc_ci_low": 0.4923169712028835,
      "auc_delta_ci_high": 0.056118613628775876,
      "auc_delta_ci_low": -0.031108299276170308,
      "auc_delta_vs_safe_centroid": 0.016007101770622367,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.5068493150684932,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5068493150684932,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5207331992856914,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.4954337899543379,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.4954337899543379,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.4945634958890526,
      "auc_ci_high": 0.5213861556745484,
      "auc_ci_low": 0.4680079202199024,
      "auc_delta_ci_high": 0.030232262564672648,
      "auc_delta_ci_low": -0.05082997339624526,
      "auc_delta_vs_safe_centroid": -0.010162027791932426,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.4897260273972603,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.4897260273972603,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5290865020451446,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.5319634703196348,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5319634703196348,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.5034246575342466,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5034246575342466,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.33859323834774957,
      "auc_ci_high": 0.35114489497778384,
      "auc_ci_low": 0.326612934106468,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.4970873786407767,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.4970873786407767,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.7807701695202233,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.4980582524271845,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.4980582524271845,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.7801707479696851,
      "auc_ci_high": 0.791022138904171,
      "auc_ci_low": 0.7697963412002512,
      "auc_delta_ci_high": 0.4575391003341129,
      "auc_delta_ci_low": 0.42500686321722464,
      "auc_delta_vs_safe_centroid": 0.44157750962193554,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.5042071197411003,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5042071197411003,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.8140065949268224,
      "auc_ci_high": 0.8232638028882348,
      "auc_ci_low": 0.8047156783867344,
      "auc_delta_ci_high": 0.4928154505982213,
      "auc_delta_ci_low": 0.45584966025971985,
      "auc_delta_vs_safe_centroid": 0.4754133565790728,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.4919093851132686,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.4919093851132686,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.8140066088326597,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.4941747572815534,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.4941747572815534,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.40421832673672853,
      "auc_ci_high": 0.41761897777611007,
      "auc_ci_low": 0.3915982036330618,
      "auc_delta_ci_high": 0.0811396789247751,
      "auc_delta_ci_low": 0.04966167161161619,
      "auc_delta_vs_safe_centroid": 0.06562508838897896,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.5029126213592233,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5029126213592233,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.6017012561393229,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.6362459546925566,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.6362459546925566,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.5119323974389565,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.5310679611650485,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5310679611650485,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.46621964934121796,
      "auc_ci_high": 0.48065395704524166,
      "auc_ci_low": 0.45112408902651074,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.4961165048543689,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.4961165048543689,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5631924473493101,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.49741100323624593,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.49741100323624593,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5663864716256873,
      "auc_ci_high": 0.5788415751263506,
      "auc_ci_low": 0.5525435093214608,
      "auc_delta_ci_high": 0.11919586062547666,
      "auc_delta_ci_low": 0.0821606762006332,
      "auc_delta_vs_safe_centroid": 0.10016682228446938,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.5022653721682848,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5022653721682848,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5742295673825085,
      "auc_ci_high": 0.5868153847985217,
      "auc_ci_low": 0.561108123555849,
      "auc_delta_ci_high": 0.13161883738225016,
      "auc_delta_ci_low": 0.0850268050784831,
      "auc_delta_vs_safe_centroid": 0.10800991804129056,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.49288025889967635,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.49288025889967635,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5742292353978629,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.4919093851132686,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.4919093851132686,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.49190700280112043,
      "auc_ci_high": 0.5044293521211407,
      "auc_ci_low": 0.4777902181456872,
      "auc_delta_ci_high": 0.043130096756294936,
      "auc_delta_ci_low": 0.0068524928782241696,
      "auc_delta_vs_safe_centroid": 0.025687353459902473,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.5009708737864078,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5009708737864078,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6117833800186742,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.6362459546925566,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.6362459546925566,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5081842514783691,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.5310679611650485,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5310679611650485,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.4476036103330221,
      "auc_ci_high": 0.46168191132691394,
      "auc_ci_low": 0.4333544401087623,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.501294498381877,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.501294498381877,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5589314659197012,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.4948220064724919,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.4948220064724919,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5698435937337898,
      "auc_ci_high": 0.5822876142003414,
      "auc_ci_low": 0.5558388053003266,
      "auc_delta_ci_high": 0.14400782478069962,
      "auc_delta_ci_low": 0.10176973775972559,
      "auc_delta_vs_safe_centroid": 0.1222399834007677,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.5003236245954693,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5003236245954693,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5775513227513228,
      "auc_ci_high": 0.5897737435018346,
      "auc_ci_low": 0.5640498583054898,
      "auc_delta_ci_high": 0.15499385666377485,
      "auc_delta_ci_low": 0.107639995699737,
      "auc_delta_vs_safe_centroid": 0.12994771241830072,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.5029126213592233,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5029126213592233,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.577552152712937,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.5029126213592233,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5029126213592233,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.49190700280112043,
      "auc_ci_high": 0.5044293521211407,
      "auc_ci_low": 0.4777902181456872,
      "auc_delta_ci_high": 0.06064090176534037,
      "auc_delta_ci_low": 0.02666514547891951,
      "auc_delta_vs_safe_centroid": 0.044303392468098335,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.5009708737864078,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5009708737864078,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6117833800186742,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.6362459546925566,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.6362459546925566,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5339545596016184,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.553074433656958,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.553074433656958,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5000006583172293,
      "auc_ci_high": 0.5000102326621979,
      "auc_ci_low": 0.4999927837809726,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.5011474469305794,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.49999884794484883,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.4985656913367757,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.4999972021517757,
      "auc_ci_high": 0.5000028406879995,
      "auc_ci_low": 0.49998455141792775,
      "auc_delta_ci_high": 3.7487549434181405e-06,
      "auc_delta_ci_low": -2.0269521929530687e-05,
      "auc_delta_vs_safe_centroid": -3.456165453608051e-06,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.4968445209409065,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5000006583172293,
      "auc_ci_high": 0.5000125374964927,
      "auc_ci_low": 0.4999904465644224,
      "auc_delta_ci_high": 1.0999050127713511e-05,
      "auc_delta_ci_low": -1.1477715135713162e-05,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.5002868617326449,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.4999996708413854,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.4994262765347103,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.499999506262078,
      "auc_ci_high": 0.5000095999769377,
      "auc_ci_low": 0.4999887042748584,
      "auc_delta_ci_high": 1.1221539664887923e-05,
      "auc_delta_ci_low": -1.7105757752418348e-05,
      "auc_delta_vs_safe_centroid": -1.1520551512766986e-06,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.49971313826735514,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5948682855345652,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.606425702811245,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.5,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.36742491875870437,
      "auc_ci_high": 0.3873025883024881,
      "auc_ci_low": 0.3473419654201596,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.49866310160427807,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.49866310160427807,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.6709074403682312,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.4959893048128342,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.4959893048128342,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.6692060249183829,
      "auc_ci_high": 0.6889576011988934,
      "auc_ci_low": 0.6506664637048016,
      "auc_delta_ci_high": 0.3334267365883398,
      "auc_delta_ci_low": 0.2691708033855376,
      "auc_delta_vs_safe_centroid": 0.3017811061596785,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.5,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.5,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.6836462070793167,
      "auc_ci_high": 0.703181786784031,
      "auc_ci_low": 0.6660627934861025,
      "auc_delta_ci_high": 0.35054631083689325,
      "auc_delta_ci_low": 0.2812498285611077,
      "auc_delta_vs_safe_centroid": 0.3162212883206123,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.5053475935828877,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.5053475935828877,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.6836457372048483,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.5040106951871658,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.5040106951871658,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.47232768293622673,
      "auc_ci_high": 0.49065872075411615,
      "auc_ci_low": 0.45063864951920896,
      "auc_delta_ci_high": 0.12952279541980993,
      "auc_delta_ci_low": 0.07991740604856805,
      "auc_delta_vs_safe_centroid": 0.10490276417752237,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.4946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.4946524064171123,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.6838205305070697,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.9149550706033376,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 1.0,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 1.0,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.4985396413302668,
      "auc_ci_high": 0.5007784543243134,
      "auc_ci_low": 0.49546066815801737,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.5013368983957219,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.5013368983957219,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.5012487124857139,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.49866310160427807,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.49866310160427807,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.5007972006264727,
      "auc_ci_high": 0.5050098410576351,
      "auc_ci_low": 0.4970614967721633,
      "auc_delta_ci_high": 0.009341524287899142,
      "auc_delta_ci_low": -0.0034832454609732984,
      "auc_delta_vs_safe_centroid": 0.0022575592962059132,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.5040106951871658,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.5040106951871658,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.5009382980824856,
      "auc_ci_high": 0.505127412568603,
      "auc_ci_low": 0.4972518620198273,
      "auc_delta_ci_high": 0.00955007419436126,
      "auc_delta_ci_low": -0.003392511958009474,
      "auc_delta_vs_safe_centroid": 0.0023986567522187863,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.5040106951871658,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.5040106951871658,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.5009418255188859,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.5053475935828877,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.5053475935828877,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.49849378465706257,
      "auc_ci_high": 0.5021472593768542,
      "auc_ci_low": 0.4947339120408667,
      "auc_delta_ci_high": 0.0030907125332881183,
      "auc_delta_ci_low": -0.003031121724038549,
      "auc_delta_vs_safe_centroid": -4.585667320422537e-05,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.5,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.5,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9914565490384208,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 1.0,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 1.0,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 1.0,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.49865957416787776,
      "auc_ci_high": 0.501562250338873,
      "auc_ci_low": 0.4950127827785088,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.5013368983957219,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.5013368983957219,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.5013651178869245,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.49732620320855614,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.49732620320855614,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.49996119819959645,
      "auc_ci_high": 0.5034606596276636,
      "auc_ci_low": 0.4961458109739216,
      "auc_delta_ci_high": 0.004917826245205286,
      "auc_delta_ci_low": -0.0014392636717865668,
      "auc_delta_vs_safe_centroid": 0.0013016240317186845,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.5026737967914439,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.5026737967914439,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.5000105823092009,
      "auc_ci_high": 0.5035455878844021,
      "auc_ci_low": 0.49616575945783675,
      "auc_delta_ci_high": 0.005103137161575657,
      "auc_delta_ci_low": -0.0014105336305786156,
      "auc_delta_vs_safe_centroid": 0.0013510081413231623,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.5026737967914439,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.5026737967914439,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.5000105823092009,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.5026737967914439,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.5026737967914439,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.49849378465706257,
      "auc_ci_high": 0.5021472593768542,
      "auc_ci_low": 0.4947339120408667,
      "auc_delta_ci_high": 0.0033082664884135087,
      "auc_delta_ci_low": -0.0037779091508663098,
      "auc_delta_vs_safe_centroid": -0.00016578951081519522,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.5,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.5,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9914565490384208,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 1.0,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 1.0,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 1.0,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.3813088759357993,
      "auc_ci_high": 0.41981449291176337,
      "auc_ci_low": 0.34008551115492974,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.6460509958838642,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.6387911268267079,
      "auc_ci_high": 0.6766375915332701,
      "auc_ci_low": 0.5994183559811975,
      "auc_delta_ci_high": 0.32093939709892155,
      "auc_delta_ci_low": 0.19439659539880885,
      "auc_delta_vs_safe_centroid": 0.2574822508909086,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.6519903864747645,
      "auc_ci_high": 0.6881658878112985,
      "auc_ci_low": 0.6138292793888782,
      "auc_delta_ci_high": 0.34088991403107355,
      "auc_delta_ci_low": 0.20328677199728193,
      "auc_delta_vs_safe_centroid": 0.27068151053896516,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.6519903864747645,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.5004005635514793,
      "auc_ci_high": 0.5434690204155014,
      "auc_ci_low": 0.45594282592078983,
      "auc_delta_ci_high": 0.17170077900062322,
      "auc_delta_ci_low": 0.06381972511052963,
      "auc_delta_vs_safe_centroid": 0.11909168761568001,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.5544517804359237,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.4312710313624212,
      "auc_ci_high": 0.460084712973633,
      "auc_ci_low": 0.4060610615412063,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt_response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.5616438356164384,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5616438356164384,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.7136212356164617,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt_response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.5342465753424658,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5342465753424658,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.7384362942845722,
      "auc_ci_high": 0.7605033627207232,
      "auc_ci_low": 0.713532649602705,
      "auc_delta_ci_high": 0.3420035397554174,
      "auc_delta_ci_low": 0.2701340507539022,
      "auc_delta_vs_safe_centroid": 0.30716526292215107,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt_response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.6232876712328768,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6232876712328768,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.7486415547120173,
      "auc_ci_high": 0.7711486961016989,
      "auc_ci_low": 0.7242441910337615,
      "auc_delta_ci_high": 0.3567569654768563,
      "auc_delta_ci_low": 0.2769144751880544,
      "auc_delta_vs_safe_centroid": 0.31737052334959615,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt_response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.6050228310502284,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6050228310502284,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.7486415547120173,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt_response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.6050228310502284,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6050228310502284,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.6817320558360525,
      "auc_ci_high": 0.7097420882115825,
      "auc_ci_low": 0.6577451035760776,
      "auc_delta_ci_high": 0.27816376896304384,
      "auc_delta_ci_low": 0.21990742672186697,
      "auc_delta_vs_safe_centroid": 0.2504610244736313,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt_response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.6164383561643836,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6164383561643836,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.5604097979571762,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt_response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.5319634703196348,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5319634703196348,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt_response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.5068493150684932,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5068493150684932,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.526744111314631,
      "auc_ci_high": 0.5564702637954875,
      "auc_ci_low": 0.4984513077697262,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt_response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.5616438356164384,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5616438356164384,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5221695059977138,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt_response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.5342465753424658,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5342465753424658,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.563251435732878,
      "auc_ci_high": 0.5896570310238165,
      "auc_ci_low": 0.5363214699730581,
      "auc_delta_ci_high": 0.07159949903021846,
      "auc_delta_ci_low": 0.0009928441938300949,
      "auc_delta_vs_safe_centroid": 0.036507324418247,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt_response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.6232876712328768,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6232876712328768,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.555515004613626,
      "auc_ci_high": 0.5803432487120216,
      "auc_ci_low": 0.5286350733861416,
      "auc_delta_ci_high": 0.06710820278148533,
      "auc_delta_ci_low": -0.012468205751963954,
      "auc_delta_vs_safe_centroid": 0.02877089329899507,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt_response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.6050228310502284,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6050228310502284,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.555515004613626,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt_response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.6050228310502284,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6050228310502284,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5815360849825325,
      "auc_ci_high": 0.6126897956952625,
      "auc_ci_low": 0.5477366074655047,
      "auc_delta_ci_high": 0.0896055275429652,
      "auc_delta_ci_low": 0.020899189428442225,
      "auc_delta_vs_safe_centroid": 0.05479197366790156,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt_response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.6164383561643836,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6164383561643836,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5290865020451446,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt_response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.5319634703196348,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5319634703196348,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt_response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.5068493150684932,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5068493150684932,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.515397116139428,
      "auc_ci_high": 0.5449690102208669,
      "auc_ci_low": 0.4859126828701339,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt_response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.541095890410959,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.541095890410959,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5059701698089821,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt_response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.4931506849315068,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.4931506849315068,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5579756051654249,
      "auc_ci_high": 0.585720269867565,
      "auc_ci_low": 0.5318449008429852,
      "auc_delta_ci_high": 0.08002558540203236,
      "auc_delta_ci_low": 0.006466267455716326,
      "auc_delta_vs_safe_centroid": 0.042578489025996924,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt_response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.6118721461187214,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6118721461187214,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5568807297333278,
      "auc_ci_high": 0.5846390285940414,
      "auc_ci_low": 0.5303913714089566,
      "auc_delta_ci_high": 0.07954618852450546,
      "auc_delta_ci_low": 0.004272607606592422,
      "auc_delta_vs_safe_centroid": 0.04148361359389985,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt_response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.6164383561643836,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6164383561643836,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5568807297333278,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt_response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.6164383561643836,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6164383561643836,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5815360849825325,
      "auc_ci_high": 0.6126897956952625,
      "auc_ci_low": 0.5477366074655047,
      "auc_delta_ci_high": 0.10186099726748202,
      "auc_delta_ci_low": 0.033028867592148625,
      "auc_delta_vs_safe_centroid": 0.06613896884310455,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt_response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.6164383561643836,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6164383561643836,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5290865020451446,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt_response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.5319634703196348,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5319634703196348,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt_response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.5034246575342466,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5034246575342466,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.3462126534053741,
      "auc_ci_high": 0.35850467982129897,
      "auc_ci_low": 0.33383594238432884,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt_response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.5048543689320388,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5048543689320388,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.8048775169669988,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt_response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.6323624595469256,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.6323624595469256,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.8201431158192444,
      "auc_ci_high": 0.8294407989175175,
      "auc_ci_low": 0.8109048093691302,
      "auc_delta_ci_high": 0.48944777282710206,
      "auc_delta_ci_low": 0.4578331254098231,
      "auc_delta_vs_safe_centroid": 0.47393046241387027,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt_response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.7372168284789644,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7372168284789644,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.843001746879106,
      "auc_ci_high": 0.8509182742784215,
      "auc_ci_low": 0.8345651472091588,
      "auc_delta_ci_high": 0.5138422385407687,
      "auc_delta_ci_low": 0.4781171998040793,
      "auc_delta_vs_safe_centroid": 0.4967890934737319,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt_response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.7320388349514563,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7320388349514563,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.843001746879106,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt_response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.7320388349514563,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7320388349514563,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.7887214995343075,
      "auc_ci_high": 0.7983427877407508,
      "auc_ci_low": 0.7784104146080543,
      "auc_delta_ci_high": 0.45832928459044986,
      "auc_delta_ci_low": 0.4239339317527893,
      "auc_delta_vs_safe_centroid": 0.4425088461289334,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt_response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.7728155339805826,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7728155339805826,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.6017012561393229,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt_response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.6362459546925566,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.6362459546925566,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.5119323974389565,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt_response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.5310679611650485,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5310679611650485,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.46423770100632844,
      "auc_ci_high": 0.47892472853648976,
      "auc_ci_low": 0.45034971485939856,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt_response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.5048543689320388,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5048543689320388,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5959752671438946,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt_response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.6323624595469256,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.6323624595469256,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6176892208735347,
      "auc_ci_high": 0.6307501457914234,
      "auc_ci_low": 0.6037672172910615,
      "auc_delta_ci_high": 0.17215475559353796,
      "auc_delta_ci_low": 0.13471104581335033,
      "auc_delta_vs_safe_centroid": 0.1534515198672063,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt_response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.7372168284789644,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7372168284789644,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6204212055192448,
      "auc_ci_high": 0.6331519142818027,
      "auc_ci_low": 0.6072905191011767,
      "auc_delta_ci_high": 0.17806706298630834,
      "auc_delta_ci_low": 0.13285471598898654,
      "auc_delta_vs_safe_centroid": 0.1561835045129164,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt_response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.7320388349514563,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7320388349514563,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6204212055192448,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt_response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.7320388349514563,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7320388349514563,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6587498288204172,
      "auc_ci_high": 0.673754952211551,
      "auc_ci_low": 0.6430430146131915,
      "auc_delta_ci_high": 0.21657490933736967,
      "auc_delta_ci_low": 0.17080479966174236,
      "auc_delta_vs_safe_centroid": 0.19451212781408878,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt_response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.7728155339805826,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7728155339805826,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6117833800186742,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt_response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.6362459546925566,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.6362459546925566,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5081842514783691,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt_response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.5310679611650485,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5310679611650485,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.4434604419545596,
      "auc_ci_high": 0.4571385484249273,
      "auc_ci_low": 0.42887728927540314,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt_response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.47702265372168284,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.47702265372168284,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5842493204689283,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt_response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.5941747572815534,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5941747572815534,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6519329391015666,
      "auc_ci_high": 0.664445048749611,
      "auc_ci_low": 0.6382010141010546,
      "auc_delta_ci_high": 0.22918615278495622,
      "auc_delta_ci_low": 0.1880974960393808,
      "auc_delta_vs_safe_centroid": 0.208472497147007,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt_response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.7689320388349514,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7689320388349514,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6474540512501297,
      "auc_ci_high": 0.6600901854802637,
      "auc_ci_low": 0.6344408766246744,
      "auc_delta_ci_high": 0.22589439989729465,
      "auc_delta_ci_low": 0.18061114599262215,
      "auc_delta_vs_safe_centroid": 0.2039936092955701,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt_response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.7779935275080906,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7779935275080906,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6474540512501297,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt_response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.7779935275080906,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7779935275080906,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6587498288204172,
      "auc_ci_high": 0.673754952211551,
      "auc_ci_low": 0.6430430146131915,
      "auc_delta_ci_high": 0.23786019758169208,
      "auc_delta_ci_low": 0.1926059916097268,
      "auc_delta_vs_safe_centroid": 0.21528938686585763,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt_response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.7728155339805826,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7728155339805826,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6117833800186742,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt_response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.6362459546925566,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.6362459546925566,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5339545596016184,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt_response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.553074433656958,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.553074433656958,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.4903966328390358,
      "auc_ci_high": 0.4972228808900116,
      "auc_ci_low": 0.48411814962656996,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt_response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.4859437751004016,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5237723288860713,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt_response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.5570854847963281,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.6146925214175282,
      "auc_ci_high": 0.6271546095406215,
      "auc_ci_low": 0.6055337815855283,
      "auc_delta_ci_high": 0.13614133781619941,
      "auc_delta_ci_low": 0.11418304334031622,
      "auc_delta_vs_safe_centroid": 0.12429588857849239,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt_response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.7246127366609294,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.6109371507832823,
      "auc_ci_high": 0.622832520871001,
      "auc_ci_low": 0.6020204437681484,
      "auc_delta_ci_high": 0.13273791176228655,
      "auc_delta_ci_low": 0.1100157145959238,
      "auc_delta_vs_safe_centroid": 0.12054051794424647,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt_response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.7366609294320138,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.6109371507832823,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt_response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.7366609294320138,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.6121290341268361,
      "auc_ci_high": 0.6240698579710227,
      "auc_ci_low": 0.603190958955857,
      "auc_delta_ci_high": 0.13396452124305203,
      "auc_delta_ci_low": 0.11091832883165328,
      "auc_delta_vs_safe_centroid": 0.12173240128780027,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt_response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.7383820998278829,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5948682855345652,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt_response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.606425702811245,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt_response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.5,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.46959160390710014,
      "auc_ci_high": 0.4921940383078088,
      "auc_ci_low": 0.44928077244053405,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt_response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9010695187165776,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9010695187165776,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.6957816549730573,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt_response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.42245989304812837,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.42245989304812837,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.7739809832405173,
      "auc_ci_high": 0.7937268008978081,
      "auc_ci_low": 0.7541922093575572,
      "auc_delta_ci_high": 0.3303442953221573,
      "auc_delta_ci_low": 0.2785490693578015,
      "auc_delta_vs_safe_centroid": 0.3043893793334172,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt_response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9411764705882353,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9411764705882353,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.7824218081897238,
      "auc_ci_high": 0.800931405601978,
      "auc_ci_low": 0.7641683400770204,
      "auc_delta_ci_high": 0.3424912796514351,
      "auc_delta_ci_low": 0.2834624248432809,
      "auc_delta_vs_safe_centroid": 0.3128302042826237,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt_response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9251336898395722,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9251336898395722,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.7824218081897238,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt_response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9251336898395722,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9251336898395722,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.6747801457362652,
      "auc_ci_high": 0.6973984560978034,
      "auc_ci_low": 0.6523112213452867,
      "auc_delta_ci_high": 0.22707998699278428,
      "auc_delta_ci_low": 0.18152029193712552,
      "auc_delta_vs_safe_centroid": 0.20518854182916507,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt_response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.6838205305070697,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt_response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.9149550706033376,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt_response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 1.0,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 1.0,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.7982800220112031,
      "auc_ci_high": 0.8207323278863877,
      "auc_ci_low": 0.7743157355785641,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt_response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9010695187165776,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9010695187165776,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.4649725565448055,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt_response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.42245989304812837,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.42245989304812837,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.8104214581011104,
      "auc_ci_high": 0.8317878264004348,
      "auc_ci_low": 0.7894716610376663,
      "auc_delta_ci_high": 0.042436024862110455,
      "auc_delta_ci_low": -0.016408021390374353,
      "auc_delta_vs_safe_centroid": 0.012141436089907365,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt_response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9411764705882353,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9411764705882353,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.7617640003950729,
      "auc_ci_high": 0.7825343350589752,
      "auc_ci_low": 0.7397386907518914,
      "auc_delta_ci_high": -0.001915564311849246,
      "auc_delta_ci_low": -0.06712912469510061,
      "auc_delta_vs_safe_centroid": -0.03651602161613021,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt_response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9251336898395722,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9251336898395722,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.7617640003950729,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt_response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9251336898395722,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9251336898395722,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9337688541475598,
      "auc_ci_high": 0.9469167752751964,
      "auc_ci_low": 0.9196450321013098,
      "auc_delta_ci_high": 0.15906324959069967,
      "auc_delta_ci_low": 0.11342882130311421,
      "auc_delta_vs_safe_centroid": 0.13548883213635676,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt_response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9914565490384208,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt_response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 1.0,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt_response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 1.0,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 1.0,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.8724761192555699,
      "auc_ci_high": 0.8925803122750946,
      "auc_ci_low": 0.8515445048301086,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt_response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9625668449197861,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9625668449197861,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.4655792756056608,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt_response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.41711229946524064,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.41711229946524064,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9030942672103621,
      "auc_ci_high": 0.9190825490666403,
      "auc_ci_low": 0.8856485818473703,
      "auc_delta_ci_high": 0.055328498864165535,
      "auc_delta_ci_low": 0.008065983664686128,
      "auc_delta_vs_safe_centroid": 0.03061814795479223,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt_response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.983957219251337,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.983957219251337,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9327317878458651,
      "auc_ci_high": 0.9457605817320963,
      "auc_ci_low": 0.918671401910216,
      "auc_delta_ci_high": 0.079752091305649,
      "auc_delta_ci_low": 0.04273527757344979,
      "auc_delta_vs_safe_centroid": 0.060255668590295186,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt_response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9327317878458651,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt_response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9337688541475598,
      "auc_ci_high": 0.9469167752751964,
      "auc_ci_low": 0.9196450321013098,
      "auc_delta_ci_high": 0.08103635667354249,
      "auc_delta_ci_low": 0.04388446237031834,
      "auc_delta_vs_safe_centroid": 0.06129273489198994,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt_response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9914565490384208,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt_response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 1.0,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt_response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 1.0,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 1.0,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.336677808779248,
      "auc_ci_high": 0.3769487265542,
      "auc_ci_low": 0.29771041668895065,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt_response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.7339263515566729,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt_response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.6894886599077322,
      "auc_ci_high": 0.7248629173136647,
      "auc_ci_low": 0.6540101696968176,
      "auc_delta_ci_high": 0.4027134550378761,
      "auc_delta_ci_low": 0.3009678621808435,
      "auc_delta_vs_safe_centroid": 0.3528108511284842,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt_response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.7304676924776927,
      "auc_ci_high": 0.7634867721317636,
      "auc_ci_low": 0.693905202652937,
      "auc_delta_ci_high": 0.4490557971330422,
      "auc_delta_ci_low": 0.33267098397276784,
      "auc_delta_vs_safe_centroid": 0.3937898836984447,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt_response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.7304676924776927,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt_response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.5636233045111744,
      "auc_ci_high": 0.6076944520700859,
      "auc_ci_low": 0.525518379245312,
      "auc_delta_ci_high": 0.2934827648756669,
      "auc_delta_ci_low": 0.16375137655355734,
      "auc_delta_vs_safe_centroid": 0.22694549573192635,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt_response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.5544517804359237,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt_response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt_response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    }
  ],
  "revision_policy": "frozen_paper_revisions",
  "schema_version": 3,
  "source_manifest": {
    "make_figures.py": {
      "bytes": 9490,
      "sha256": "6c046a7f40033c3a29f879a5629deeb824b79b1e6f3e56553804bba201ba158d"
    },
    "run_study.py": {
      "bytes": 53092,
      "sha256": "52190f6d2e1a2b77e4644e9d786df68daa72ab2e229fe33f5a073fafd9a94339"
    },
    "study.py": {
      "bytes": 30835,
      "sha256": "9cae57b2564c2c87b3455b5d88b5549aa6e16a93216ef2d2f9f63b3becef4c15"
    },
    "tests/test_make_figures.py": {
      "bytes": 2127,
      "sha256": "b0997ee0a6f772ef1dad8158f4a9945687d6351d7da2f5ccaac18e129c169fb4"
    },
    "tests/test_run_study.py": {
      "bytes": 2125,
      "sha256": "20abb47c1482d417288725990283e8133b9f01d7e9235d051b5ff52ffffdff74"
    },
    "tests/test_study.py": {
      "bytes": 13037,
      "sha256": "1eb25bad905377a0488acc4370de2954ba50d790333fada854d5040b4cb1f6f7"
    }
  }
}


==> anc/one-class-centroid-v2/results/minilm_response_boot2000_check.json <==
{
  "bootstrap_resamples_requested": 2000,
  "bootstrap_seed": 20260715,
  "command": "run_study.py --encoders minilm --modes response --skip-transfer --bootstrap 2000 --cache-only --offline --output results/minilm_response_boot2000_check.json",
  "created_at": "2026-07-29T02:38:02.740873+00:00",
  "dataset_manifest": {
    "aegis": {
      "candidate_response_rows": 33416,
      "candidate_response_rows_excluded": 17486,
      "deduplication": {
        "conflicting_pairs": 0,
        "conflicting_rows_removed": 0,
        "exact_duplicates_removed": 1683,
        "input_rows": 15930,
        "output_rows": 14247
      },
      "emitted_response_rows": 15930,
      "exact_train_test_prompt_overlap": 0,
      "repo": "nvidia/Aegis-AI-Content-Safety-Dataset-2.0",
      "revision": "d86bb8bedff51d25ac834ab7838f1cc61acb7a2c",
      "source_records_by_split": {
        "test": 1964,
        "train": 30007,
        "validation": 1445
      },
      "source_records_total": 33416,
      "source_splits": [
        "train",
        "validation",
        "test"
      ],
      "split_policy": "sha256(prompt_salt + canonical_prompt), 70/15/15",
      "split_salt": "one-class-centroid-v1-20260715",
      "test": {
        "label_source_by_label": {
          "human": {
            "safe": 739
          },
          "llm_jury": {
            "safe": 265,
            "unsafe": 683
          },
          "refusal_data_augmentation": {
            "safe": 554
          }
        },
        "label_sources": {
          "human": 739,
          "llm_jury": 948,
          "refusal_data_augmentation": 554
        },
        "labels": {
          "safe": 1558,
          "unsafe": 683
        },
        "mixed_label_prompts": 374,
        "mixed_label_rows": 753,
        "ordered_rows_sha256": "a7481784f035da0317589a6e8e19954a718e5b6f214a531123c30ff25bfaabab",
        "rows": 2241,
        "unique_prompts": 1717
      },
      "train": {
        "label_source_by_label": {
          "human": {
            "safe": 3373
          },
          "llm_jury": {
            "safe": 1175,
            "unsafe": 2870
          },
          "refusal_data_augmentation": {
            "safe": 2445
          }
        },
        "label_sources": {
          "human": 3373,
          "llm_jury": 4045,
          "refusal_data_augmentation": 2445
        },
        "labels": {
          "safe": 6993,
          "unsafe": 2870
        },
        "mixed_label_prompts": 1557,
        "mixed_label_rows": 3160,
        "ordered_rows_sha256": "83606c26ed0a2ed048c5e6fa62ab06ea063694eed97b9e4705cb9a4c72737443",
        "rows": 9863,
        "unique_prompts": 7533
      },
      "validation": {
        "label_source_by_label": {
          "human": {
            "safe": 751
          },
          "llm_jury": {
            "safe": 247,
            "unsafe": 627
          },
          "refusal_data_augmentation": {
            "safe": 518
          }
        },
        "label_sources": {
          "human": 751,
          "llm_jury": 874,
          "refusal_data_augmentation": 518
        },
        "labels": {
          "safe": 1516,
          "unsafe": 627
        },
        "mixed_label_prompts": 340,
        "mixed_label_rows": 689,
        "ordered_rows_sha256": "62e670232f26225953734917e2052cd3ab3d3c0b4c5df17abc4c23444e0700e8",
        "rows": 2143,
        "unique_prompts": 1649
      }
    },
    "beavertails": {
      "candidate_response_rows": 30207,
      "candidate_response_rows_excluded": 0,
      "deduplication": {
        "conflicting_pairs": 4,
        "conflicting_rows_removed": 8,
        "exact_duplicates_removed": 79,
        "input_rows": 30207,
        "output_rows": 30120
      },
      "emitted_response_rows": 30207,
      "exact_train_test_prompt_overlap": 0,
      "repo": "PKU-Alignment/BeaverTails",
      "revision": "8401fe609d288129cc684a9b3be6a93e41cfe678",
      "source_records_by_split": {
        "30k_test": 3021,
        "30k_train": 27186
      },
      "source_records_total": 30207,
      "source_splits": [
        "30k_train",
        "30k_test"
      ],
      "split_policy": "sha256(prompt_salt + canonical_prompt), 70/15/15",
      "split_salt": "one-class-centroid-v1-20260715",
      "test": {
        "label_source_by_label": {
          "human": {
            "safe": 2039,
            "unsafe": 2768
          }
        },
        "label_sources": {
          "human": 4807
        },
        "labels": {
          "safe": 2039,
          "unsafe": 2768
        },
        "mixed_label_prompts": 438,
        "mixed_label_rows": 1868,
        "ordered_rows_sha256": "1614a867523920499389ede85330df7141a76dd94885f9b87a2597e3caf7f001",
        "rows": 4807,
        "unique_prompts": 1226
      },
      "train": {
        "label_source_by_label": {
          "human": {
            "safe": 8812,
            "unsafe": 11898
          }
        },
        "label_sources": {
          "human": 20710
        },
        "labels": {
          "safe": 8812,
          "unsafe": 11898
        },
        "mixed_label_prompts": 1878,
        "mixed_label_rows": 7987,
        "ordered_rows_sha256": "ae8b0f19228674fd87e1b7550e8d8c21c5f57ed8dbb58d48971955cde3a3d48b",
        "rows": 20710,
        "unique_prompts": 5348
      },
      "validation": {
        "label_source_by_label": {
          "human": {
            "safe": 1988,
            "unsafe": 2615
          }
        },
        "label_sources": {
          "human": 4603
        },
        "labels": {
          "safe": 1988,
          "unsafe": 2615
        },
        "mixed_label_prompts": 407,
        "mixed_label_rows": 1742,
        "ordered_rows_sha256": "e4c77d7d09ec9511f7f3560a644194179ea1f56b1c388d28be37d717477fd968",
        "rows": 4603,
        "unique_prompts": 1188
      }
    },
    "safe_rlhf": {
      "candidate_response_rows": 164236,
      "candidate_response_rows_excluded": 0,
      "deduplication": {
        "conflicting_pairs": 0,
        "conflicting_rows_removed": 0,
        "exact_duplicates_removed": 4758,
        "input_rows": 164236,
        "output_rows": 159478
      },
      "emitted_response_rows": 164236,
      "exact_train_test_prompt_overlap": 0,
      "repo": "PKU-Alignment/PKU-SafeRLHF",
      "revision": "9421ffafec3fa40a1f1a7d567b4d525079477ecb",
      "source_records_by_split": {
        "test": 8211,
        "train": 73907
      },
      "source_records_total": 82118,
      "source_splits": [
        "train",
        "test"
      ],
      "split_policy": "sha256(prompt_salt + canonical_prompt), 70/15/15",
      "split_salt": "one-class-centroid-v1-20260715",
      "test": {
        "label_source_by_label": {
          "Alpaca-7B": {
            "safe": 4172,
            "unsafe": 4676
          },
          "Alpaca2-7B": {
            "safe": 4112,
            "unsafe": 4129
          },
          "Alpaca3-8B": {
            "safe": 3430,
            "unsafe": 3473
          }
        },
        "label_sources": {
          "Alpaca-7B": 8848,
          "Alpaca2-7B": 8241,
          "Alpaca3-8B": 6903
        },
        "labels": {
          "safe": 11714,
          "unsafe": 12278
        },
        "mixed_label_prompts": 1545,
        "mixed_label_rows": 6975,
        "ordered_rows_sha256": "39418b6079de2aa543d42fe5a784d27199ba412880c5a9609809c42462eaf683",
        "rows": 23992,
        "unique_prompts": 6069
      },
      "train": {
        "label_source_by_label": {
          "Alpaca-7B": {
            "safe": 19620,
            "unsafe": 21415
          },
          "Alpaca2-7B": {
            "safe": 18887,
            "unsafe": 19304
          },
          "Alpaca3-8B": {
            "safe": 15975,
            "unsafe": 15944
          }
        },
        "label_sources": {
          "Alpaca-7B": 41035,
          "Alpaca2-7B": 38191,
          "Alpaca3-8B": 31919
        },
        "labels": {
          "safe": 54482,
          "unsafe": 56663
        },
        "mixed_label_prompts": 7248,
        "mixed_label_rows": 33154,
        "ordered_rows_sha256": "43ae62b2bac72018c12bd1a8d015499c900fc82bc5b80dbbce78cbed2f307a08",
        "rows": 111145,
        "unique_prompts": 27840
      },
      "validation": {
        "label_source_by_label": {
          "Alpaca-7B": {
            "safe": 4261,
            "unsafe": 4742
          },
          "Alpaca2-7B": {
            "safe": 4236,
            "unsafe": 4146
          },
          "Alpaca3-8B": {
            "safe": 3545,
            "unsafe": 3411
          }
        },
        "label_sources": {
          "Alpaca-7B": 9003,
          "Alpaca2-7B": 8382,
          "Alpaca3-8B": 6956
        },
        "labels": {
          "safe": 12042,
          "unsafe": 12299
        },
        "mixed_label_prompts": 1537,
        "mixed_label_rows": 7008,
        "ordered_rows_sha256": "15a2e8fe9c4392f4b7553df829043d0dc4a36d112b8bdc44a1b7706af87b0b2b",
        "rows": 24341,
        "unique_prompts": 6071
      }
    }
  },
  "diagnostics": [
    {
      "cohort": "hash_all",
      "common_mean_norm": 0.22898560626829295,
      "corpus": "beavertails",
      "cosine_safe_unsafe_centroids": 0.8091002917017903,
      "difference_mean_norm": 0.1570154543951498,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 1878,
      "safe_centroid_expected_safe_score": 0.20383242356347833,
      "safe_centroid_expected_score_gap": -0.011740103412224652,
      "safe_centroid_expected_unsafe_score": 0.21557252697570298,
      "safe_mean_norm": 0.20383242356347833,
      "unsafe_mean_norm": 0.2664348649810603
    },
    {
      "cohort": "mixed_prompt_eval_full_fit",
      "common_mean_norm": 0.22898560626829295,
      "corpus": "beavertails",
      "cosine_safe_unsafe_centroids": 0.8091002917017903,
      "difference_mean_norm": 0.1570154543951498,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 1878,
      "safe_centroid_expected_safe_score": 0.20383242356347833,
      "safe_centroid_expected_score_gap": -0.011740103412224652,
      "safe_centroid_expected_unsafe_score": 0.21557252697570298,
      "safe_mean_norm": 0.20383242356347833,
      "unsafe_mean_norm": 0.2664348649810603
    },
    {
      "cohort": "mixed_prompt_fit_eval",
      "common_mean_norm": 0.21897502198489452,
      "corpus": "beavertails",
      "cosine_safe_unsafe_centroids": 0.9474471540960617,
      "difference_mean_norm": 0.07229382760726556,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 1878,
      "safe_centroid_expected_safe_score": 0.2181296086096704,
      "safe_centroid_expected_score_gap": 0.004427225156512268,
      "safe_centroid_expected_unsafe_score": 0.21370238345315812,
      "safe_mean_norm": 0.2181296086096704,
      "unsafe_mean_norm": 0.2255559927846813
    },
    {
      "cohort": "hash_all",
      "common_mean_norm": 0.3200540468061161,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.8320768048361232,
      "difference_mean_norm": 0.22680140713141378,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 7248,
      "safe_centroid_expected_safe_score": 0.27004009076244684,
      "safe_centroid_expected_score_gap": -0.05863162350926424,
      "safe_centroid_expected_unsafe_score": 0.32867171427171105,
      "safe_mean_norm": 0.27004009076244684,
      "unsafe_mean_norm": 0.39500165412788146
    },
    {
      "cohort": "mixed_prompt_eval_full_fit",
      "common_mean_norm": 0.3200540468061161,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.8320768048361232,
      "difference_mean_norm": 0.22680140713141378,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 7248,
      "safe_centroid_expected_safe_score": 0.27004009076244684,
      "safe_centroid_expected_score_gap": -0.05863162350926424,
      "safe_centroid_expected_unsafe_score": 0.32867171427171105,
      "safe_mean_norm": 0.27004009076244684,
      "unsafe_mean_norm": 0.39500165412788146
    },
    {
      "cohort": "mixed_prompt_fit_eval",
      "common_mean_norm": 0.31149721881093917,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.9492754967007602,
      "difference_mean_norm": 0.10623003998671483,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 7248,
      "safe_centroid_expected_safe_score": 0.2956909805154564,
      "safe_centroid_expected_score_gap": -0.019535855991967884,
      "safe_centroid_expected_unsafe_score": 0.3152268365074243,
      "safe_mean_norm": 0.2956909805154564,
      "unsafe_mean_norm": 0.33207097160203347
    },
    {
      "cohort": "discordant_native_pairs",
      "common_mean_norm": 0.3062678285206002,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.9670611971202616,
      "difference_mean_norm": 0.08078874746620707,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 6534,
      "safe_centroid_expected_safe_score": 0.3009428038071032,
      "safe_centroid_expected_score_gap": -0.005322294382490539,
      "safe_centroid_expected_unsafe_score": 0.3062650981895938,
      "safe_mean_norm": 0.3009428038071032,
      "unsafe_mean_norm": 0.31669670864842625
    },
    {
      "cohort": "hash_all",
      "common_mean_norm": 0.22535039326174408,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.715787764388614,
      "difference_mean_norm": 0.19075421138070583,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 1557,
      "safe_centroid_expected_safe_score": 0.2298310838834863,
      "safe_centroid_expected_score_gap": 0.03828286668097515,
      "safe_centroid_expected_unsafe_score": 0.19154821720251117,
      "safe_mean_norm": 0.2298310838834863,
      "unsafe_mean_norm": 0.26760476601066374
    },
    {
      "cohort": "mixed_prompt_eval_full_fit",
      "common_mean_norm": 0.22535039326174408,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.715787764388614,
      "difference_mean_norm": 0.19075421138070583,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 1557,
      "safe_centroid_expected_safe_score": 0.2298310838834863,
      "safe_centroid_expected_score_gap": 0.03828286668097515,
      "safe_centroid_expected_unsafe_score": 0.19154821720251117,
      "safe_mean_norm": 0.2298310838834863,
      "unsafe_mean_norm": 0.26760476601066374
    },
    {
      "cohort": "mixed_prompt_fit_eval",
      "common_mean_norm": 0.29774384423031386,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.5103810051988666,
      "difference_mean_norm": 0.3613962099139076,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 1557,
      "safe_centroid_expected_safe_score": 0.4156153398128693,
      "safe_centroid_expected_score_gap": 0.28002452767045627,
      "safe_centroid_expected_unsafe_score": 0.13559081214241311,
      "safe_mean_norm": 0.4156153398128693,
      "unsafe_mean_norm": 0.2656658667960831
    },
    {
      "cohort": "llm_jury_source_control",
      "common_mean_norm": 0.23777573642017008,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.8365653334513993,
      "difference_mean_norm": 0.1506427392413484,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 6,
      "safe_centroid_expected_safe_score": 0.1892539141677625,
      "safe_centroid_expected_score_gap": -0.034614956143132126,
      "safe_centroid_expected_unsafe_score": 0.22386887031089459,
      "safe_mean_norm": 0.1892539141677625,
      "unsafe_mean_norm": 0.26760476601066374
    }
  ],
  "encoders": {
    "minilm": {
      "repo": "sentence-transformers/all-MiniLM-L6-v2",
      "revision": "1110a243fdf4706b3f48f1d95db1a4f5529b4d41"
    }
  },
  "environment": {
    "cuda_available": true,
    "cuda_device_name": "NVIDIA GeForce RTX 4080 Laptop GPU",
    "cuda_device_total_memory_bytes": 12878086144,
    "cuda_version": "12.8",
    "datasets": "4.8.5",
    "huggingface_hub": "1.19.0",
    "matplotlib": "3.10.9",
    "numpy": "2.2.6",
    "platform": "Windows-11-10.0.26200-SP0",
    "python": "3.13.1 (tags/v3.13.1:0671451, Dec  3 2024, 19:06:28) [MSC v.1942 64 bit (AMD64)]",
    "scikit_learn": "1.8.0",
    "sentence_transformers": "5.4.1",
    "torch": "2.11.0+cu128",
    "transformers": "5.10.1"
  },
  "frozen_split_salt": "one-class-centroid-v1-20260715",
  "modes": [
    "response"
  ],
  "operating_points": [],
  "response_overlap_sensitivity": [
    {
      "auc_delta": -1.8397999896890838e-06,
      "auc_original": 0.5331549857000547,
      "auc_response_disjoint": 0.533153145900065,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "kind": "response_overlap_sensitivity",
      "method": "safe_centroid",
      "mode": "response",
      "n_test_original": 1868,
      "n_test_response_disjoint": 1866,
      "n_train": 7987,
      "response_overlap_rows_removed": 2,
      "response_overlap_safe_removed": 1,
      "response_overlap_unsafe_removed": 1
    },
    {
      "auc_delta": 0.00024261479880682835,
      "auc_original": 0.5912935597453094,
      "auc_response_disjoint": 0.5915361745441162,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "kind": "response_overlap_sensitivity",
      "method": "two_centroid",
      "mode": "response",
      "n_test_original": 1868,
      "n_test_response_disjoint": 1866,
      "n_train": 7987,
      "response_overlap_rows_removed": 2,
      "response_overlap_safe_removed": 1,
      "response_overlap_unsafe_removed": 1
    },
    {
      "auc_delta": 0.00024929185252031694,
      "auc_original": 0.5879756510721517,
      "auc_response_disjoint": 0.588224942924672,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "kind": "response_overlap_sensitivity",
      "method": "diff_means",
      "mode": "response",
      "n_test_original": 1868,
      "n_test_response_disjoint": 1866,
      "n_train": 7987,
      "response_overlap_rows_removed": 2,
      "response_overlap_safe_removed": 1,
      "response_overlap_unsafe_removed": 1
    },
    {
      "auc_delta": 0.00022621679448209253,
      "auc_original": 0.6141872443569156,
      "auc_response_disjoint": 0.6144134611513977,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "kind": "response_overlap_sensitivity",
      "method": "rankone",
      "mode": "response",
      "n_test_original": 1868,
      "n_test_response_disjoint": 1866,
      "n_train": 7987,
      "response_overlap_rows_removed": 2,
      "response_overlap_safe_removed": 1,
      "response_overlap_unsafe_removed": 1
    },
    {
      "auc_delta": 0.0017620803533225926,
      "auc_original": 0.4905849115666008,
      "auc_response_disjoint": 0.49234699191992337,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "kind": "response_overlap_sensitivity",
      "method": "safe_centroid",
      "mode": "response",
      "n_test_original": 3486,
      "n_test_response_disjoint": 3478,
      "n_train": 16352,
      "response_overlap_rows_removed": 8,
      "response_overlap_safe_removed": 8,
      "response_overlap_unsafe_removed": 0
    },
    {
      "auc_delta": -0.0007670376556496716,
      "auc_original": 0.6699223745239132,
      "auc_response_disjoint": 0.6691553368682636,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "kind": "response_overlap_sensitivity",
      "method": "two_centroid",
      "mode": "response",
      "n_test_original": 3486,
      "n_test_response_disjoint": 3478,
      "n_train": 16352,
      "response_overlap_rows_removed": 8,
      "response_overlap_safe_removed": 8,
      "response_overlap_unsafe_removed": 0
    },
    {
      "auc_delta": -0.0010155436827189446,
      "auc_original": 0.6683081806777968,
      "auc_response_disjoint": 0.6672926369950779,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "kind": "response_overlap_sensitivity",
      "method": "diff_means",
      "mode": "response",
      "n_test_original": 3486,
      "n_test_response_disjoint": 3478,
      "n_train": 16352,
      "response_overlap_rows_removed": 8,
      "response_overlap_safe_removed": 8,
      "response_overlap_unsafe_removed": 0
    },
    {
      "auc_delta": -0.0008690411594284297,
      "auc_original": 0.6674503933280866,
      "auc_response_disjoint": 0.6665813521686582,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "kind": "response_overlap_sensitivity",
      "method": "rankone",
      "mode": "response",
      "n_test_original": 3486,
      "n_test_response_disjoint": 3478,
      "n_train": 16352,
      "response_overlap_rows_removed": 8,
      "response_overlap_safe_removed": 8,
      "response_overlap_unsafe_removed": 0
    },
    {
      "auc_delta": 0.00039379598599048604,
      "auc_original": 0.35825299041409986,
      "auc_response_disjoint": 0.35864678640009034,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "kind": "response_overlap_sensitivity",
      "method": "safe_centroid",
      "mode": "response",
      "n_test_original": 948,
      "n_test_response_disjoint": 941,
      "n_train": 4045,
      "response_overlap_rows_removed": 7,
      "response_overlap_safe_removed": 5,
      "response_overlap_unsafe_removed": 2
    },
    {
      "auc_delta": -0.0028042458248015434,
      "auc_original": 0.7393850658857979,
      "auc_response_disjoint": 0.7365808200609963,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "kind": "response_overlap_sensitivity",
      "method": "two_centroid",
      "mode": "response",
      "n_test_original": 948,
      "n_test_response_disjoint": 941,
      "n_train": 4045,
      "response_overlap_rows_removed": 7,
      "response_overlap_safe_removed": 5,
      "response_overlap_unsafe_removed": 2
    },
    {
      "auc_delta": -0.0024664228289854595,
      "auc_original": 0.7718666261498937,
      "auc_response_disjoint": 0.7694002033209082,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "kind": "response_overlap_sensitivity",
      "method": "diff_means",
      "mode": "response",
      "n_test_original": 948,
      "n_test_response_disjoint": 941,
      "n_train": 4045,
      "response_overlap_rows_removed": 7,
      "response_overlap_safe_removed": 5,
      "response_overlap_unsafe_removed": 2
    },
    {
      "auc_delta": -0.004386048490249483,
      "auc_original": 0.6458465703472471,
      "auc_response_disjoint": 0.6414605218569976,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "kind": "response_overlap_sensitivity",
      "method": "rankone",
      "mode": "response",
      "n_test_original": 948,
      "n_test_response_disjoint": 941,
      "n_train": 4045,
      "response_overlap_rows_removed": 7,
      "response_overlap_safe_removed": 5,
      "response_overlap_unsafe_removed": 2
    }
  ],
  "results": [
    {
      "auc": 0.4637114206499276,
      "auc_ci_high": 0.49059784298548326,
      "auc_ci_low": 0.43752563626047536,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 2000,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.4954337899543379,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.4954337899543379,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.6919530853557933,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.5639269406392694,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5639269406392694,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.7529970134402276,
      "auc_ci_high": 0.7746995764633549,
      "auc_ci_low": 0.730588928936214,
      "auc_delta_ci_high": 0.3219766208860384,
      "auc_delta_ci_low": 0.2550416737330456,
      "auc_delta_vs_safe_centroid": 0.28928559279030003,
      "bootstrap_resamples": 2000,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.632420091324201,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.632420091324201,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.7511346659220349,
      "auc_ci_high": 0.7727980890375311,
      "auc_ci_low": 0.7281313298269843,
      "auc_delta_ci_high": 0.3247656545201474,
      "auc_delta_ci_low": 0.24868918566039425,
      "auc_delta_vs_safe_centroid": 0.28742324527210733,
      "bootstrap_resamples": 2000,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.636986301369863,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.636986301369863,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.7511346659220349,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.636986301369863,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.636986301369863,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.7300244580393314,
      "auc_ci_high": 0.7522222870828946,
      "auc_ci_low": 0.7066565925328991,
      "auc_delta_ci_high": 0.3000971013839972,
      "auc_delta_ci_low": 0.23282147336290543,
      "auc_delta_vs_safe_centroid": 0.26631303738940376,
      "bootstrap_resamples": 2000,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.6050228310502284,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6050228310502284,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.5604097979571762,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.5319634703196348,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5319634703196348,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.5068493150684932,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5068493150684932,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.541244898614994,
      "auc_ci_high": 0.5691605457410088,
      "auc_ci_low": 0.5136554140549907,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 2000,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.4954337899543379,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.4954337899543379,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5275382976867601,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.5639269406392694,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5639269406392694,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5944404658614626,
      "auc_ci_high": 0.6225192195500625,
      "auc_ci_low": 0.5651797029049609,
      "auc_delta_ci_high": 0.0881912489067486,
      "auc_delta_ci_low": 0.016835892895686672,
      "auc_delta_vs_safe_centroid": 0.05319556724646857,
      "bootstrap_resamples": 2000,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.632420091324201,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.632420091324201,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.580588111075916,
      "auc_ci_high": 0.6078021479323081,
      "auc_ci_low": 0.5516804946248373,
      "auc_delta_ci_high": 0.07881152414774181,
      "auc_delta_ci_low": -0.0017073661128649662,
      "auc_delta_vs_safe_centroid": 0.039343212460921984,
      "bootstrap_resamples": 2000,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.636986301369863,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.636986301369863,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.580588111075916,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.636986301369863,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.636986301369863,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6141872443569156,
      "auc_ci_high": 0.6457885359342246,
      "auc_ci_low": 0.5814994900584715,
      "auc_delta_ci_high": 0.1100355882427989,
      "auc_delta_ci_low": 0.0319579239312954,
      "auc_delta_vs_safe_centroid": 0.0729423457419216,
      "bootstrap_resamples": 2000,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.6050228310502284,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6050228310502284,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5290865020451446,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.5319634703196348,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5319634703196348,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.5068493150684932,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5068493150684932,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5331549857000547,
      "auc_ci_high": 0.5608116438862784,
      "auc_ci_low": 0.5058051219879957,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 2000,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.5136986301369864,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5136986301369864,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5022092612230471,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.5251141552511416,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5251141552511416,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5912935597453094,
      "auc_ci_high": 0.6202066138300156,
      "auc_ci_low": 0.5609354365473395,
      "auc_delta_ci_high": 0.09468800779452484,
      "auc_delta_ci_low": 0.019857339907627513,
      "auc_delta_vs_safe_centroid": 0.05813857404525469,
      "bootstrap_resamples": 2000,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.6050228310502284,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6050228310502284,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5879756510721517,
      "auc_ci_high": 0.6166434147082702,
      "auc_ci_low": 0.5578740598563033,
      "auc_delta_ci_high": 0.09255350105613118,
      "auc_delta_ci_low": 0.015064303302658106,
      "auc_delta_vs_safe_centroid": 0.054820665372096955,
      "bootstrap_resamples": 2000,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.6210045662100456,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6210045662100456,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5879756510721517,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.6210045662100456,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6210045662100456,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6141872443569156,
      "auc_ci_high": 0.6457885359342246,
      "auc_ci_low": 0.5814994900584715,
      "auc_delta_ci_high": 0.11839201594142634,
      "auc_delta_ci_low": 0.04060348063410639,
      "auc_delta_vs_safe_centroid": 0.08103225865686092,
      "bootstrap_resamples": 2000,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.6050228310502284,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6050228310502284,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5290865020451446,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.5319634703196348,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5319634703196348,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.5034246575342466,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5034246575342466,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.36862499051969533,
      "auc_ci_high": 0.38038308574044505,
      "auc_ci_low": 0.3568854231424216,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 2000,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.4692556634304207,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.4692556634304207,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.7991200205316908,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.6699029126213593,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.6699029126213593,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.8263557781243545,
      "auc_ci_high": 0.8347156135107138,
      "auc_ci_low": 0.8176902499069657,
      "auc_delta_ci_high": 0.47206792402082226,
      "auc_delta_ci_low": 0.4433368401850758,
      "auc_delta_vs_safe_centroid": 0.45773078760465913,
      "bootstrap_resamples": 2000,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.7501618122977346,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7501618122977346,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.8441129484399638,
      "auc_ci_high": 0.8516110478707793,
      "auc_ci_low": 0.8360344009899661,
      "auc_delta_ci_high": 0.49177474965833906,
      "auc_delta_ci_low": 0.4588843710989809,
      "auc_delta_vs_safe_centroid": 0.47548795792026843,
      "bootstrap_resamples": 2000,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.7372168284789644,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7372168284789644,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.8441129484399638,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.7372168284789644,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7372168284789644,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.8020472618808206,
      "auc_ci_high": 0.8107388837491886,
      "auc_ci_low": 0.7929684759317388,
      "auc_delta_ci_high": 0.4498748925651277,
      "auc_delta_ci_low": 0.4156666448232619,
      "auc_delta_vs_safe_centroid": 0.4334222713611253,
      "bootstrap_resamples": 2000,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.7812297734627832,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7812297734627832,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.6017012561393229,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.6362459546925566,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.6362459546925566,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.5119323974389565,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.5310679611650485,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5310679611650485,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.4608512916277622,
      "auc_ci_high": 0.4742062402416996,
      "auc_ci_low": 0.4458431633449521,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 2000,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.4692556634304207,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.4692556634304207,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6223415707023551,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.6699029126213593,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.6699029126213593,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6516396306670816,
      "auc_ci_high": 0.6649466377995955,
      "auc_ci_low": 0.6388733357422556,
      "auc_delta_ci_high": 0.20928600612752424,
      "auc_delta_ci_low": 0.1728528817508929,
      "auc_delta_vs_safe_centroid": 0.1907883390393194,
      "bootstrap_resamples": 2000,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.7501618122977346,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7501618122977346,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6551849776947816,
      "auc_ci_high": 0.6689310710059804,
      "auc_ci_low": 0.6425235148414061,
      "auc_delta_ci_high": 0.21716141755411686,
      "auc_delta_ci_low": 0.1733949923865613,
      "auc_delta_vs_safe_centroid": 0.19433368606701934,
      "bootstrap_resamples": 2000,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.7372168284789644,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7372168284789644,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6551849776947816,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.7372168284789644,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7372168284789644,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.7082074904035689,
      "auc_ci_high": 0.723826615489478,
      "auc_ci_low": 0.6931868242713152,
      "auc_delta_ci_high": 0.27084070954859774,
      "auc_delta_ci_low": 0.22526827028500065,
      "auc_delta_vs_safe_centroid": 0.24735619877580667,
      "bootstrap_resamples": 2000,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.7812297734627832,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7812297734627832,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6117833800186742,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.6362459546925566,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.6362459546925566,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5081842514783691,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.5310679611650485,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5310679611650485,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.4527685444548189,
      "auc_ci_high": 0.4660283199396722,
      "auc_ci_low": 0.4389026969232276,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 2000,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.48284789644012943,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.48284789644012943,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6075075837742504,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.6394822006472491,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.6394822006472491,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.7132744060587197,
      "auc_ci_high": 0.7283620894456277,
      "auc_ci_low": 0.6984087695280669,
      "auc_delta_ci_high": 0.2816145570667784,
      "auc_delta_ci_low": 0.24169395885708095,
      "auc_delta_vs_safe_centroid": 0.2605058616039008,
      "bootstrap_resamples": 2000,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.7883495145631068,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7883495145631068,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.7081969498910674,
      "auc_ci_high": 0.7222924065283668,
      "auc_ci_low": 0.6947450822097255,
      "auc_delta_ci_high": 0.27761715833353606,
      "auc_delta_ci_low": 0.23456123340354304,
      "auc_delta_vs_safe_centroid": 0.2554284054362485,
      "bootstrap_resamples": 2000,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.7928802588996764,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7928802588996764,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.7081969498910674,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.7928802588996764,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7928802588996764,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.7082074904035689,
      "auc_ci_high": 0.723826615489478,
      "auc_ci_low": 0.6931868242713152,
      "auc_delta_ci_high": 0.2777966120712876,
      "auc_delta_ci_low": 0.2350927074851159,
      "auc_delta_vs_safe_centroid": 0.25543894594875,
      "bootstrap_resamples": 2000,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.7812297734627832,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7812297734627832,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6117833800186742,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.6362459546925566,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.6362459546925566,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5339545596016184,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.553074433656958,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.553074433656958,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.4905849115666008,
      "auc_ci_high": 0.5009204527738175,
      "auc_ci_low": 0.4812123317620286,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 2000,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.4825014343086632,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5493084542086056,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.6047045324153758,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.6699223745239132,
      "auc_ci_high": 0.6845249359058015,
      "auc_ci_low": 0.6565432482130877,
      "auc_delta_ci_high": 0.19578744370996812,
      "auc_delta_ci_low": 0.16384379355523546,
      "auc_delta_vs_safe_centroid": 0.17933746295731245,
      "bootstrap_resamples": 2000,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.7257601835915088,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.6683081806777968,
      "auc_ci_high": 0.6819857840562972,
      "auc_ci_low": 0.6550192890893669,
      "auc_delta_ci_high": 0.19442295475108143,
      "auc_delta_ci_low": 0.16106020574803187,
      "auc_delta_vs_safe_centroid": 0.17772326911119607,
      "bootstrap_resamples": 2000,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.7309236947791165,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.6683081806777968,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.7309236947791165,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.6674503933280866,
      "auc_ci_high": 0.6812672632750016,
      "auc_ci_low": 0.6541136988059255,
      "auc_delta_ci_high": 0.19338826166608292,
      "auc_delta_ci_low": 0.16025155084128345,
      "auc_delta_vs_safe_centroid": 0.17686548176148587,
      "bootstrap_resamples": 2000,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.729776247848537,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5948682855345652,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.606425702811245,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.5,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5646472088516832,
      "auc_ci_high": 0.5882218155599562,
      "auc_ci_low": 0.5424866120515061,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 2000,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9090909090909091,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9090909090909091,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.7169391625333377,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.5748663101604278,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.5748663101604278,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.8251456140977377,
      "auc_ci_high": 0.841833700998997,
      "auc_ci_low": 0.8075432929649862,
      "auc_delta_ci_high": 0.2855952496206104,
      "auc_delta_ci_low": 0.23502349425068428,
      "auc_delta_vs_safe_centroid": 0.2604984052460545,
      "bootstrap_resamples": 2000,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9572192513368984,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9572192513368984,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.8300886935046432,
      "auc_ci_high": 0.845925196253144,
      "auc_ci_low": 0.8124531045059598,
      "auc_delta_ci_high": 0.2925924792978291,
      "auc_delta_ci_low": 0.2377971796630309,
      "auc_delta_vs_safe_centroid": 0.26544148465296,
      "bootstrap_resamples": 2000,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9438502673796791,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9438502673796791,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.8300886935046432,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9438502673796791,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9438502673796791,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.7495794623508383,
      "auc_ci_high": 0.7695902774283501,
      "auc_ci_low": 0.7289964818382919,
      "auc_delta_ci_high": 0.20805446404918157,
      "auc_delta_ci_low": 0.16188128903267646,
      "auc_delta_vs_safe_centroid": 0.1849322534991551,
      "bootstrap_resamples": 2000,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9893048128342246,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9893048128342246,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.6838205305070697,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.9149550706033376,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 1.0,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 1.0,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.8886388328418438,
      "auc_ci_high": 0.9125002232588943,
      "auc_ci_low": 0.8650793236328622,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 2000,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9090909090909091,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9090909090909091,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.582161048636293,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.5748663101604278,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.5748663101604278,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9127030039648385,
      "auc_ci_high": 0.9304814607299395,
      "auc_ci_low": 0.8931051542900682,
      "auc_delta_ci_high": 0.05203427257206557,
      "auc_delta_ci_low": -0.004794058600024906,
      "auc_delta_vs_safe_centroid": 0.02406417112299475,
      "bootstrap_resamples": 2000,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9572192513368984,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9572192513368984,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.894353279810365,
      "auc_ci_high": 0.9138220481463881,
      "auc_ci_low": 0.8720577680833099,
      "auc_delta_ci_high": 0.03693664294636971,
      "auc_delta_ci_low": -0.02627795033654743,
      "auc_delta_vs_safe_centroid": 0.005714446968521303,
      "bootstrap_resamples": 2000,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9438502673796791,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9438502673796791,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.894353279810365,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9438502673796791,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9438502673796791,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.970362479364497,
      "auc_ci_high": 0.9789051896675734,
      "auc_ci_low": 0.9605121746459483,
      "auc_delta_ci_high": 0.10413773640269823,
      "auc_delta_ci_low": 0.058878480820564065,
      "auc_delta_vs_safe_centroid": 0.08172364652265329,
      "bootstrap_resamples": 2000,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9893048128342246,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9893048128342246,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9914565490384208,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 1.0,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 1.0,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 1.0,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9513425422939624,
      "auc_ci_high": 0.9660527228420449,
      "auc_ci_low": 0.9360030535340133,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 2000,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9572192513368984,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9572192513368984,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.581173366444203,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.5775401069518716,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.5775401069518716,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9390600087480423,
      "auc_ci_high": 0.9531330784476479,
      "auc_ci_low": 0.922658322529358,
      "auc_delta_ci_high": 0.006368307351877353,
      "auc_delta_ci_low": -0.03333462672668015,
      "auc_delta_vs_safe_centroid": -0.012282533545920127,
      "bootstrap_resamples": 2000,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9732620320855615,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9732620320855615,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9686269806555388,
      "auc_ci_high": 0.977563997760432,
      "auc_ci_low": 0.9582357541034201,
      "auc_delta_ci_high": 0.031229448516704828,
      "auc_delta_ci_low": 0.004033055475294012,
      "auc_delta_vs_safe_centroid": 0.017284438361576338,
      "bootstrap_resamples": 2000,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9893048128342246,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9893048128342246,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9686269806555388,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9893048128342246,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9893048128342246,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.970362479364497,
      "auc_ci_high": 0.9789051896675734,
      "auc_ci_low": 0.9605121746459483,
      "auc_delta_ci_high": 0.032633945767919774,
      "auc_delta_ci_low": 0.006101230369816399,
      "auc_delta_vs_safe_centroid": 0.01901993707053462,
      "bootstrap_resamples": 2000,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9893048128342246,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9893048128342246,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9914565490384208,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 1.0,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 1.0,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 1.0,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.35825299041409986,
      "auc_ci_high": 0.40078093750205573,
      "auc_ci_low": 0.317770670261586,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 2000,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.7599933699825963,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.7393850658857979,
      "auc_ci_high": 0.7730738699704989,
      "auc_ci_low": 0.705380358481214,
      "auc_delta_ci_high": 0.4289777737038703,
      "auc_delta_ci_low": 0.3306647315693465,
      "auc_delta_vs_safe_centroid": 0.38113207547169803,
      "bootstrap_resamples": 2000,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.7718666261498937,
      "auc_ci_high": 0.8026241717068286,
      "auc_ci_low": 0.7398972535723328,
      "auc_delta_ci_high": 0.4717504729109357,
      "auc_delta_ci_low": 0.3532929652455236,
      "auc_delta_vs_safe_centroid": 0.4136136357357938,
      "bootstrap_resamples": 2000,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.7718666261498937,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.6458465703472471,
      "auc_ci_high": 0.6864460951279591,
      "auc_ci_low": 0.6076716884556195,
      "auc_delta_ci_high": 0.35133704483719386,
      "auc_delta_ci_low": 0.22355757304845753,
      "auc_delta_vs_safe_centroid": 0.28759357993314727,
      "bootstrap_resamples": 2000,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.5544517804359237,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    }
  ],
  "revision_policy": "frozen_paper_revisions",
  "schema_version": 3,
  "source_manifest": {
    "make_figures.py": {
      "bytes": 9490,
      "sha256": "6c046a7f40033c3a29f879a5629deeb824b79b1e6f3e56553804bba201ba158d"
    },
    "run_study.py": {
      "bytes": 53092,
      "sha256": "52190f6d2e1a2b77e4644e9d786df68daa72ab2e229fe33f5a073fafd9a94339"
    },
    "study.py": {
      "bytes": 30835,
      "sha256": "9cae57b2564c2c87b3455b5d88b5549aa6e16a93216ef2d2f9f63b3becef4c15"
    },
    "tests/test_make_figures.py": {
      "bytes": 2127,
      "sha256": "b0997ee0a6f772ef1dad8158f4a9945687d6351d7da2f5ccaac18e129c169fb4"
    },
    "tests/test_run_study.py": {
      "bytes": 2125,
      "sha256": "20abb47c1482d417288725990283e8133b9f01d7e9235d051b5ff52ffffdff74"
    },
    "tests/test_study.py": {
      "bytes": 13037,
      "sha256": "1eb25bad905377a0488acc4370de2954ba50d790333fada854d5040b4cb1f6f7"
    }
  }
}


==> anc/one-class-centroid-v2/results/minilm_response_full_v3.json <==
{
  "bootstrap_resamples_requested": 500,
  "bootstrap_seed": 20260715,
  "command": "run_study.py --encoders minilm --modes response --include-logistic --include-operating-points --cache-only --offline --output results/minilm_response_full_v3.json",
  "created_at": "2026-07-25T22:07:31.921529+00:00",
  "dataset_manifest": {
    "aegis": {
      "candidate_response_rows": 33416,
      "candidate_response_rows_excluded": 17486,
      "deduplication": {
        "conflicting_pairs": 0,
        "conflicting_rows_removed": 0,
        "exact_duplicates_removed": 1683,
        "input_rows": 15930,
        "output_rows": 14247
      },
      "emitted_response_rows": 15930,
      "exact_train_test_prompt_overlap": 0,
      "repo": "nvidia/Aegis-AI-Content-Safety-Dataset-2.0",
      "revision": "d86bb8bedff51d25ac834ab7838f1cc61acb7a2c",
      "source_records_by_split": {
        "test": 1964,
        "train": 30007,
        "validation": 1445
      },
      "source_records_total": 33416,
      "source_splits": [
        "train",
        "validation",
        "test"
      ],
      "split_policy": "sha256(prompt_salt + canonical_prompt), 70/15/15",
      "split_salt": "one-class-centroid-v1-20260715",
      "test": {
        "label_source_by_label": {
          "human": {
            "safe": 739
          },
          "llm_jury": {
            "safe": 265,
            "unsafe": 683
          },
          "refusal_data_augmentation": {
            "safe": 554
          }
        },
        "label_sources": {
          "human": 739,
          "llm_jury": 948,
          "refusal_data_augmentation": 554
        },
        "labels": {
          "safe": 1558,
          "unsafe": 683
        },
        "mixed_label_prompts": 374,
        "mixed_label_rows": 753,
        "ordered_rows_sha256": "a7481784f035da0317589a6e8e19954a718e5b6f214a531123c30ff25bfaabab",
        "rows": 2241,
        "unique_prompts": 1717
      },
      "train": {
        "label_source_by_label": {
          "human": {
            "safe": 3373
          },
          "llm_jury": {
            "safe": 1175,
            "unsafe": 2870
          },
          "refusal_data_augmentation": {
            "safe": 2445
          }
        },
        "label_sources": {
          "human": 3373,
          "llm_jury": 4045,
          "refusal_data_augmentation": 2445
        },
        "labels": {
          "safe": 6993,
          "unsafe": 2870
        },
        "mixed_label_prompts": 1557,
        "mixed_label_rows": 3160,
        "ordered_rows_sha256": "83606c26ed0a2ed048c5e6fa62ab06ea063694eed97b9e4705cb9a4c72737443",
        "rows": 9863,
        "unique_prompts": 7533
      },
      "validation": {
        "label_source_by_label": {
          "human": {
            "safe": 751
          },
          "llm_jury": {
            "safe": 247,
            "unsafe": 627
          },
          "refusal_data_augmentation": {
            "safe": 518
          }
        },
        "label_sources": {
          "human": 751,
          "llm_jury": 874,
          "refusal_data_augmentation": 518
        },
        "labels": {
          "safe": 1516,
          "unsafe": 627
        },
        "mixed_label_prompts": 340,
        "mixed_label_rows": 689,
        "ordered_rows_sha256": "62e670232f26225953734917e2052cd3ab3d3c0b4c5df17abc4c23444e0700e8",
        "rows": 2143,
        "unique_prompts": 1649
      }
    },
    "beavertails": {
      "candidate_response_rows": 30207,
      "candidate_response_rows_excluded": 0,
      "deduplication": {
        "conflicting_pairs": 4,
        "conflicting_rows_removed": 8,
        "exact_duplicates_removed": 79,
        "input_rows": 30207,
        "output_rows": 30120
      },
      "emitted_response_rows": 30207,
      "exact_train_test_prompt_overlap": 0,
      "repo": "PKU-Alignment/BeaverTails",
      "revision": "8401fe609d288129cc684a9b3be6a93e41cfe678",
      "source_records_by_split": {
        "30k_test": 3021,
        "30k_train": 27186
      },
      "source_records_total": 30207,
      "source_splits": [
        "30k_train",
        "30k_test"
      ],
      "split_policy": "sha256(prompt_salt + canonical_prompt), 70/15/15",
      "split_salt": "one-class-centroid-v1-20260715",
      "test": {
        "label_source_by_label": {
          "human": {
            "safe": 2039,
            "unsafe": 2768
          }
        },
        "label_sources": {
          "human": 4807
        },
        "labels": {
          "safe": 2039,
          "unsafe": 2768
        },
        "mixed_label_prompts": 438,
        "mixed_label_rows": 1868,
        "ordered_rows_sha256": "1614a867523920499389ede85330df7141a76dd94885f9b87a2597e3caf7f001",
        "rows": 4807,
        "unique_prompts": 1226
      },
      "train": {
        "label_source_by_label": {
          "human": {
            "safe": 8812,
            "unsafe": 11898
          }
        },
        "label_sources": {
          "human": 20710
        },
        "labels": {
          "safe": 8812,
          "unsafe": 11898
        },
        "mixed_label_prompts": 1878,
        "mixed_label_rows": 7987,
        "ordered_rows_sha256": "ae8b0f19228674fd87e1b7550e8d8c21c5f57ed8dbb58d48971955cde3a3d48b",
        "rows": 20710,
        "unique_prompts": 5348
      },
      "validation": {
        "label_source_by_label": {
          "human": {
            "safe": 1988,
            "unsafe": 2615
          }
        },
        "label_sources": {
          "human": 4603
        },
        "labels": {
          "safe": 1988,
          "unsafe": 2615
        },
        "mixed_label_prompts": 407,
        "mixed_label_rows": 1742,
        "ordered_rows_sha256": "e4c77d7d09ec9511f7f3560a644194179ea1f56b1c388d28be37d717477fd968",
        "rows": 4603,
        "unique_prompts": 1188
      }
    },
    "safe_rlhf": {
      "candidate_response_rows": 164236,
      "candidate_response_rows_excluded": 0,
      "deduplication": {
        "conflicting_pairs": 0,
        "conflicting_rows_removed": 0,
        "exact_duplicates_removed": 4758,
        "input_rows": 164236,
        "output_rows": 159478
      },
      "emitted_response_rows": 164236,
      "exact_train_test_prompt_overlap": 0,
      "repo": "PKU-Alignment/PKU-SafeRLHF",
      "revision": "9421ffafec3fa40a1f1a7d567b4d525079477ecb",
      "source_records_by_split": {
        "test": 8211,
        "train": 73907
      },
      "source_records_total": 82118,
      "source_splits": [
        "train",
        "test"
      ],
      "split_policy": "sha256(prompt_salt + canonical_prompt), 70/15/15",
      "split_salt": "one-class-centroid-v1-20260715",
      "test": {
        "label_source_by_label": {
          "Alpaca-7B": {
            "safe": 4172,
            "unsafe": 4676
          },
          "Alpaca2-7B": {
            "safe": 4112,
            "unsafe": 4129
          },
          "Alpaca3-8B": {
            "safe": 3430,
            "unsafe": 3473
          }
        },
        "label_sources": {
          "Alpaca-7B": 8848,
          "Alpaca2-7B": 8241,
          "Alpaca3-8B": 6903
        },
        "labels": {
          "safe": 11714,
          "unsafe": 12278
        },
        "mixed_label_prompts": 1545,
        "mixed_label_rows": 6975,
        "ordered_rows_sha256": "39418b6079de2aa543d42fe5a784d27199ba412880c5a9609809c42462eaf683",
        "rows": 23992,
        "unique_prompts": 6069
      },
      "train": {
        "label_source_by_label": {
          "Alpaca-7B": {
            "safe": 19620,
            "unsafe": 21415
          },
          "Alpaca2-7B": {
            "safe": 18887,
            "unsafe": 19304
          },
          "Alpaca3-8B": {
            "safe": 15975,
            "unsafe": 15944
          }
        },
        "label_sources": {
          "Alpaca-7B": 41035,
          "Alpaca2-7B": 38191,
          "Alpaca3-8B": 31919
        },
        "labels": {
          "safe": 54482,
          "unsafe": 56663
        },
        "mixed_label_prompts": 7248,
        "mixed_label_rows": 33154,
        "ordered_rows_sha256": "43ae62b2bac72018c12bd1a8d015499c900fc82bc5b80dbbce78cbed2f307a08",
        "rows": 111145,
        "unique_prompts": 27840
      },
      "validation": {
        "label_source_by_label": {
          "Alpaca-7B": {
            "safe": 4261,
            "unsafe": 4742
          },
          "Alpaca2-7B": {
            "safe": 4236,
            "unsafe": 4146
          },
          "Alpaca3-8B": {
            "safe": 3545,
            "unsafe": 3411
          }
        },
        "label_sources": {
          "Alpaca-7B": 9003,
          "Alpaca2-7B": 8382,
          "Alpaca3-8B": 6956
        },
        "labels": {
          "safe": 12042,
          "unsafe": 12299
        },
        "mixed_label_prompts": 1537,
        "mixed_label_rows": 7008,
        "ordered_rows_sha256": "15a2e8fe9c4392f4b7553df829043d0dc4a36d112b8bdc44a1b7706af87b0b2b",
        "rows": 24341,
        "unique_prompts": 6071
      }
    }
  },
  "diagnostics": [
    {
      "cohort": "hash_all",
      "common_mean_norm": 0.22898560626829295,
      "corpus": "beavertails",
      "cosine_safe_unsafe_centroids": 0.8091002917017903,
      "difference_mean_norm": 0.1570154543951498,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 1878,
      "safe_centroid_expected_safe_score": 0.20383242356347833,
      "safe_centroid_expected_score_gap": -0.011740103412224652,
      "safe_centroid_expected_unsafe_score": 0.21557252697570298,
      "safe_mean_norm": 0.20383242356347833,
      "unsafe_mean_norm": 0.2664348649810603
    },
    {
      "cohort": "mixed_prompt_eval_full_fit",
      "common_mean_norm": 0.22898560626829295,
      "corpus": "beavertails",
      "cosine_safe_unsafe_centroids": 0.8091002917017903,
      "difference_mean_norm": 0.1570154543951498,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 1878,
      "safe_centroid_expected_safe_score": 0.20383242356347833,
      "safe_centroid_expected_score_gap": -0.011740103412224652,
      "safe_centroid_expected_unsafe_score": 0.21557252697570298,
      "safe_mean_norm": 0.20383242356347833,
      "unsafe_mean_norm": 0.2664348649810603
    },
    {
      "cohort": "mixed_prompt_fit_eval",
      "common_mean_norm": 0.21897502198489452,
      "corpus": "beavertails",
      "cosine_safe_unsafe_centroids": 0.9474471540960617,
      "difference_mean_norm": 0.07229382760726556,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 1878,
      "safe_centroid_expected_safe_score": 0.2181296086096704,
      "safe_centroid_expected_score_gap": 0.004427225156512268,
      "safe_centroid_expected_unsafe_score": 0.21370238345315812,
      "safe_mean_norm": 0.2181296086096704,
      "unsafe_mean_norm": 0.2255559927846813
    },
    {
      "cohort": "hash_all",
      "common_mean_norm": 0.3200540468061161,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.8320768048361232,
      "difference_mean_norm": 0.22680140713141378,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 7248,
      "safe_centroid_expected_safe_score": 0.27004009076244684,
      "safe_centroid_expected_score_gap": -0.05863162350926424,
      "safe_centroid_expected_unsafe_score": 0.32867171427171105,
      "safe_mean_norm": 0.27004009076244684,
      "unsafe_mean_norm": 0.39500165412788146
    },
    {
      "cohort": "mixed_prompt_eval_full_fit",
      "common_mean_norm": 0.3200540468061161,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.8320768048361232,
      "difference_mean_norm": 0.22680140713141378,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 7248,
      "safe_centroid_expected_safe_score": 0.27004009076244684,
      "safe_centroid_expected_score_gap": -0.05863162350926424,
      "safe_centroid_expected_unsafe_score": 0.32867171427171105,
      "safe_mean_norm": 0.27004009076244684,
      "unsafe_mean_norm": 0.39500165412788146
    },
    {
      "cohort": "mixed_prompt_fit_eval",
      "common_mean_norm": 0.31149721881093917,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.9492754967007602,
      "difference_mean_norm": 0.10623003998671483,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 7248,
      "safe_centroid_expected_safe_score": 0.2956909805154564,
      "safe_centroid_expected_score_gap": -0.019535855991967884,
      "safe_centroid_expected_unsafe_score": 0.3152268365074243,
      "safe_mean_norm": 0.2956909805154564,
      "unsafe_mean_norm": 0.33207097160203347
    },
    {
      "cohort": "discordant_native_pairs",
      "common_mean_norm": 0.3062678285206002,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.9670611971202616,
      "difference_mean_norm": 0.08078874746620707,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 6534,
      "safe_centroid_expected_safe_score": 0.3009428038071032,
      "safe_centroid_expected_score_gap": -0.005322294382490539,
      "safe_centroid_expected_unsafe_score": 0.3062650981895938,
      "safe_mean_norm": 0.3009428038071032,
      "unsafe_mean_norm": 0.31669670864842625
    },
    {
      "cohort": "hash_all",
      "common_mean_norm": 0.22535039326174408,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.715787764388614,
      "difference_mean_norm": 0.19075421138070583,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 1557,
      "safe_centroid_expected_safe_score": 0.2298310838834863,
      "safe_centroid_expected_score_gap": 0.03828286668097515,
      "safe_centroid_expected_unsafe_score": 0.19154821720251117,
      "safe_mean_norm": 0.2298310838834863,
      "unsafe_mean_norm": 0.26760476601066374
    },
    {
      "cohort": "mixed_prompt_eval_full_fit",
      "common_mean_norm": 0.22535039326174408,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.715787764388614,
      "difference_mean_norm": 0.19075421138070583,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 1557,
      "safe_centroid_expected_safe_score": 0.2298310838834863,
      "safe_centroid_expected_score_gap": 0.03828286668097515,
      "safe_centroid_expected_unsafe_score": 0.19154821720251117,
      "safe_mean_norm": 0.2298310838834863,
      "unsafe_mean_norm": 0.26760476601066374
    },
    {
      "cohort": "mixed_prompt_fit_eval",
      "common_mean_norm": 0.29774384423031386,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.5103810051988666,
      "difference_mean_norm": 0.3613962099139076,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 1557,
      "safe_centroid_expected_safe_score": 0.4156153398128693,
      "safe_centroid_expected_score_gap": 0.28002452767045627,
      "safe_centroid_expected_unsafe_score": 0.13559081214241311,
      "safe_mean_norm": 0.4156153398128693,
      "unsafe_mean_norm": 0.2656658667960831
    },
    {
      "cohort": "llm_jury_source_control",
      "common_mean_norm": 0.23777573642017008,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.8365653334513993,
      "difference_mean_norm": 0.1506427392413484,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 6,
      "safe_centroid_expected_safe_score": 0.1892539141677625,
      "safe_centroid_expected_score_gap": -0.034614956143132126,
      "safe_centroid_expected_unsafe_score": 0.22386887031089459,
      "safe_mean_norm": 0.1892539141677625,
      "unsafe_mean_norm": 0.26760476601066374
    }
  ],
  "encoders": {
    "minilm": {
      "repo": "sentence-transformers/all-MiniLM-L6-v2",
      "revision": "1110a243fdf4706b3f48f1d95db1a4f5529b4d41"
    }
  },
  "environment": {
    "cuda_available": true,
    "cuda_device_name": "NVIDIA GeForce RTX 4080 Laptop GPU",
    "cuda_device_total_memory_bytes": 12878086144,
    "cuda_version": "12.8",
    "datasets": "4.8.5",
    "huggingface_hub": "1.19.0",
    "matplotlib": "3.10.9",
    "numpy": "2.2.6",
    "platform": "Windows-11-10.0.26200-SP0",
    "python": "3.13.1 (tags/v3.13.1:0671451, Dec  3 2024, 19:06:28) [MSC v.1942 64 bit (AMD64)]",
    "scikit_learn": "1.8.0",
    "sentence_transformers": "5.4.1",
    "torch": "2.11.0+cu128",
    "transformers": "5.10.1"
  },
  "frozen_split_salt": "one-class-centroid-v1-20260715",
  "modes": [
    "response"
  ],
  "operating_points": [
    {
      "bootstrap_resamples_requested": 10000,
      "bootstrap_resamples_valid": 10000,
      "bootstrap_seed": 20260715,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "kind": "validation_calibrated_operating_point",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "n_validation": 1742,
      "target_false_safe_rate": 0.05,
      "test_cluster_unit": "canonical_prompt",
      "test_false_safe_ci_high": 0.07443421301393476,
      "test_false_safe_ci_low": 0.021443909783885422,
      "test_false_safe_count": 45,
      "test_false_safe_denominator": 902,
      "test_false_safe_rate": 0.04988913525498891,
      "test_prompts": 438,
      "test_safe": 966,
      "test_safe_accept_count": 79,
      "test_safe_accept_denominator": 966,
      "test_safe_acceptance": 0.08178053830227744,
      "test_safe_acceptance_ci_high": 0.10889186021447432,
      "test_safe_acceptance_ci_low": 0.03816793893129771,
      "test_unsafe": 902,
      "threshold": 0.3852682811081906,
      "threshold_rule": "accept iff score >= nextafter(descending unsafe validation score at floor(target * n_unsafe), +inf)",
      "uncertainty_scope": "validation threshold and test sampling conditional on fixed train fit",
      "validation_cluster_unit": "canonical_prompt",
      "validation_false_safe_count": 43,
      "validation_false_safe_denominator": 866,
      "validation_false_safe_rate": 0.049653579676674366,
      "validation_prompts": 407,
      "validation_safe": 876,
      "validation_safe_accept_count": 83,
      "validation_safe_accept_denominator": 876,
      "validation_safe_acceptance": 0.09474885844748858,
      "validation_unsafe": 866
    },
    {
      "bootstrap_resamples_requested": 10000,
      "bootstrap_resamples_valid": 10000,
      "bootstrap_seed": 20260715,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "kind": "validation_calibrated_operating_point",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "n_validation": 1742,
      "target_false_safe_rate": 0.1,
      "test_cluster_unit": "canonical_prompt",
      "test_false_safe_ci_high": 0.1296941828314684,
      "test_false_safe_ci_low": 0.0572428923188269,
      "test_false_safe_count": 82,
      "test_false_safe_denominator": 902,
      "test_false_safe_rate": 0.09090909090909091,
      "test_prompts": 438,
      "test_safe": 966,
      "test_safe_accept_count": 120,
      "test_safe_accept_denominator": 966,
      "test_safe_acceptance": 0.12422360248447205,
      "test_safe_acceptance_ci_high": 0.1707070707070707,
      "test_safe_acceptance_ci_low": 0.08392280535046419,
      "test_unsafe": 902,
      "threshold": 0.3531406841611243,
      "threshold_rule": "accept iff score >= nextafter(descending unsafe validation score at floor(target * n_unsafe), +inf)",
      "uncertainty_scope": "validation threshold and test sampling conditional on fixed train fit",
      "validation_cluster_unit": "canonical_prompt",
      "validation_false_safe_count": 86,
      "validation_false_safe_denominator": 866,
      "validation_false_safe_rate": 0.09930715935334873,
      "validation_prompts": 407,
      "validation_safe": 876,
      "validation_safe_accept_count": 128,
      "validation_safe_accept_denominator": 876,
      "validation_safe_acceptance": 0.1461187214611872,
      "validation_unsafe": 866
    },
    {
      "bootstrap_resamples_requested": 10000,
      "bootstrap_resamples_valid": 10000,
      "bootstrap_seed": 20260715,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "kind": "validation_calibrated_operating_point",
      "method": "diff_means",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "n_validation": 1742,
      "target_false_safe_rate": 0.05,
      "test_cluster_unit": "canonical_prompt",
      "test_false_safe_ci_high": 0.08476441500279903,
      "test_false_safe_ci_low": 0.02516411378555799,
      "test_false_safe_count": 41,
      "test_false_safe_denominator": 902,
      "test_false_safe_rate": 0.045454545454545456,
      "test_prompts": 438,
      "test_safe": 966,
      "test_safe_accept_count": 81,
      "test_safe_accept_denominator": 966,
      "test_safe_acceptance": 0.08385093167701864,
      "test_safe_acceptance_ci_high": 0.13026890950711084,
      "test_safe_acceptance_ci_low": 0.05645969514930037,
      "test_unsafe": 902,
      "threshold": 0.17971340836317512,
      "threshold_rule": "accept iff score >= nextafter(descending unsafe validation score at floor(target * n_unsafe), +inf)",
      "uncertainty_scope": "validation threshold and test sampling conditional on fixed train fit",
      "validation_cluster_unit": "canonical_prompt",
      "validation_false_safe_count": 43,
      "validation_false_safe_denominator": 866,
      "validation_false_safe_rate": 0.049653579676674366,
      "validation_prompts": 407,
      "validation_safe": 876,
      "validation_safe_accept_count": 95,
      "validation_safe_accept_denominator": 876,
      "validation_safe_acceptance": 0.10844748858447488,
      "validation_unsafe": 866
    },
    {
      "bootstrap_resamples_requested": 10000,
      "bootstrap_resamples_valid": 10000,
      "bootstrap_seed": 20260715,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "kind": "validation_calibrated_operating_point",
      "method": "diff_means",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "n_validation": 1742,
      "target_false_safe_rate": 0.1,
      "test_cluster_unit": "canonical_prompt",
      "test_false_safe_ci_high": 0.1587328219878555,
      "test_false_safe_ci_low": 0.06846110332025825,
      "test_false_safe_count": 94,
      "test_false_safe_denominator": 902,
      "test_false_safe_rate": 0.10421286031042129,
      "test_prompts": 438,
      "test_safe": 966,
      "test_safe_accept_count": 157,
      "test_safe_accept_denominator": 966,
      "test_safe_acceptance": 0.16252587991718426,
      "test_safe_acceptance_ci_high": 0.22906188738292207,
      "test_safe_acceptance_ci_low": 0.1123940727976584,
      "test_unsafe": 902,
      "threshold": 0.13251890189280405,
      "threshold_rule": "accept iff score >= nextafter(descending unsafe validation score at floor(target * n_unsafe), +inf)",
      "uncertainty_scope": "validation threshold and test sampling conditional on fixed train fit",
      "validation_cluster_unit": "canonical_prompt",
      "validation_false_safe_count": 86,
      "validation_false_safe_denominator": 866,
      "validation_false_safe_rate": 0.09930715935334873,
      "validation_prompts": 407,
      "validation_safe": 876,
      "validation_safe_accept_count": 167,
      "validation_safe_accept_denominator": 876,
      "validation_safe_acceptance": 0.1906392694063927,
      "validation_unsafe": 866
    },
    {
      "bootstrap_resamples_requested": 10000,
      "bootstrap_resamples_valid": 10000,
      "bootstrap_seed": 20260715,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "kind": "validation_calibrated_operating_point",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "n_validation": 3374,
      "target_false_safe_rate": 0.05,
      "test_cluster_unit": "canonical_prompt",
      "test_false_safe_ci_high": 0.0777843132955629,
      "test_false_safe_ci_low": 0.0470251340388906,
      "test_false_safe_count": 112,
      "test_false_safe_denominator": 1743,
      "test_false_safe_rate": 0.0642570281124498,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_safe_accept_count": 107,
      "test_safe_accept_denominator": 1743,
      "test_safe_acceptance": 0.06138841078600115,
      "test_safe_acceptance_ci_high": 0.07692307692307693,
      "test_safe_acceptance_ci_low": 0.04268275100571075,
      "test_unsafe": 1743,
      "threshold": 0.4942876778580812,
      "threshold_rule": "accept iff score >= nextafter(descending unsafe validation score at floor(target * n_unsafe), +inf)",
      "uncertainty_scope": "validation threshold and test sampling conditional on fixed train fit",
      "validation_cluster_unit": "canonical_prompt",
      "validation_false_safe_count": 84,
      "validation_false_safe_denominator": 1687,
      "validation_false_safe_rate": 0.04979253112033195,
      "validation_prompts": 1370,
      "validation_safe": 1687,
      "validation_safe_accept_count": 80,
      "validation_safe_accept_denominator": 1687,
      "validation_safe_acceptance": 0.04742145820983995,
      "validation_unsafe": 1687
    },
    {
      "bootstrap_resamples_requested": 10000,
      "bootstrap_resamples_valid": 10000,
      "bootstrap_seed": 20260715,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "kind": "validation_calibrated_operating_point",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "n_validation": 3374,
      "target_false_safe_rate": 0.1,
      "test_cluster_unit": "canonical_prompt",
      "test_false_safe_ci_high": 0.1466898820504769,
      "test_false_safe_ci_low": 0.09032904101508361,
      "test_false_safe_count": 208,
      "test_false_safe_denominator": 1743,
      "test_false_safe_rate": 0.11933448078026392,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_safe_accept_count": 204,
      "test_safe_accept_denominator": 1743,
      "test_safe_acceptance": 0.11703958691910499,
      "test_safe_acceptance_ci_high": 0.1390812133841859,
      "test_safe_acceptance_ci_low": 0.08922309445704742,
      "test_unsafe": 1743,
      "threshold": 0.4614689191199668,
      "threshold_rule": "accept iff score >= nextafter(descending unsafe validation score at floor(target * n_unsafe), +inf)",
      "uncertainty_scope": "validation threshold and test sampling conditional on fixed train fit",
      "validation_cluster_unit": "canonical_prompt",
      "validation_false_safe_count": 168,
      "validation_false_safe_denominator": 1687,
      "validation_false_safe_rate": 0.0995850622406639,
      "validation_prompts": 1370,
      "validation_safe": 1687,
      "validation_safe_accept_count": 150,
      "validation_safe_accept_denominator": 1687,
      "validation_safe_acceptance": 0.08891523414344991,
      "validation_unsafe": 1687
    },
    {
      "bootstrap_resamples_requested": 10000,
      "bootstrap_resamples_valid": 10000,
      "bootstrap_seed": 20260715,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "kind": "validation_calibrated_operating_point",
      "method": "diff_means",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "n_validation": 3374,
      "target_false_safe_rate": 0.05,
      "test_cluster_unit": "canonical_prompt",
      "test_false_safe_ci_high": 0.06625219075655758,
      "test_false_safe_ci_low": 0.03863898500576701,
      "test_false_safe_count": 91,
      "test_false_safe_denominator": 1743,
      "test_false_safe_rate": 0.05220883534136546,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_safe_accept_count": 296,
      "test_safe_accept_denominator": 1743,
      "test_safe_acceptance": 0.16982214572576018,
      "test_safe_acceptance_ci_high": 0.19817780589047174,
      "test_safe_acceptance_ci_low": 0.13325515590103795,
      "test_unsafe": 1743,
      "threshold": 0.09746363393178546,
      "threshold_rule": "accept iff score >= nextafter(descending unsafe validation score at floor(target * n_unsafe), +inf)",
      "uncertainty_scope": "validation threshold and test sampling conditional on fixed train fit",
      "validation_cluster_unit": "canonical_prompt",
      "validation_false_safe_count": 84,
      "validation_false_safe_denominator": 1687,
      "validation_false_safe_rate": 0.04979253112033195,
      "validation_prompts": 1370,
      "validation_safe": 1687,
      "validation_safe_accept_count": 290,
      "validation_safe_accept_denominator": 1687,
      "validation_safe_acceptance": 0.17190278601066983,
      "validation_unsafe": 1687
    },
    {
      "bootstrap_resamples_requested": 10000,
      "bootstrap_resamples_valid": 10000,
      "bootstrap_seed": 20260715,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "kind": "validation_calibrated_operating_point",
      "method": "diff_means",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "n_validation": 3374,
      "target_false_safe_rate": 0.1,
      "test_cluster_unit": "canonical_prompt",
      "test_false_safe_ci_high": 0.11542915451895042,
      "test_false_safe_ci_low": 0.0724391624221845,
      "test_false_safe_count": 157,
      "test_false_safe_denominator": 1743,
      "test_false_safe_rate": 0.09007458405048767,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_safe_accept_count": 435,
      "test_safe_accept_denominator": 1743,
      "test_safe_acceptance": 0.2495697074010327,
      "test_safe_acceptance_ci_high": 0.29873125720876587,
      "test_safe_acceptance_ci_low": 0.22209563921560405,
      "test_unsafe": 1743,
      "threshold": 0.056728647073411166,
      "threshold_rule": "accept iff score >= nextafter(descending unsafe validation score at floor(target * n_unsafe), +inf)",
      "uncertainty_scope": "validation threshold and test sampling conditional on fixed train fit",
      "validation_cluster_unit": "canonical_prompt",
      "validation_false_safe_count": 168,
      "validation_false_safe_denominator": 1687,
      "validation_false_safe_rate": 0.0995850622406639,
      "validation_prompts": 1370,
      "validation_safe": 1687,
      "validation_safe_accept_count": 462,
      "validation_safe_accept_denominator": 1687,
      "validation_safe_acceptance": 0.27385892116182575,
      "validation_unsafe": 1687
    },
    {
      "bootstrap_resamples_requested": 10000,
      "bootstrap_resamples_valid": 10000,
      "bootstrap_seed": 20260715,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "kind": "validation_calibrated_operating_point",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "n_validation": 874,
      "target_false_safe_rate": 0.05,
      "test_cluster_unit": "canonical_prompt",
      "test_false_safe_ci_high": 0.0661873036781842,
      "test_false_safe_ci_low": 0.019287833827893175,
      "test_false_safe_count": 29,
      "test_false_safe_denominator": 683,
      "test_false_safe_rate": 0.0424597364568082,
      "test_prompts": 941,
      "test_safe": 265,
      "test_safe_accept_count": 5,
      "test_safe_accept_denominator": 265,
      "test_safe_acceptance": 0.018867924528301886,
      "test_safe_acceptance_ci_high": 0.036734693877551024,
      "test_safe_acceptance_ci_low": 0.003745318352059925,
      "test_unsafe": 683,
      "threshold": 0.3963078631524355,
      "threshold_rule": "accept iff score >= nextafter(descending unsafe validation score at floor(target * n_unsafe), +inf)",
      "uncertainty_scope": "validation threshold and test sampling conditional on fixed train fit",
      "validation_cluster_unit": "canonical_prompt",
      "validation_false_safe_count": 31,
      "validation_false_safe_denominator": 627,
      "validation_false_safe_rate": 0.049441786283891544,
      "validation_prompts": 863,
      "validation_safe": 247,
      "validation_safe_accept_count": 4,
      "validation_safe_accept_denominator": 247,
      "validation_safe_acceptance": 0.016194331983805668,
      "validation_unsafe": 627
    },
    {
      "bootstrap_resamples_requested": 10000,
      "bootstrap_resamples_valid": 10000,
      "bootstrap_seed": 20260715,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "kind": "validation_calibrated_operating_point",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "n_validation": 874,
      "target_false_safe_rate": 0.1,
      "test_cluster_unit": "canonical_prompt",
      "test_false_safe_ci_high": 0.10757646406677969,
      "test_false_safe_ci_low": 0.05483405483405483,
      "test_false_safe_count": 55,
      "test_false_safe_denominator": 683,
      "test_false_safe_rate": 0.08052708638360176,
      "test_prompts": 941,
      "test_safe": 265,
      "test_safe_accept_count": 9,
      "test_safe_accept_denominator": 265,
      "test_safe_acceptance": 0.033962264150943396,
      "test_safe_acceptance_ci_high": 0.06273098907459662,
      "test_safe_acceptance_ci_low": 0.011538461538461539,
      "test_unsafe": 683,
      "threshold": 0.3564267404391883,
      "threshold_rule": "accept iff score >= nextafter(descending unsafe validation score at floor(target * n_unsafe), +inf)",
      "uncertainty_scope": "validation threshold and test sampling conditional on fixed train fit",
      "validation_cluster_unit": "canonical_prompt",
      "validation_false_safe_count": 62,
      "validation_false_safe_denominator": 627,
      "validation_false_safe_rate": 0.09888357256778309,
      "validation_prompts": 863,
      "validation_safe": 247,
      "validation_safe_accept_count": 14,
      "validation_safe_accept_denominator": 247,
      "validation_safe_acceptance": 0.05668016194331984,
      "validation_unsafe": 627
    },
    {
      "bootstrap_resamples_requested": 10000,
      "bootstrap_resamples_valid": 10000,
      "bootstrap_seed": 20260715,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "kind": "validation_calibrated_operating_point",
      "method": "diff_means",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "n_validation": 874,
      "target_false_safe_rate": 0.05,
      "test_cluster_unit": "canonical_prompt",
      "test_false_safe_ci_high": 0.08472076207082231,
      "test_false_safe_ci_low": 0.029069767441860465,
      "test_false_safe_count": 36,
      "test_false_safe_denominator": 683,
      "test_false_safe_rate": 0.0527086383601757,
      "test_prompts": 941,
      "test_safe": 265,
      "test_safe_accept_count": 65,
      "test_safe_accept_denominator": 265,
      "test_safe_acceptance": 0.24528301886792453,
      "test_safe_acceptance_ci_high": 0.31818575023592316,
      "test_safe_acceptance_ci_low": 0.1596958174904943,
      "test_unsafe": 683,
      "threshold": 0.037439194979132756,
      "threshold_rule": "accept iff score >= nextafter(descending unsafe validation score at floor(target * n_unsafe), +inf)",
      "uncertainty_scope": "validation threshold and test sampling conditional on fixed train fit",
      "validation_cluster_unit": "canonical_prompt",
      "validation_false_safe_count": 31,
      "validation_false_safe_denominator": 627,
      "validation_false_safe_rate": 0.049441786283891544,
      "validation_prompts": 863,
      "validation_safe": 247,
      "validation_safe_accept_count": 72,
      "validation_safe_accept_denominator": 247,
      "validation_safe_acceptance": 0.291497975708502,
      "validation_unsafe": 627
    },
    {
      "bootstrap_resamples_requested": 10000,
      "bootstrap_resamples_valid": 10000,
      "bootstrap_seed": 20260715,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "kind": "validation_calibrated_operating_point",
      "method": "diff_means",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "n_validation": 874,
      "target_false_safe_rate": 0.1,
      "test_cluster_unit": "canonical_prompt",
      "test_false_safe_ci_high": 0.15014346678986978,
      "test_false_safe_ci_low": 0.08096488275091959,
      "test_false_safe_count": 80,
      "test_false_safe_denominator": 683,
      "test_false_safe_rate": 0.1171303074670571,
      "test_prompts": 941,
      "test_safe": 265,
      "test_safe_accept_count": 95,
      "test_safe_accept_denominator": 265,
      "test_safe_acceptance": 0.3584905660377358,
      "test_safe_acceptance_ci_high": 0.4758370721702346,
      "test_safe_acceptance_ci_low": 0.28846153846153844,
      "test_unsafe": 683,
      "threshold": 1.7712792674926158e-05,
      "threshold_rule": "accept iff score >= nextafter(descending unsafe validation score at floor(target * n_unsafe), +inf)",
      "uncertainty_scope": "validation threshold and test sampling conditional on fixed train fit",
      "validation_cluster_unit": "canonical_prompt",
      "validation_false_safe_count": 62,
      "validation_false_safe_denominator": 627,
      "validation_false_safe_rate": 0.09888357256778309,
      "validation_prompts": 863,
      "validation_safe": 247,
      "validation_safe_accept_count": 99,
      "validation_safe_accept_denominator": 247,
      "validation_safe_acceptance": 0.4008097165991903,
      "validation_unsafe": 627
    }
  ],
  "response_overlap_sensitivity": [
    {
      "auc_delta": -1.8397999896890838e-06,
      "auc_original": 0.5331549857000547,
      "auc_response_disjoint": 0.533153145900065,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "kind": "response_overlap_sensitivity",
      "method": "safe_centroid",
      "mode": "response",
      "n_test_original": 1868,
      "n_test_response_disjoint": 1866,
      "n_train": 7987,
      "response_overlap_rows_removed": 2,
      "response_overlap_safe_removed": 1,
      "response_overlap_unsafe_removed": 1
    },
    {
      "auc_delta": 0.00024261479880682835,
      "auc_original": 0.5912935597453094,
      "auc_response_disjoint": 0.5915361745441162,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "kind": "response_overlap_sensitivity",
      "method": "two_centroid",
      "mode": "response",
      "n_test_original": 1868,
      "n_test_response_disjoint": 1866,
      "n_train": 7987,
      "response_overlap_rows_removed": 2,
      "response_overlap_safe_removed": 1,
      "response_overlap_unsafe_removed": 1
    },
    {
      "auc_delta": 0.00024929185252031694,
      "auc_original": 0.5879756510721517,
      "auc_response_disjoint": 0.588224942924672,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "kind": "response_overlap_sensitivity",
      "method": "diff_means",
      "mode": "response",
      "n_test_original": 1868,
      "n_test_response_disjoint": 1866,
      "n_train": 7987,
      "response_overlap_rows_removed": 2,
      "response_overlap_safe_removed": 1,
      "response_overlap_unsafe_removed": 1
    },
    {
      "auc_delta": 0.00022621679448209253,
      "auc_original": 0.6141872443569156,
      "auc_response_disjoint": 0.6144134611513977,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "kind": "response_overlap_sensitivity",
      "method": "rankone",
      "mode": "response",
      "n_test_original": 1868,
      "n_test_response_disjoint": 1866,
      "n_train": 7987,
      "response_overlap_rows_removed": 2,
      "response_overlap_safe_removed": 1,
      "response_overlap_unsafe_removed": 1
    },
    {
      "auc_delta": 0.0017620803533225926,
      "auc_original": 0.4905849115666008,
      "auc_response_disjoint": 0.49234699191992337,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "kind": "response_overlap_sensitivity",
      "method": "safe_centroid",
      "mode": "response",
      "n_test_original": 3486,
      "n_test_response_disjoint": 3478,
      "n_train": 16352,
      "response_overlap_rows_removed": 8,
      "response_overlap_safe_removed": 8,
      "response_overlap_unsafe_removed": 0
    },
    {
      "auc_delta": -0.0007670376556496716,
      "auc_original": 0.6699223745239132,
      "auc_response_disjoint": 0.6691553368682636,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "kind": "response_overlap_sensitivity",
      "method": "two_centroid",
      "mode": "response",
      "n_test_original": 3486,
      "n_test_response_disjoint": 3478,
      "n_train": 16352,
      "response_overlap_rows_removed": 8,
      "response_overlap_safe_removed": 8,
      "response_overlap_unsafe_removed": 0
    },
    {
      "auc_delta": -0.0010155436827189446,
      "auc_original": 0.6683081806777968,
      "auc_response_disjoint": 0.6672926369950779,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "kind": "response_overlap_sensitivity",
      "method": "diff_means",
      "mode": "response",
      "n_test_original": 3486,
      "n_test_response_disjoint": 3478,
      "n_train": 16352,
      "response_overlap_rows_removed": 8,
      "response_overlap_safe_removed": 8,
      "response_overlap_unsafe_removed": 0
    },
    {
      "auc_delta": -0.0008690411594284297,
      "auc_original": 0.6674503933280866,
      "auc_response_disjoint": 0.6665813521686582,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "kind": "response_overlap_sensitivity",
      "method": "rankone",
      "mode": "response",
      "n_test_original": 3486,
      "n_test_response_disjoint": 3478,
      "n_train": 16352,
      "response_overlap_rows_removed": 8,
      "response_overlap_safe_removed": 8,
      "response_overlap_unsafe_removed": 0
    },
    {
      "auc_delta": 0.00039379598599048604,
      "auc_original": 0.35825299041409986,
      "auc_response_disjoint": 0.35864678640009034,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "kind": "response_overlap_sensitivity",
      "method": "safe_centroid",
      "mode": "response",
      "n_test_original": 948,
      "n_test_response_disjoint": 941,
      "n_train": 4045,
      "response_overlap_rows_removed": 7,
      "response_overlap_safe_removed": 5,
      "response_overlap_unsafe_removed": 2
    },
    {
      "auc_delta": -0.0028042458248015434,
      "auc_original": 0.7393850658857979,
      "auc_response_disjoint": 0.7365808200609963,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "kind": "response_overlap_sensitivity",
      "method": "two_centroid",
      "mode": "response",
      "n_test_original": 948,
      "n_test_response_disjoint": 941,
      "n_train": 4045,
      "response_overlap_rows_removed": 7,
      "response_overlap_safe_removed": 5,
      "response_overlap_unsafe_removed": 2
    },
    {
      "auc_delta": -0.0024664228289854595,
      "auc_original": 0.7718666261498937,
      "auc_response_disjoint": 0.7694002033209082,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "kind": "response_overlap_sensitivity",
      "method": "diff_means",
      "mode": "response",
      "n_test_original": 948,
      "n_test_response_disjoint": 941,
      "n_train": 4045,
      "response_overlap_rows_removed": 7,
      "response_overlap_safe_removed": 5,
      "response_overlap_unsafe_removed": 2
    },
    {
      "auc_delta": -0.004386048490249483,
      "auc_original": 0.6458465703472471,
      "auc_response_disjoint": 0.6414605218569976,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "kind": "response_overlap_sensitivity",
      "method": "rankone",
      "mode": "response",
      "n_test_original": 948,
      "n_test_response_disjoint": 941,
      "n_train": 4045,
      "response_overlap_rows_removed": 7,
      "response_overlap_safe_removed": 5,
      "response_overlap_unsafe_removed": 2
    }
  ],
  "results": [
    {
      "auc": 0.4637114206499276,
      "auc_ci_high": 0.490295524987575,
      "auc_ci_low": 0.4366062724328379,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.4954337899543379,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.4954337899543379,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.6919530853557933,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.5639269406392694,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5639269406392694,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.7529970134402276,
      "auc_ci_high": 0.7735605948873774,
      "auc_ci_low": 0.7304792312382106,
      "auc_delta_ci_high": 0.32175573646671685,
      "auc_delta_ci_low": 0.2559450342761516,
      "auc_delta_vs_safe_centroid": 0.28928559279030003,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.632420091324201,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.632420091324201,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.7511346659220349,
      "auc_ci_high": 0.7708229232899071,
      "auc_ci_low": 0.7277810911113304,
      "auc_delta_ci_high": 0.325663749173998,
      "auc_delta_ci_low": 0.2491604492149558,
      "auc_delta_vs_safe_centroid": 0.28742324527210733,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.636986301369863,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.636986301369863,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.7511346659220349,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.636986301369863,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.636986301369863,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.7300244580393314,
      "auc_ci_high": 0.7518073400740509,
      "auc_ci_low": 0.7066784939175956,
      "auc_delta_ci_high": 0.30032315227356565,
      "auc_delta_ci_low": 0.2341457020792352,
      "auc_delta_vs_safe_centroid": 0.26631303738940376,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.6050228310502284,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6050228310502284,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.8171469211644606,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.634703196347032,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.634703196347032,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.5604097979571762,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.5319634703196348,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5319634703196348,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.5068493150684932,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5068493150684932,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.541244898614994,
      "auc_ci_high": 0.5664293928978061,
      "auc_ci_low": 0.5116963848174619,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.4954337899543379,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.4954337899543379,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5275382976867601,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.5639269406392694,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5639269406392694,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5944404658614626,
      "auc_ci_high": 0.621032190792221,
      "auc_ci_low": 0.5671525981985576,
      "auc_delta_ci_high": 0.0882003454250576,
      "auc_delta_ci_low": 0.019257666737714448,
      "auc_delta_vs_safe_centroid": 0.05319556724646857,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.632420091324201,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.632420091324201,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.580588111075916,
      "auc_ci_high": 0.6052039310103569,
      "auc_ci_low": 0.5553637751911229,
      "auc_delta_ci_high": 0.07748344157237566,
      "auc_delta_ci_low": 0.0023990171000285226,
      "auc_delta_vs_safe_centroid": 0.039343212460921984,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.636986301369863,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.636986301369863,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.580588111075916,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.636986301369863,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.636986301369863,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6141872443569156,
      "auc_ci_high": 0.6453271253963647,
      "auc_ci_low": 0.583580614595003,
      "auc_delta_ci_high": 0.10943642669363546,
      "auc_delta_ci_low": 0.03210156168209735,
      "auc_delta_vs_safe_centroid": 0.0729423457419216,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.6050228310502284,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6050228310502284,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6454279195530521,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.634703196347032,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.634703196347032,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5290865020451446,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.5319634703196348,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5319634703196348,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.5068493150684932,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5068493150684932,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5331549857000547,
      "auc_ci_high": 0.5588721794888623,
      "auc_ci_low": 0.5022299886569588,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.5136986301369864,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5136986301369864,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5022092612230471,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.5251141552511416,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5251141552511416,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5912935597453094,
      "auc_ci_high": 0.6195620838954411,
      "auc_ci_low": 0.562330329118032,
      "auc_delta_ci_high": 0.0943586906421518,
      "auc_delta_ci_low": 0.021197575965500568,
      "auc_delta_vs_safe_centroid": 0.05813857404525469,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.6050228310502284,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6050228310502284,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5879756510721517,
      "auc_ci_high": 0.6164076814940149,
      "auc_ci_low": 0.5592066230548222,
      "auc_delta_ci_high": 0.09229641755184659,
      "auc_delta_ci_low": 0.017092025461152276,
      "auc_delta_vs_safe_centroid": 0.054820665372096955,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.6210045662100456,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6210045662100456,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5879756510721517,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.6210045662100456,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6210045662100456,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6141872443569156,
      "auc_ci_high": 0.6453271253963647,
      "auc_ci_low": 0.583580614595003,
      "auc_delta_ci_high": 0.11761107783726225,
      "auc_delta_ci_low": 0.04110328183734675,
      "auc_delta_vs_safe_centroid": 0.08103225865686092,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.6050228310502284,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6050228310502284,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6318590388049561,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.6255707762557078,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6255707762557078,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5290865020451446,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.5319634703196348,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5319634703196348,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.5034246575342466,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5034246575342466,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.36862499051969533,
      "auc_ci_high": 0.37979124318832386,
      "auc_ci_low": 0.3571273306486167,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.4692556634304207,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.4692556634304207,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.7991200205316908,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.6699029126213593,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.6699029126213593,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.8263557781243545,
      "auc_ci_high": 0.8347572212227535,
      "auc_ci_low": 0.8178163788451954,
      "auc_delta_ci_high": 0.4720202885208483,
      "auc_delta_ci_low": 0.44332705547185625,
      "auc_delta_vs_safe_centroid": 0.45773078760465913,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.7501618122977346,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7501618122977346,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.8441129484399638,
      "auc_ci_high": 0.8517571200803797,
      "auc_ci_low": 0.8363173567252568,
      "auc_delta_ci_high": 0.4926169509314043,
      "auc_delta_ci_low": 0.4589224827961665,
      "auc_delta_vs_safe_centroid": 0.47548795792026843,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.7372168284789644,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7372168284789644,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.8441129484399638,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.7372168284789644,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7372168284789644,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.8020472618808206,
      "auc_ci_high": 0.8106583219549877,
      "auc_ci_low": 0.7931097316793754,
      "auc_delta_ci_high": 0.44971147595506517,
      "auc_delta_ci_low": 0.4158703569261892,
      "auc_delta_vs_safe_centroid": 0.4334222713611253,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.7812297734627832,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7812297734627832,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.9049503404468832,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.8064724919093851,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8064724919093851,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.6017012561393229,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.6362459546925566,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.6362459546925566,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.5119323974389565,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.5310679611650485,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5310679611650485,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.4608512916277622,
      "auc_ci_high": 0.47405756649645114,
      "auc_ci_low": 0.44612138162268167,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.4692556634304207,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.4692556634304207,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6223415707023551,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.6699029126213593,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.6699029126213593,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6516396306670816,
      "auc_ci_high": 0.664968487329569,
      "auc_ci_low": 0.6384706953237784,
      "auc_delta_ci_high": 0.2098557191620269,
      "auc_delta_ci_low": 0.173078272125135,
      "auc_delta_vs_safe_centroid": 0.1907883390393194,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.7501618122977346,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7501618122977346,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6551849776947816,
      "auc_ci_high": 0.6690882092488781,
      "auc_ci_low": 0.6426634691807216,
      "auc_delta_ci_high": 0.21632780001630206,
      "auc_delta_ci_low": 0.17314533075759952,
      "auc_delta_vs_safe_centroid": 0.19433368606701934,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.7372168284789644,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7372168284789644,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6551849776947816,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.7372168284789644,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7372168284789644,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.7082074904035689,
      "auc_ci_high": 0.7236383100355949,
      "auc_ci_low": 0.6924482133450391,
      "auc_delta_ci_high": 0.2715182756003448,
      "auc_delta_ci_low": 0.2248845494936443,
      "auc_delta_vs_safe_centroid": 0.24735619877580667,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.7812297734627832,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7812297734627832,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.753872559394128,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.8064724919093851,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8064724919093851,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6117833800186742,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.6362459546925566,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.6362459546925566,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5081842514783691,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.5310679611650485,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5310679611650485,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.4527685444548189,
      "auc_ci_high": 0.4664511000371031,
      "auc_ci_low": 0.4382944359474916,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.48284789644012943,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.48284789644012943,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6075075837742504,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.6394822006472491,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.6394822006472491,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.7132744060587197,
      "auc_ci_high": 0.7274668144730407,
      "auc_ci_low": 0.6980999948699428,
      "auc_delta_ci_high": 0.2821639089321213,
      "auc_delta_ci_low": 0.2405298664155644,
      "auc_delta_vs_safe_centroid": 0.2605058616039008,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.7883495145631068,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7883495145631068,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.7081969498910674,
      "auc_ci_high": 0.721567821469914,
      "auc_ci_low": 0.693626353729766,
      "auc_delta_ci_high": 0.2783211855305361,
      "auc_delta_ci_low": 0.2336113508915043,
      "auc_delta_vs_safe_centroid": 0.2554284054362485,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.7928802588996764,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7928802588996764,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.7081969498910674,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.7928802588996764,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7928802588996764,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.7082074904035689,
      "auc_ci_high": 0.7236383100355949,
      "auc_ci_low": 0.6924482133450391,
      "auc_delta_ci_high": 0.279428010509875,
      "auc_delta_ci_low": 0.23403195883577066,
      "auc_delta_vs_safe_centroid": 0.25543894594875,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.7812297734627832,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7812297734627832,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.7814518518518518,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.8362459546925566,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8362459546925566,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6117833800186742,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.6362459546925566,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.6362459546925566,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5339545596016184,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.553074433656958,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.553074433656958,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.4905849115666008,
      "auc_ci_high": 0.5019036045989588,
      "auc_ci_low": 0.4812816454606088,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.4825014343086632,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5493084542086056,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.6047045324153758,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.6699223745239132,
      "auc_ci_high": 0.6852735107348648,
      "auc_ci_low": 0.657276645541231,
      "auc_delta_ci_high": 0.19580551362046522,
      "auc_delta_ci_low": 0.16320300714238511,
      "auc_delta_vs_safe_centroid": 0.17933746295731245,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.7257601835915088,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.6683081806777968,
      "auc_ci_high": 0.6827681444564905,
      "auc_ci_low": 0.6556258099771515,
      "auc_delta_ci_high": 0.19483698630700874,
      "auc_delta_ci_low": 0.16036559853973006,
      "auc_delta_vs_safe_centroid": 0.17772326911119607,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.7309236947791165,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.6683081806777968,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.7309236947791165,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.6674503933280866,
      "auc_ci_high": 0.6820080323543397,
      "auc_ci_low": 0.6544521272877792,
      "auc_delta_ci_high": 0.19413078825146315,
      "auc_delta_ci_low": 0.1598637047417563,
      "auc_delta_vs_safe_centroid": 0.17686548176148587,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.729776247848537,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.7325085935085311,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.7819850831899025,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5948682855345652,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.606425702811245,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.5,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5646472088516832,
      "auc_ci_high": 0.5891502814902629,
      "auc_ci_low": 0.5454073569019715,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9090909090909091,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9090909090909091,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.7169391625333377,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.5748663101604278,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.5748663101604278,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.8251456140977377,
      "auc_ci_high": 0.8415816479192169,
      "auc_ci_low": 0.8082497132322227,
      "auc_delta_ci_high": 0.2837421141415239,
      "auc_delta_ci_low": 0.23355394010293784,
      "auc_delta_vs_safe_centroid": 0.2604984052460545,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9572192513368984,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9572192513368984,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.8300886935046432,
      "auc_ci_high": 0.8447774316341147,
      "auc_ci_low": 0.813912512420446,
      "auc_delta_ci_high": 0.29019190562824293,
      "auc_delta_ci_low": 0.23682873533790705,
      "auc_delta_vs_safe_centroid": 0.26544148465296,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9438502673796791,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9438502673796791,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.8300886935046432,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9438502673796791,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9438502673796791,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.7495794623508383,
      "auc_ci_high": 0.7705668941629807,
      "auc_ci_low": 0.7293169612906722,
      "auc_delta_ci_high": 0.2080570074850679,
      "auc_delta_ci_low": 0.16149817963851865,
      "auc_delta_vs_safe_centroid": 0.1849322534991551,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9893048128342246,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9893048128342246,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.8817983787451344,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9679144385026738,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9679144385026738,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.6838205305070697,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.9149550706033376,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 1.0,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 1.0,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.8886388328418438,
      "auc_ci_high": 0.912563011054892,
      "auc_ci_low": 0.8636297595086477,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9090909090909091,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9090909090909091,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.582161048636293,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.5748663101604278,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.5748663101604278,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9127030039648385,
      "auc_ci_high": 0.9300315694081068,
      "auc_ci_low": 0.893068628134353,
      "auc_delta_ci_high": 0.0528119435174505,
      "auc_delta_ci_low": -0.005492596021228113,
      "auc_delta_vs_safe_centroid": 0.02406417112299475,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9572192513368984,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9572192513368984,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.894353279810365,
      "auc_ci_high": 0.912963847976837,
      "auc_ci_low": 0.871565006684492,
      "auc_delta_ci_high": 0.03698796485227787,
      "auc_delta_ci_low": -0.02650268790653695,
      "auc_delta_vs_safe_centroid": 0.005714446968521303,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9438502673796791,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9438502673796791,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.894353279810365,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9438502673796791,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9438502673796791,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.970362479364497,
      "auc_ci_high": 0.9791850921692156,
      "auc_ci_low": 0.9599224247115113,
      "auc_delta_ci_high": 0.10522671961072406,
      "auc_delta_ci_low": 0.06004162233854925,
      "auc_delta_vs_safe_centroid": 0.08172364652265329,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9893048128342246,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9893048128342246,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9435962919588559,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9679144385026738,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9679144385026738,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9914565490384208,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 1.0,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 1.0,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 1.0,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9513425422939624,
      "auc_ci_high": 0.9662713586274039,
      "auc_ci_low": 0.9363531629089181,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9572192513368984,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9572192513368984,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.581173366444203,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.5775401069518716,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.5775401069518716,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9390600087480423,
      "auc_ci_high": 0.9521147824058283,
      "auc_ci_low": 0.9217171963432105,
      "auc_delta_ci_high": 0.005986489471244572,
      "auc_delta_ci_low": -0.03333534416197205,
      "auc_delta_vs_safe_centroid": -0.012282533545920127,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9732620320855615,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9732620320855615,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9686269806555388,
      "auc_ci_high": 0.9777007358325897,
      "auc_ci_low": 0.9577722162013325,
      "auc_delta_ci_high": 0.03152144979203806,
      "auc_delta_ci_low": 0.0036388633907392777,
      "auc_delta_vs_safe_centroid": 0.017284438361576338,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9893048128342246,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9893048128342246,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9686269806555388,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9893048128342246,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9893048128342246,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.970362479364497,
      "auc_ci_high": 0.9791850921692156,
      "auc_ci_low": 0.9599224247115113,
      "auc_delta_ci_high": 0.033221569595408645,
      "auc_delta_ci_low": 0.005514267267393653,
      "auc_delta_vs_safe_centroid": 0.01901993707053462,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9893048128342246,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9893048128342246,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.991809292678453,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9973262032085561,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9973262032085561,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9914565490384208,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 1.0,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 1.0,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 1.0,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.35825299041409986,
      "auc_ci_high": 0.39528579912449613,
      "auc_ci_low": 0.31733896901292585,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.7599933699825963,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.7393850658857979,
      "auc_ci_high": 0.7719224582966708,
      "auc_ci_low": 0.7052010609174648,
      "auc_delta_ci_high": 0.4247493070281399,
      "auc_delta_ci_low": 0.331078595355134,
      "auc_delta_vs_safe_centroid": 0.38113207547169803,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.7718666261498937,
      "auc_ci_high": 0.8025139222117983,
      "auc_ci_low": 0.7389695244792497,
      "auc_delta_ci_high": 0.4659188674771516,
      "auc_delta_ci_low": 0.35749725170117086,
      "auc_delta_vs_safe_centroid": 0.4136136357357938,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.7718666261498937,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.6458465703472471,
      "auc_ci_high": 0.6867646471879891,
      "auc_ci_low": 0.6084107953387695,
      "auc_delta_ci_high": 0.34920104402134644,
      "auc_delta_ci_low": 0.22594301046998735,
      "auc_delta_vs_safe_centroid": 0.28759357993314727,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.8184811735130806,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.5544517804359237,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.5235514634556585,
      "auc_ci_high": 0.5359186805176458,
      "auc_ci_low": 0.5123875439899005,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "beavertails",
      "kind": "cross_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 3486,
      "n_train": 7987,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 1878,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.6503436909674597,
      "auc_ci_high": 0.6632284132059965,
      "auc_ci_low": 0.6377097642935984,
      "auc_delta_ci_high": 0.14188695942541157,
      "auc_delta_ci_low": 0.11141283851843715,
      "auc_delta_vs_safe_centroid": 0.1267922275118012,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "beavertails",
      "kind": "cross_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 3486,
      "n_train": 7987,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 1878,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.647696597388653,
      "auc_ci_high": 0.6607095040446417,
      "auc_ci_low": 0.6353409917828207,
      "auc_delta_ci_high": 0.14036333401169113,
      "auc_delta_ci_low": 0.1084765268740156,
      "auc_delta_vs_safe_centroid": 0.12414513393299453,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "beavertails",
      "kind": "cross_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 3486,
      "n_train": 7987,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 1878,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.670232441938889,
      "auc_ci_high": 0.6854602948084736,
      "auc_ci_low": 0.6572388784338258,
      "auc_delta_ci_high": 0.16165791038670135,
      "auc_delta_ci_low": 0.13099382904033044,
      "auc_delta_vs_safe_centroid": 0.14668097848323047,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "beavertails",
      "kind": "cross_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 3486,
      "n_train": 7987,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 1878,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.27477554628580897,
      "auc_ci_high": 0.3128857543284456,
      "auc_ci_low": 0.2401900244563874,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "beavertails",
      "kind": "cross_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 948,
      "n_train": 7987,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 1878,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.6122600071825188,
      "auc_ci_high": 0.6467230885497309,
      "auc_ci_low": 0.5739614039307112,
      "auc_delta_ci_high": 0.38549542940696685,
      "auc_delta_ci_low": 0.2851420940084129,
      "auc_delta_vs_safe_centroid": 0.33748446089670986,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "beavertails",
      "kind": "cross_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 948,
      "n_train": 7987,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 1878,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.6283819995027486,
      "auc_ci_high": 0.6632987578912253,
      "auc_ci_low": 0.5904912865808534,
      "auc_delta_ci_high": 0.4039369458889667,
      "auc_delta_ci_low": 0.29889254423340933,
      "auc_delta_vs_safe_centroid": 0.3536064532169397,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "beavertails",
      "kind": "cross_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 948,
      "n_train": 7987,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 1878,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.5689549435067267,
      "auc_ci_high": 0.604688692160228,
      "auc_ci_low": 0.5291520564244939,
      "auc_delta_ci_high": 0.343663823923864,
      "auc_delta_ci_low": 0.23974295427171016,
      "auc_delta_vs_safe_centroid": 0.29417939722091774,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "beavertails",
      "kind": "cross_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 948,
      "n_train": 7987,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 1878,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.5161832688343824,
      "auc_ci_high": 0.5427028909061758,
      "auc_ci_low": 0.4857080390668028,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "safe_rlhf",
      "kind": "cross_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 16352,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 6534,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6124600037643515,
      "auc_ci_high": 0.6415005256166137,
      "auc_ci_low": 0.5809200036473474,
      "auc_delta_ci_high": 0.13723069723584225,
      "auc_delta_ci_low": 0.05411836414473706,
      "auc_delta_vs_safe_centroid": 0.09627673492996913,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "safe_rlhf",
      "kind": "cross_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 16352,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 6534,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6083341367010509,
      "auc_ci_high": 0.6367017002663301,
      "auc_ci_low": 0.5772660359538145,
      "auc_delta_ci_high": 0.13643906464590622,
      "auc_delta_ci_low": 0.047247302626841015,
      "auc_delta_vs_safe_centroid": 0.09215086786666848,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "safe_rlhf",
      "kind": "cross_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 1868,
      "n_train": 16352,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 6534,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6083065926650233,
      "auc_ci_high": 0.6371645199720041,
      "auc_ci_low": 0.576762810638471,
      "auc_delta_ci_high": 0.13621842615284668,
      "auc_delta_ci_low": 0.04717542735067096,
      "auc_delta_vs_safe_centroid": 0.09212332383064092,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "safe_rlhf",
      "kind": "cross_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 1868,
      "n_train": 16352,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 6534,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.306185253736291,
      "auc_ci_high": 0.34404689505415853,
      "auc_ci_low": 0.273304922082633,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "safe_rlhf",
      "kind": "cross_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 948,
      "n_train": 16352,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 6534,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.5444183540981796,
      "auc_ci_high": 0.5837583484574448,
      "auc_ci_low": 0.5062836369380178,
      "auc_delta_ci_high": 0.2875082781943311,
      "auc_delta_ci_low": 0.18082427220223107,
      "auc_delta_vs_safe_centroid": 0.2382331003618886,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "safe_rlhf",
      "kind": "cross_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 948,
      "n_train": 16352,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 6534,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.5852592613055609,
      "auc_ci_high": 0.6217504196683857,
      "auc_ci_low": 0.5459452485947495,
      "auc_delta_ci_high": 0.33127844696656966,
      "auc_delta_ci_low": 0.21744043340113026,
      "auc_delta_vs_safe_centroid": 0.2790740075692699,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "safe_rlhf",
      "kind": "cross_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 948,
      "n_train": 16352,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 6534,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.5804745987458217,
      "auc_ci_high": 0.6172010611268857,
      "auc_ci_low": 0.5406277664577506,
      "auc_delta_ci_high": 0.32603445356277744,
      "auc_delta_ci_low": 0.21153140806707518,
      "auc_delta_vs_safe_centroid": 0.2742893450095307,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "safe_rlhf",
      "kind": "cross_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 948,
      "n_train": 16352,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 6534,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.5139235102119514,
      "auc_ci_high": 0.537854465358359,
      "auc_ci_low": 0.4879063247452593,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "aegis",
      "kind": "cross_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 6,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5384491789581928,
      "auc_ci_high": 0.5637218718195612,
      "auc_ci_low": 0.5127620715640859,
      "auc_delta_ci_high": 0.061999682944196284,
      "auc_delta_ci_low": -0.010901012278913077,
      "auc_delta_vs_safe_centroid": 0.024525668746241402,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "aegis",
      "kind": "cross_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 6,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5322896439015209,
      "auc_ci_high": 0.5575946632485306,
      "auc_ci_low": 0.507966826300728,
      "auc_delta_ci_high": 0.0644260663557799,
      "auc_delta_ci_low": -0.02085517976531439,
      "auc_delta_vs_safe_centroid": 0.01836613368956952,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "aegis",
      "kind": "cross_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 1868,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 6,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5094579333709769,
      "auc_ci_high": 0.5365442307199169,
      "auc_ci_low": 0.48270405510837944,
      "auc_delta_ci_high": 0.04048743948814783,
      "auc_delta_ci_low": -0.043768193287869926,
      "auc_delta_vs_safe_centroid": -0.004465576840974483,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "aegis",
      "kind": "cross_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 1868,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 6,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.4714686958636941,
      "auc_ci_high": 0.484415131593206,
      "auc_ci_low": 0.4599442813832558,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "aegis",
      "kind": "cross_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 3486,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 6,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5380976409531248,
      "auc_ci_high": 0.547404741878209,
      "auc_ci_low": 0.5287490141991696,
      "auc_delta_ci_high": 0.08204494487685327,
      "auc_delta_ci_low": 0.049777452836022945,
      "auc_delta_vs_safe_centroid": 0.06662894508943074,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "aegis",
      "kind": "cross_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 3486,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 6,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5443677834030985,
      "auc_ci_high": 0.5539172435304767,
      "auc_ci_low": 0.5350427083483377,
      "auc_delta_ci_high": 0.09051874824091113,
      "auc_delta_ci_low": 0.05355392407546203,
      "auc_delta_vs_safe_centroid": 0.07289908753940444,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "aegis",
      "kind": "cross_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 3486,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 6,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5482347388077019,
      "auc_ci_high": 0.5584446808165797,
      "auc_ci_low": 0.5377668441833786,
      "auc_delta_ci_high": 0.09421711741575349,
      "auc_delta_ci_low": 0.056991418085973806,
      "auc_delta_vs_safe_centroid": 0.0767660429440078,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "aegis",
      "kind": "cross_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 3486,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 6,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    }
  ],
  "revision_policy": "frozen_paper_revisions",
  "schema_version": 3,
  "source_manifest": {
    "make_figures.py": {
      "bytes": 9490,
      "sha256": "6c046a7f40033c3a29f879a5629deeb824b79b1e6f3e56553804bba201ba158d"
    },
    "run_study.py": {
      "bytes": 53092,
      "sha256": "52190f6d2e1a2b77e4644e9d786df68daa72ab2e229fe33f5a073fafd9a94339"
    },
    "study.py": {
      "bytes": 30835,
      "sha256": "9cae57b2564c2c87b3455b5d88b5549aa6e16a93216ef2d2f9f63b3becef4c15"
    },
    "tests/test_make_figures.py": {
      "bytes": 2127,
      "sha256": "b0997ee0a6f772ef1dad8158f4a9945687d6351d7da2f5ccaac18e129c169fb4"
    },
    "tests/test_run_study.py": {
      "bytes": 2125,
      "sha256": "20abb47c1482d417288725990283e8133b9f01d7e9235d051b5ff52ffffdff74"
    },
    "tests/test_study.py": {
      "bytes": 13037,
      "sha256": "1eb25bad905377a0488acc4370de2954ba50d790333fada854d5040b4cb1f6f7"
    }
  }
}


==> anc/one-class-centroid-v2/results/minilm_response_salt_v2_schema3.json <==
{
  "bootstrap_resamples_requested": 500,
  "bootstrap_seed": 20260715,
  "command": "run_study.py --encoders minilm --modes response --include-logistic --skip-transfer --cache-only --offline --split-salt one-class-centroid-v2-20260718 --output results/minilm_response_salt_v2_schema3.json",
  "created_at": "2026-07-25T22:10:01.038363+00:00",
  "dataset_manifest": {
    "aegis": {
      "candidate_response_rows": 33416,
      "candidate_response_rows_excluded": 17486,
      "deduplication": {
        "conflicting_pairs": 0,
        "conflicting_rows_removed": 0,
        "exact_duplicates_removed": 1683,
        "input_rows": 15930,
        "output_rows": 14247
      },
      "emitted_response_rows": 15930,
      "exact_train_test_prompt_overlap": 0,
      "repo": "nvidia/Aegis-AI-Content-Safety-Dataset-2.0",
      "revision": "d86bb8bedff51d25ac834ab7838f1cc61acb7a2c",
      "source_records_by_split": {
        "test": 1964,
        "train": 30007,
        "validation": 1445
      },
      "source_records_total": 33416,
      "source_splits": [
        "train",
        "validation",
        "test"
      ],
      "split_policy": "sha256(prompt_salt + canonical_prompt), 70/15/15",
      "split_salt": "one-class-centroid-v2-20260718",
      "test": {
        "label_source_by_label": {
          "human": {
            "safe": 707
          },
          "llm_jury": {
            "safe": 248,
            "unsafe": 612
          },
          "refusal_data_augmentation": {
            "safe": 508
          }
        },
        "label_sources": {
          "human": 707,
          "llm_jury": 860,
          "refusal_data_augmentation": 508
        },
        "labels": {
          "safe": 1463,
          "unsafe": 612
        },
        "mixed_label_prompts": 323,
        "mixed_label_rows": 652,
        "ordered_rows_sha256": "f3db4c932e254aaf5a0d7120f3aa70f41194f117dd3d773c3da04f0a92b63d17",
        "rows": 2075,
        "unique_prompts": 1596
      },
      "train": {
        "label_source_by_label": {
          "human": {
            "safe": 3413
          },
          "llm_jury": {
            "safe": 1205,
            "unsafe": 2932
          },
          "refusal_data_augmentation": {
            "safe": 2488
          }
        },
        "label_sources": {
          "human": 3413,
          "llm_jury": 4137,
          "refusal_data_augmentation": 2488
        },
        "labels": {
          "safe": 7106,
          "unsafe": 2932
        },
        "mixed_label_prompts": 1604,
        "mixed_label_rows": 3254,
        "ordered_rows_sha256": "2a7a97dd77791fb424e111b39668238db9ef6a8ae2ead8c2526d2717137413ae",
        "rows": 10038,
        "unique_prompts": 7679
      },
      "validation": {
        "label_source_by_label": {
          "human": {
            "safe": 743
          },
          "llm_jury": {
            "safe": 234,
            "unsafe": 636
          },
          "refusal_data_augmentation": {
            "safe": 521
          }
        },
        "label_sources": {
          "human": 743,
          "llm_jury": 870,
          "refusal_data_augmentation": 521
        },
        "labels": {
          "safe": 1498,
          "unsafe": 636
        },
        "mixed_label_prompts": 344,
        "mixed_label_rows": 696,
        "ordered_rows_sha256": "71cf0689976efdbce4bf72032042c1bc9665ad1c0ff3fb1f7d37ab1d0a12824b",
        "rows": 2134,
        "unique_prompts": 1624
      }
    },
    "beavertails": {
      "candidate_response_rows": 30207,
      "candidate_response_rows_excluded": 0,
      "deduplication": {
        "conflicting_pairs": 4,
        "conflicting_rows_removed": 8,
        "exact_duplicates_removed": 79,
        "input_rows": 30207,
        "output_rows": 30120
      },
      "emitted_response_rows": 30207,
      "exact_train_test_prompt_overlap": 0,
      "repo": "PKU-Alignment/BeaverTails",
      "revision": "8401fe609d288129cc684a9b3be6a93e41cfe678",
      "source_records_by_split": {
        "30k_test": 3021,
        "30k_train": 27186
      },
      "source_records_total": 30207,
      "source_splits": [
        "30k_train",
        "30k_test"
      ],
      "split_policy": "sha256(prompt_salt + canonical_prompt), 70/15/15",
      "split_salt": "one-class-centroid-v2-20260718",
      "test": {
        "label_source_by_label": {
          "human": {
            "safe": 1886,
            "unsafe": 2699
          }
        },
        "label_sources": {
          "human": 4585
        },
        "labels": {
          "safe": 1886,
          "unsafe": 2699
        },
        "mixed_label_prompts": 405,
        "mixed_label_rows": 1811,
        "ordered_rows_sha256": "840ca6f132baf8b05efaa61ed5d806f7ef2f6ed25727676575af69836743ac8a",
        "rows": 4585,
        "unique_prompts": 1171
      },
      "train": {
        "label_source_by_label": {
          "human": {
            "safe": 9060,
            "unsafe": 12001
          }
        },
        "label_sources": {
          "human": 21061
        },
        "labels": {
          "safe": 9060,
          "unsafe": 12001
        },
        "mixed_label_prompts": 1918,
        "mixed_label_rows": 8129,
        "ordered_rows_sha256": "dd02c91ae6ecdc2d90da73925d8e1bfbc79ffc47d15d82b4ab66793c1241fe17",
        "rows": 21061,
        "unique_prompts": 5435
      },
      "validation": {
        "label_source_by_label": {
          "human": {
            "safe": 1893,
            "unsafe": 2581
          }
        },
        "label_sources": {
          "human": 4474
        },
        "labels": {
          "safe": 1893,
          "unsafe": 2581
        },
        "mixed_label_prompts": 400,
        "mixed_label_rows": 1657,
        "ordered_rows_sha256": "774635dec3503c40b9f47ea4823592f17c5fea891cafa3a042e3fbb4af108146",
        "rows": 4474,
        "unique_prompts": 1156
      }
    },
    "safe_rlhf": {
      "candidate_response_rows": 164236,
      "candidate_response_rows_excluded": 0,
      "deduplication": {
        "conflicting_pairs": 0,
        "conflicting_rows_removed": 0,
        "exact_duplicates_removed": 4758,
        "input_rows": 164236,
        "output_rows": 159478
      },
      "emitted_response_rows": 164236,
      "exact_train_test_prompt_overlap": 0,
      "repo": "PKU-Alignment/PKU-SafeRLHF",
      "revision": "9421ffafec3fa40a1f1a7d567b4d525079477ecb",
      "source_records_by_split": {
        "test": 8211,
        "train": 73907
      },
      "source_records_total": 82118,
      "source_splits": [
        "train",
        "test"
      ],
      "split_policy": "sha256(prompt_salt + canonical_prompt), 70/15/15",
      "split_salt": "one-class-centroid-v2-20260718",
      "test": {
        "label_source_by_label": {
          "Alpaca-7B": {
            "safe": 4256,
            "unsafe": 4708
          },
          "Alpaca2-7B": {
            "safe": 4231,
            "unsafe": 4090
          },
          "Alpaca3-8B": {
            "safe": 3394,
            "unsafe": 3337
          }
        },
        "label_sources": {
          "Alpaca-7B": 8964,
          "Alpaca2-7B": 8321,
          "Alpaca3-8B": 6731
        },
        "labels": {
          "safe": 11881,
          "unsafe": 12135
        },
        "mixed_label_prompts": 1580,
        "mixed_label_rows": 7137,
        "ordered_rows_sha256": "7883176a5f353c77e9a0e7e05da40480ff31ffa08691170d0b606f26f6bf4ff1",
        "rows": 24016,
        "unique_prompts": 6063
      },
      "train": {
        "label_source_by_label": {
          "Alpaca-7B": {
            "safe": 19570,
            "unsafe": 21361
          },
          "Alpaca2-7B": {
            "safe": 18935,
            "unsafe": 19251
          },
          "Alpaca3-8B": {
            "safe": 16042,
            "unsafe": 15954
          }
        },
        "label_sources": {
          "Alpaca-7B": 40931,
          "Alpaca2-7B": 38186,
          "Alpaca3-8B": 31996
        },
        "labels": {
          "safe": 54547,
          "unsafe": 56566
        },
        "mixed_label_prompts": 7171,
        "mixed_label_rows": 32747,
        "ordered_rows_sha256": "c97fa5e216163d77263013cbeae1ceee67cba658f46231ad4566f2900fa979b6",
        "rows": 111113,
        "unique_prompts": 27865
      },
      "validation": {
        "label_source_by_label": {
          "Alpaca-7B": {
            "safe": 4227,
            "unsafe": 4764
          },
          "Alpaca2-7B": {
            "safe": 4069,
            "unsafe": 4238
          },
          "Alpaca3-8B": {
            "safe": 3514,
            "unsafe": 3537
          }
        },
        "label_sources": {
          "Alpaca-7B": 8991,
          "Alpaca2-7B": 8307,
          "Alpaca3-8B": 7051
        },
        "labels": {
          "safe": 11810,
          "unsafe": 12539
        },
        "mixed_label_prompts": 1579,
        "mixed_label_rows": 7253,
        "ordered_rows_sha256": "b29f6d483015b2cbbe32fcbca01850007c3ccdb59e88b0aed5121d4fea07b8be",
        "rows": 24349,
        "unique_prompts": 6052
      }
    }
  },
  "diagnostics": [
    {
      "cohort": "hash_all",
      "common_mean_norm": 0.2266677759284563,
      "corpus": "beavertails",
      "cosine_safe_unsafe_centroids": 0.80152043318654,
      "difference_mean_norm": 0.1587450952967751,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 1918,
      "safe_centroid_expected_safe_score": 0.20206577322902208,
      "safe_centroid_expected_score_gap": -0.010271568148505087,
      "safe_centroid_expected_unsafe_score": 0.21233734137752716,
      "safe_mean_norm": 0.20206577322902208,
      "unsafe_mean_norm": 0.26491818871460926
    },
    {
      "cohort": "mixed_prompt_eval_full_fit",
      "common_mean_norm": 0.2266677759284563,
      "corpus": "beavertails",
      "cosine_safe_unsafe_centroids": 0.80152043318654,
      "difference_mean_norm": 0.1587450952967751,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 1918,
      "safe_centroid_expected_safe_score": 0.20206577322902208,
      "safe_centroid_expected_score_gap": -0.010271568148505087,
      "safe_centroid_expected_unsafe_score": 0.21233734137752716,
      "safe_mean_norm": 0.20206577322902208,
      "unsafe_mean_norm": 0.26491818871460926
    },
    {
      "cohort": "mixed_prompt_fit_eval",
      "common_mean_norm": 0.21467328960387977,
      "corpus": "beavertails",
      "cosine_safe_unsafe_centroids": 0.946395206615773,
      "difference_mean_norm": 0.07143569104716033,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 1918,
      "safe_centroid_expected_safe_score": 0.21501966194530864,
      "safe_centroid_expected_score_gap": 0.006619630661059552,
      "safe_centroid_expected_unsafe_score": 0.20840003128424905,
      "safe_mean_norm": 0.21501966194530864,
      "unsafe_mean_norm": 0.22020402240779458
    },
    {
      "cohort": "hash_all",
      "common_mean_norm": 0.319615189145327,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.8288109662433483,
      "difference_mean_norm": 0.22886394498126533,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 7171,
      "safe_centroid_expected_safe_score": 0.26936664108383346,
      "safe_centroid_expected_score_gap": -0.05841366624272976,
      "safe_centroid_expected_unsafe_score": 0.32778030732656327,
      "safe_mean_norm": 0.26936664108383346,
      "unsafe_mean_norm": 0.3954825897300245
    },
    {
      "cohort": "mixed_prompt_eval_full_fit",
      "common_mean_norm": 0.319615189145327,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.8288109662433483,
      "difference_mean_norm": 0.22886394498126533,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 7171,
      "safe_centroid_expected_safe_score": 0.26936664108383346,
      "safe_centroid_expected_score_gap": -0.05841366624272976,
      "safe_centroid_expected_unsafe_score": 0.32778030732656327,
      "safe_mean_norm": 0.26936664108383346,
      "unsafe_mean_norm": 0.3954825897300245
    },
    {
      "cohort": "mixed_prompt_fit_eval",
      "common_mean_norm": 0.31222014332085296,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.9486214051899984,
      "difference_mean_norm": 0.10746869218160472,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 7171,
      "safe_centroid_expected_safe_score": 0.295645221475579,
      "safe_centroid_expected_score_gap": -0.020584948984666313,
      "safe_centroid_expected_unsafe_score": 0.3162301704602454,
      "safe_mean_norm": 0.295645221475579,
      "unsafe_mean_norm": 0.33335761635792727
    },
    {
      "cohort": "discordant_native_pairs",
      "common_mean_norm": 0.30599415344607916,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.9671281477760678,
      "difference_mean_norm": 0.08044146220788222,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 6455,
      "safe_centroid_expected_safe_score": 0.301193241399597,
      "safe_centroid_expected_score_gap": -0.00430735451374221,
      "safe_centroid_expected_unsafe_score": 0.3055005959133392,
      "safe_mean_norm": 0.301193241399597,
      "unsafe_mean_norm": 0.315884297872877
    },
    {
      "cohort": "hash_all",
      "common_mean_norm": 0.22563566549500758,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.719468743659516,
      "difference_mean_norm": 0.18912699151107332,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 1604,
      "safe_centroid_expected_safe_score": 0.23029397662156842,
      "safe_centroid_expected_score_gap": 0.038470464816133594,
      "safe_centroid_expected_unsafe_score": 0.1918235118054349,
      "safe_mean_norm": 0.23029397662156842,
      "unsafe_mean_norm": 0.2666182700720827
    },
    {
      "cohort": "mixed_prompt_eval_full_fit",
      "common_mean_norm": 0.22563566549500758,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.719468743659516,
      "difference_mean_norm": 0.18912699151107332,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 1604,
      "safe_centroid_expected_safe_score": 0.23029397662156842,
      "safe_centroid_expected_score_gap": 0.038470464816133594,
      "safe_centroid_expected_unsafe_score": 0.1918235118054349,
      "safe_mean_norm": 0.23029397662156842,
      "unsafe_mean_norm": 0.2666182700720827
    },
    {
      "cohort": "mixed_prompt_fit_eval",
      "common_mean_norm": 0.30009705658459035,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.5066952584149144,
      "difference_mean_norm": 0.36626397194238286,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 1604,
      "safe_centroid_expected_safe_score": 0.42005169679914095,
      "safe_centroid_expected_score_gap": 0.2844271466054602,
      "safe_centroid_expected_unsafe_score": 0.13562455019368067,
      "safe_mean_norm": 0.42005169679914095,
      "unsafe_mean_norm": 0.2676649286554457
    },
    {
      "cohort": "llm_jury_source_control",
      "common_mean_norm": 0.23732968750743716,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.8407511644986763,
      "difference_mean_norm": 0.14838984097310062,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 4,
      "safe_centroid_expected_safe_score": 0.18978261313523145,
      "safe_centroid_expected_score_gap": -0.03437700790449467,
      "safe_centroid_expected_unsafe_score": 0.22415962103972611,
      "safe_mean_norm": 0.18978261313523145,
      "unsafe_mean_norm": 0.2666182700720827
    }
  ],
  "encoders": {
    "minilm": {
      "repo": "sentence-transformers/all-MiniLM-L6-v2",
      "revision": "1110a243fdf4706b3f48f1d95db1a4f5529b4d41"
    }
  },
  "environment": {
    "cuda_available": true,
    "cuda_device_name": "NVIDIA GeForce RTX 4080 Laptop GPU",
    "cuda_device_total_memory_bytes": 12878086144,
    "cuda_version": "12.8",
    "datasets": "4.8.5",
    "huggingface_hub": "1.19.0",
    "matplotlib": "3.10.9",
    "numpy": "2.2.6",
    "platform": "Windows-11-10.0.26200-SP0",
    "python": "3.13.1 (tags/v3.13.1:0671451, Dec  3 2024, 19:06:28) [MSC v.1942 64 bit (AMD64)]",
    "scikit_learn": "1.8.0",
    "sentence_transformers": "5.4.1",
    "torch": "2.11.0+cu128",
    "transformers": "5.10.1"
  },
  "frozen_split_salt": "one-class-centroid-v2-20260718",
  "modes": [
    "response"
  ],
  "operating_points": [],
  "response_overlap_sensitivity": [
    {
      "auc_delta": -0.00042398890860873006,
      "auc_original": 0.5247167484677557,
      "auc_response_disjoint": 0.524292759559147,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "kind": "response_overlap_sensitivity",
      "method": "safe_centroid",
      "mode": "response",
      "n_test_original": 1811,
      "n_test_response_disjoint": 1805,
      "n_train": 8129,
      "response_overlap_rows_removed": 6,
      "response_overlap_safe_removed": 5,
      "response_overlap_unsafe_removed": 1
    },
    {
      "auc_delta": -0.0015590822640346724,
      "auc_original": 0.612633384611628,
      "auc_response_disjoint": 0.6110743023475933,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "kind": "response_overlap_sensitivity",
      "method": "two_centroid",
      "mode": "response",
      "n_test_original": 1811,
      "n_test_response_disjoint": 1805,
      "n_train": 8129,
      "response_overlap_rows_removed": 6,
      "response_overlap_safe_removed": 5,
      "response_overlap_unsafe_removed": 1
    },
    {
      "auc_delta": -0.001539506869187357,
      "auc_original": 0.610275803970405,
      "auc_response_disjoint": 0.6087362971012177,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "kind": "response_overlap_sensitivity",
      "method": "diff_means",
      "mode": "response",
      "n_test_original": 1811,
      "n_test_response_disjoint": 1805,
      "n_train": 8129,
      "response_overlap_rows_removed": 6,
      "response_overlap_safe_removed": 5,
      "response_overlap_unsafe_removed": 1
    },
    {
      "auc_delta": -0.0015364801976851528,
      "auc_original": 0.6408315630112568,
      "auc_response_disjoint": 0.6392950828135716,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "kind": "response_overlap_sensitivity",
      "method": "rankone",
      "mode": "response",
      "n_test_original": 1811,
      "n_test_response_disjoint": 1805,
      "n_train": 8129,
      "response_overlap_rows_removed": 6,
      "response_overlap_safe_removed": 5,
      "response_overlap_unsafe_removed": 1
    },
    {
      "auc_delta": 0.0014898870148868926,
      "auc_original": 0.48790774093116396,
      "auc_response_disjoint": 0.48939762794605085,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "kind": "response_overlap_sensitivity",
      "method": "safe_centroid",
      "mode": "response",
      "n_test_original": 3544,
      "n_test_response_disjoint": 3534,
      "n_train": 16108,
      "response_overlap_rows_removed": 10,
      "response_overlap_safe_removed": 9,
      "response_overlap_unsafe_removed": 1
    },
    {
      "auc_delta": -0.0007482909215730249,
      "auc_original": 0.6710593111302479,
      "auc_response_disjoint": 0.6703110202086748,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "kind": "response_overlap_sensitivity",
      "method": "two_centroid",
      "mode": "response",
      "n_test_original": 3544,
      "n_test_response_disjoint": 3534,
      "n_train": 16108,
      "response_overlap_rows_removed": 10,
      "response_overlap_safe_removed": 9,
      "response_overlap_unsafe_removed": 1
    },
    {
      "auc_delta": -0.0009057902253161165,
      "auc_original": 0.671016635753558,
      "auc_response_disjoint": 0.6701108455282418,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "kind": "response_overlap_sensitivity",
      "method": "diff_means",
      "mode": "response",
      "n_test_original": 3544,
      "n_test_response_disjoint": 3534,
      "n_train": 16108,
      "response_overlap_rows_removed": 10,
      "response_overlap_safe_removed": 9,
      "response_overlap_unsafe_removed": 1
    },
    {
      "auc_delta": -0.0007851650821257827,
      "auc_original": 0.6707131310223238,
      "auc_response_disjoint": 0.669927965940198,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "kind": "response_overlap_sensitivity",
      "method": "rankone",
      "mode": "response",
      "n_test_original": 3544,
      "n_test_response_disjoint": 3534,
      "n_train": 16108,
      "response_overlap_rows_removed": 10,
      "response_overlap_safe_removed": 9,
      "response_overlap_unsafe_removed": 1
    },
    {
      "auc_delta": -0.005748826570020404,
      "auc_original": 0.38206304026987137,
      "auc_response_disjoint": 0.37631421369985096,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "kind": "response_overlap_sensitivity",
      "method": "safe_centroid",
      "mode": "response",
      "n_test_original": 860,
      "n_test_response_disjoint": 843,
      "n_train": 4137,
      "response_overlap_rows_removed": 17,
      "response_overlap_safe_removed": 11,
      "response_overlap_unsafe_removed": 6
    },
    {
      "auc_delta": -0.00815989104675141,
      "auc_original": 0.7641722011385199,
      "auc_response_disjoint": 0.7560123100917685,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "kind": "response_overlap_sensitivity",
      "method": "two_centroid",
      "mode": "response",
      "n_test_original": 860,
      "n_test_response_disjoint": 843,
      "n_train": 4137,
      "response_overlap_rows_removed": 17,
      "response_overlap_safe_removed": 11,
      "response_overlap_unsafe_removed": 6
    },
    {
      "auc_delta": -0.0064270717868749605,
      "auc_original": 0.8018066097406704,
      "auc_response_disjoint": 0.7953795379537955,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "kind": "response_overlap_sensitivity",
      "method": "diff_means",
      "mode": "response",
      "n_test_original": 860,
      "n_test_response_disjoint": 843,
      "n_train": 4137,
      "response_overlap_rows_removed": 17,
      "response_overlap_safe_removed": 11,
      "response_overlap_unsafe_removed": 6
    },
    {
      "auc_delta": -0.00790511340423794,
      "auc_original": 0.6207569049125027,
      "auc_response_disjoint": 0.6128517915082647,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "kind": "response_overlap_sensitivity",
      "method": "rankone",
      "mode": "response",
      "n_test_original": 860,
      "n_test_response_disjoint": 843,
      "n_train": 4137,
      "response_overlap_rows_removed": 17,
      "response_overlap_safe_removed": 11,
      "response_overlap_unsafe_removed": 6
    }
  ],
  "results": [
    {
      "auc": 0.46103030186349997,
      "auc_ci_high": 0.4918578155528648,
      "auc_ci_low": 0.4349861781284887,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 4585,
      "n_train": 21061,
      "paired_group_accuracy": 0.5703703703703704,
      "paired_group_unit": "prompt",
      "paired_groups": 405,
      "paired_prompt_accuracy": 0.5703703703703704,
      "paired_prompts": 405,
      "test_prompts": 1171,
      "test_safe": 1886,
      "test_unsafe": 2699
    },
    {
      "auc": 0.6893374357652593,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 4585,
      "n_train": 21061,
      "paired_group_accuracy": 0.5679012345679012,
      "paired_group_unit": "prompt",
      "paired_groups": 405,
      "paired_prompt_accuracy": 0.5679012345679012,
      "paired_prompts": 405,
      "test_prompts": 1171,
      "test_safe": 1886,
      "test_unsafe": 2699
    },
    {
      "auc": 0.7500765178729643,
      "auc_ci_high": 0.7697287677194122,
      "auc_ci_low": 0.7248143452281351,
      "auc_delta_ci_high": 0.3226099025449672,
      "auc_delta_ci_low": 0.2522184136886063,
      "auc_delta_vs_safe_centroid": 0.2890462160094643,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 4585,
      "n_train": 21061,
      "paired_group_accuracy": 0.654320987654321,
      "paired_group_unit": "prompt",
      "paired_groups": 405,
      "paired_prompt_accuracy": 0.654320987654321,
      "paired_prompts": 405,
      "test_prompts": 1171,
      "test_safe": 1886,
      "test_unsafe": 2699
    },
    {
      "auc": 0.7466207389170885,
      "auc_ci_high": 0.7678565263505978,
      "auc_ci_low": 0.722583555546321,
      "auc_delta_ci_high": 0.3240465397866593,
      "auc_delta_ci_low": 0.24337380049620416,
      "auc_delta_vs_safe_centroid": 0.2855904370535885,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 4585,
      "n_train": 21061,
      "paired_group_accuracy": 0.6395061728395062,
      "paired_group_unit": "prompt",
      "paired_groups": 405,
      "paired_prompt_accuracy": 0.6395061728395062,
      "paired_prompts": 405,
      "test_prompts": 1171,
      "test_safe": 1886,
      "test_unsafe": 2699
    },
    {
      "auc": 0.7466207389170885,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 4585,
      "n_train": 21061,
      "paired_group_accuracy": 0.6395061728395062,
      "paired_group_unit": "prompt",
      "paired_groups": 405,
      "paired_prompt_accuracy": 0.6395061728395062,
      "paired_prompts": 405,
      "test_prompts": 1171,
      "test_safe": 1886,
      "test_unsafe": 2699
    },
    {
      "auc": 0.733717016278367,
      "auc_ci_high": 0.7545525528818309,
      "auc_ci_low": 0.7076359352662824,
      "auc_delta_ci_high": 0.302606922064379,
      "auc_delta_ci_low": 0.2371894479987119,
      "auc_delta_vs_safe_centroid": 0.2726867144148671,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 4585,
      "n_train": 21061,
      "paired_group_accuracy": 0.6592592592592592,
      "paired_group_unit": "prompt",
      "paired_groups": 405,
      "paired_prompt_accuracy": 0.6592592592592592,
      "paired_prompts": 405,
      "test_prompts": 1171,
      "test_safe": 1886,
      "test_unsafe": 2699
    },
    {
      "auc": 0.8157655893133506,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 4585,
      "n_train": 21061,
      "paired_group_accuracy": 0.6962962962962963,
      "paired_group_unit": "prompt",
      "paired_groups": 405,
      "paired_prompt_accuracy": 0.6962962962962963,
      "paired_prompts": 405,
      "test_prompts": 1171,
      "test_safe": 1886,
      "test_unsafe": 2699
    },
    {
      "auc": 0.5617012035013951,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 4585,
      "n_train": 21061,
      "paired_group_accuracy": 0.5111111111111111,
      "paired_group_unit": "prompt",
      "paired_groups": 405,
      "paired_prompt_accuracy": 0.5111111111111111,
      "paired_prompts": 405,
      "test_prompts": 1171,
      "test_safe": 1886,
      "test_unsafe": 2699
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 4585,
      "n_train": 21061,
      "paired_group_accuracy": 0.49753086419753084,
      "paired_group_unit": "prompt",
      "paired_groups": 405,
      "paired_prompt_accuracy": 0.49753086419753084,
      "paired_prompts": 405,
      "test_prompts": 1171,
      "test_safe": 1886,
      "test_unsafe": 2699
    },
    {
      "auc": 0.5273917661709765,
      "auc_ci_high": 0.5560113720145877,
      "auc_ci_low": 0.49997245127399453,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 1811,
      "n_train": 21061,
      "paired_group_accuracy": 0.5703703703703704,
      "paired_group_unit": "prompt",
      "paired_groups": 405,
      "paired_prompt_accuracy": 0.5703703703703704,
      "paired_prompts": 405,
      "test_prompts": 405,
      "test_safe": 876,
      "test_unsafe": 935
    },
    {
      "auc": 0.5407448782750958,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 1811,
      "n_train": 21061,
      "paired_group_accuracy": 0.5679012345679012,
      "paired_group_unit": "prompt",
      "paired_groups": 405,
      "paired_prompt_accuracy": 0.5679012345679012,
      "paired_prompts": 405,
      "test_prompts": 405,
      "test_safe": 876,
      "test_unsafe": 935
    },
    {
      "auc": 0.6069646912314116,
      "auc_ci_high": 0.6374666668758961,
      "auc_ci_low": 0.5738576097114506,
      "auc_delta_ci_high": 0.12172840105487089,
      "auc_delta_ci_low": 0.03950711715249123,
      "auc_delta_vs_safe_centroid": 0.07957292506043512,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 1811,
      "n_train": 21061,
      "paired_group_accuracy": 0.654320987654321,
      "paired_group_unit": "prompt",
      "paired_groups": 405,
      "paired_prompt_accuracy": 0.654320987654321,
      "paired_prompts": 405,
      "test_prompts": 405,
      "test_safe": 876,
      "test_unsafe": 935
    },
    {
      "auc": 0.5903932556833442,
      "auc_ci_high": 0.6220671117761061,
      "auc_ci_low": 0.5615884279982595,
      "auc_delta_ci_high": 0.11003814961781694,
      "auc_delta_ci_low": 0.01468539153252078,
      "auc_delta_vs_safe_centroid": 0.06300148951236773,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 1811,
      "n_train": 21061,
      "paired_group_accuracy": 0.6395061728395062,
      "paired_group_unit": "prompt",
      "paired_groups": 405,
      "paired_prompt_accuracy": 0.6395061728395062,
      "paired_prompts": 405,
      "test_prompts": 405,
      "test_safe": 876,
      "test_unsafe": 935
    },
    {
      "auc": 0.5903932556833442,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 1811,
      "n_train": 21061,
      "paired_group_accuracy": 0.6395061728395062,
      "paired_group_unit": "prompt",
      "paired_groups": 405,
      "paired_prompt_accuracy": 0.6395061728395062,
      "paired_prompts": 405,
      "test_prompts": 405,
      "test_safe": 876,
      "test_unsafe": 935
    },
    {
      "auc": 0.6408315630112568,
      "auc_ci_high": 0.6712869097063422,
      "auc_ci_low": 0.6040704760562828,
      "auc_delta_ci_high": 0.15248514366450278,
      "auc_delta_ci_low": 0.07583628239142917,
      "auc_delta_vs_safe_centroid": 0.11343979684028027,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 1811,
      "n_train": 21061,
      "paired_group_accuracy": 0.6592592592592592,
      "paired_group_unit": "prompt",
      "paired_groups": 405,
      "paired_prompt_accuracy": 0.6592592592592592,
      "paired_prompts": 405,
      "test_prompts": 405,
      "test_safe": 876,
      "test_unsafe": 935
    },
    {
      "auc": 0.6616908407198496,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 1811,
      "n_train": 21061,
      "paired_group_accuracy": 0.6962962962962963,
      "paired_group_unit": "prompt",
      "paired_groups": 405,
      "paired_prompt_accuracy": 0.6962962962962963,
      "paired_prompts": 405,
      "test_prompts": 405,
      "test_safe": 876,
      "test_unsafe": 935
    },
    {
      "auc": 0.5422331697311552,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 1811,
      "n_train": 21061,
      "paired_group_accuracy": 0.5111111111111111,
      "paired_group_unit": "prompt",
      "paired_groups": 405,
      "paired_prompt_accuracy": 0.5111111111111111,
      "paired_prompts": 405,
      "test_prompts": 405,
      "test_safe": 876,
      "test_unsafe": 935
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 1811,
      "n_train": 21061,
      "paired_group_accuracy": 0.49753086419753084,
      "paired_group_unit": "prompt",
      "paired_groups": 405,
      "paired_prompt_accuracy": 0.49753086419753084,
      "paired_prompts": 405,
      "test_prompts": 405,
      "test_safe": 876,
      "test_unsafe": 935
    },
    {
      "auc": 0.5247167484677557,
      "auc_ci_high": 0.553598075445835,
      "auc_ci_low": 0.49694638501243843,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 1811,
      "n_train": 8129,
      "paired_group_accuracy": 0.5703703703703704,
      "paired_group_unit": "prompt",
      "paired_groups": 405,
      "paired_prompt_accuracy": 0.5703703703703704,
      "paired_prompts": 405,
      "test_prompts": 405,
      "test_safe": 876,
      "test_unsafe": 935
    },
    {
      "auc": 0.5176232510438796,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 1811,
      "n_train": 8129,
      "paired_group_accuracy": 0.4888888888888889,
      "paired_group_unit": "prompt",
      "paired_groups": 405,
      "paired_prompt_accuracy": 0.4888888888888889,
      "paired_prompts": 405,
      "test_prompts": 405,
      "test_safe": 876,
      "test_unsafe": 935
    },
    {
      "auc": 0.612633384611628,
      "auc_ci_high": 0.6441231629329641,
      "auc_ci_low": 0.5778049259922734,
      "auc_delta_ci_high": 0.1296014780307828,
      "auc_delta_ci_low": 0.04620475256846641,
      "auc_delta_vs_safe_centroid": 0.08791663614387224,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 1811,
      "n_train": 8129,
      "paired_group_accuracy": 0.674074074074074,
      "paired_group_unit": "prompt",
      "paired_groups": 405,
      "paired_prompt_accuracy": 0.674074074074074,
      "paired_prompts": 405,
      "test_prompts": 405,
      "test_safe": 876,
      "test_unsafe": 935
    },
    {
      "auc": 0.610275803970405,
      "auc_ci_high": 0.6412498397177973,
      "auc_ci_low": 0.5757085999723652,
      "auc_delta_ci_high": 0.12842986258611602,
      "auc_delta_ci_low": 0.043142323103089415,
      "auc_delta_vs_safe_centroid": 0.0855590555026493,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 1811,
      "n_train": 8129,
      "paired_group_accuracy": 0.6617283950617284,
      "paired_group_unit": "prompt",
      "paired_groups": 405,
      "paired_prompt_accuracy": 0.6617283950617284,
      "paired_prompts": 405,
      "test_prompts": 405,
      "test_safe": 876,
      "test_unsafe": 935
    },
    {
      "auc": 0.610275803970405,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 1811,
      "n_train": 8129,
      "paired_group_accuracy": 0.6617283950617284,
      "paired_group_unit": "prompt",
      "paired_groups": 405,
      "paired_prompt_accuracy": 0.6617283950617284,
      "paired_prompts": 405,
      "test_prompts": 405,
      "test_safe": 876,
      "test_unsafe": 935
    },
    {
      "auc": 0.6408315630112568,
      "auc_ci_high": 0.6712869097063422,
      "auc_ci_low": 0.6040704760562828,
      "auc_delta_ci_high": 0.15525350555865391,
      "auc_delta_ci_low": 0.07822376408807019,
      "auc_delta_vs_safe_centroid": 0.11611481454350103,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 1811,
      "n_train": 8129,
      "paired_group_accuracy": 0.6592592592592592,
      "paired_group_unit": "prompt",
      "paired_groups": 405,
      "paired_prompt_accuracy": 0.6592592592592592,
      "paired_prompts": 405,
      "test_prompts": 405,
      "test_safe": 876,
      "test_unsafe": 935
    },
    {
      "auc": 0.6646246917197765,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 1811,
      "n_train": 8129,
      "paired_group_accuracy": 0.6962962962962963,
      "paired_group_unit": "prompt",
      "paired_groups": 405,
      "paired_prompt_accuracy": 0.6962962962962963,
      "paired_prompts": 405,
      "test_prompts": 405,
      "test_safe": 876,
      "test_unsafe": 935
    },
    {
      "auc": 0.5422331697311552,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 1811,
      "n_train": 8129,
      "paired_group_accuracy": 0.5111111111111111,
      "paired_group_unit": "prompt",
      "paired_groups": 405,
      "paired_prompt_accuracy": 0.5111111111111111,
      "paired_prompts": 405,
      "test_prompts": 405,
      "test_safe": 876,
      "test_unsafe": 935
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 1811,
      "n_train": 8129,
      "paired_group_accuracy": 0.5,
      "paired_group_unit": "prompt",
      "paired_groups": 405,
      "paired_prompt_accuracy": 0.5,
      "paired_prompts": 405,
      "test_prompts": 405,
      "test_safe": 876,
      "test_unsafe": 935
    },
    {
      "auc": 0.3765518565910462,
      "auc_ci_high": 0.3887889109583217,
      "auc_ci_low": 0.3645835753394763,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 24016,
      "n_train": 111113,
      "paired_group_accuracy": 0.46645569620253163,
      "paired_group_unit": "prompt",
      "paired_groups": 1580,
      "paired_prompt_accuracy": 0.46645569620253163,
      "paired_prompts": 1580,
      "test_prompts": 6063,
      "test_safe": 11881,
      "test_unsafe": 12135
    },
    {
      "auc": 0.7939690628675306,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 24016,
      "n_train": 111113,
      "paired_group_accuracy": 0.6677215189873418,
      "paired_group_unit": "prompt",
      "paired_groups": 1580,
      "paired_prompt_accuracy": 0.6677215189873418,
      "paired_prompts": 1580,
      "test_prompts": 6063,
      "test_safe": 11881,
      "test_unsafe": 12135
    },
    {
      "auc": 0.8269115577436693,
      "auc_ci_high": 0.834923245332041,
      "auc_ci_low": 0.8185897546558987,
      "auc_delta_ci_high": 0.4657577710242852,
      "auc_delta_ci_low": 0.43505500073957654,
      "auc_delta_vs_safe_centroid": 0.45035970115262314,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 24016,
      "n_train": 111113,
      "paired_group_accuracy": 0.759493670886076,
      "paired_group_unit": "prompt",
      "paired_groups": 1580,
      "paired_prompt_accuracy": 0.759493670886076,
      "paired_prompts": 1580,
      "test_prompts": 6063,
      "test_safe": 11881,
      "test_unsafe": 12135
    },
    {
      "auc": 0.8406854652962714,
      "auc_ci_high": 0.8488078288012795,
      "auc_ci_low": 0.8326441713857072,
      "auc_delta_ci_high": 0.48192946498964023,
      "auc_delta_ci_low": 0.44642313973319625,
      "auc_delta_vs_safe_centroid": 0.46413360870522524,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 24016,
      "n_train": 111113,
      "paired_group_accuracy": 0.739240506329114,
      "paired_group_unit": "prompt",
      "paired_groups": 1580,
      "paired_prompt_accuracy": 0.739240506329114,
      "paired_prompts": 1580,
      "test_prompts": 6063,
      "test_safe": 11881,
      "test_unsafe": 12135
    },
    {
      "auc": 0.8406854652962714,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 24016,
      "n_train": 111113,
      "paired_group_accuracy": 0.739240506329114,
      "paired_group_unit": "prompt",
      "paired_groups": 1580,
      "paired_prompt_accuracy": 0.739240506329114,
      "paired_prompts": 1580,
      "test_prompts": 6063,
      "test_safe": 11881,
      "test_unsafe": 12135
    },
    {
      "auc": 0.8002641633640177,
      "auc_ci_high": 0.8088867973479242,
      "auc_ci_low": 0.7916431966635834,
      "auc_delta_ci_high": 0.43908805640594634,
      "auc_delta_ci_low": 0.40573799776722114,
      "auc_delta_vs_safe_centroid": 0.42371230677297156,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 24016,
      "n_train": 111113,
      "paired_group_accuracy": 0.769620253164557,
      "paired_group_unit": "prompt",
      "paired_groups": 1580,
      "paired_prompt_accuracy": 0.769620253164557,
      "paired_prompts": 1580,
      "test_prompts": 6063,
      "test_safe": 11881,
      "test_unsafe": 12135
    },
    {
      "auc": 0.9059464882263466,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 24016,
      "n_train": 111113,
      "paired_group_accuracy": 0.8063291139240506,
      "paired_group_unit": "prompt",
      "paired_groups": 1580,
      "paired_prompt_accuracy": 0.8063291139240506,
      "paired_prompts": 1580,
      "test_prompts": 6063,
      "test_safe": 11881,
      "test_unsafe": 12135
    },
    {
      "auc": 0.5975516822554332,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 24016,
      "n_train": 111113,
      "paired_group_accuracy": 0.6050632911392405,
      "paired_group_unit": "prompt",
      "paired_groups": 1580,
      "paired_prompt_accuracy": 0.6050632911392405,
      "paired_prompts": 1580,
      "test_prompts": 6063,
      "test_safe": 11881,
      "test_unsafe": 12135
    },
    {
      "auc": 0.5140515856547072,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 24016,
      "n_train": 111113,
      "paired_group_accuracy": 0.5474683544303798,
      "paired_group_unit": "prompt",
      "paired_groups": 1580,
      "paired_prompt_accuracy": 0.5474683544303798,
      "paired_prompts": 1580,
      "test_prompts": 6063,
      "test_safe": 11881,
      "test_unsafe": 12135
    },
    {
      "auc": 0.46040294748992927,
      "auc_ci_high": 0.4740580775291891,
      "auc_ci_low": 0.4473184446590128,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 7137,
      "n_train": 111113,
      "paired_group_accuracy": 0.46645569620253163,
      "paired_group_unit": "prompt",
      "paired_groups": 1580,
      "paired_prompt_accuracy": 0.46645569620253163,
      "paired_prompts": 1580,
      "test_prompts": 1580,
      "test_safe": 3275,
      "test_unsafe": 3862
    },
    {
      "auc": 0.6260816884816236,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 7137,
      "n_train": 111113,
      "paired_group_accuracy": 0.6677215189873418,
      "paired_group_unit": "prompt",
      "paired_groups": 1580,
      "paired_prompt_accuracy": 0.6677215189873418,
      "paired_prompts": 1580,
      "test_prompts": 1580,
      "test_safe": 3275,
      "test_unsafe": 3862
    },
    {
      "auc": 0.6552189072623844,
      "auc_ci_high": 0.6671904433831676,
      "auc_ci_low": 0.6412056761929135,
      "auc_delta_ci_high": 0.21393736154815138,
      "auc_delta_ci_low": 0.17495560195319873,
      "auc_delta_vs_safe_centroid": 0.19481595977245514,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 7137,
      "n_train": 111113,
      "paired_group_accuracy": 0.759493670886076,
      "paired_group_unit": "prompt",
      "paired_groups": 1580,
      "paired_prompt_accuracy": 0.759493670886076,
      "paired_prompts": 1580,
      "test_prompts": 1580,
      "test_safe": 3275,
      "test_unsafe": 3862
    },
    {
      "auc": 0.6575127786496733,
      "auc_ci_high": 0.6703497717601499,
      "auc_ci_low": 0.6439515000220746,
      "auc_delta_ci_high": 0.22013637676032644,
      "auc_delta_ci_low": 0.1740489824699817,
      "auc_delta_vs_safe_centroid": 0.197109831159744,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 7137,
      "n_train": 111113,
      "paired_group_accuracy": 0.739240506329114,
      "paired_group_unit": "prompt",
      "paired_groups": 1580,
      "paired_prompt_accuracy": 0.739240506329114,
      "paired_prompts": 1580,
      "test_prompts": 1580,
      "test_safe": 3275,
      "test_unsafe": 3862
    },
    {
      "auc": 0.6575127786496733,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 7137,
      "n_train": 111113,
      "paired_group_accuracy": 0.739240506329114,
      "paired_group_unit": "prompt",
      "paired_groups": 1580,
      "paired_prompt_accuracy": 0.739240506329114,
      "paired_prompts": 1580,
      "test_prompts": 1580,
      "test_safe": 3275,
      "test_unsafe": 3862
    },
    {
      "auc": 0.7144082684682619,
      "auc_ci_high": 0.7282743854317932,
      "auc_ci_low": 0.6988631444108502,
      "auc_delta_ci_high": 0.27491620710860076,
      "auc_delta_ci_low": 0.2315224041566813,
      "auc_delta_vs_safe_centroid": 0.2540053209783326,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 7137,
      "n_train": 111113,
      "paired_group_accuracy": 0.769620253164557,
      "paired_group_unit": "prompt",
      "paired_groups": 1580,
      "paired_prompt_accuracy": 0.769620253164557,
      "paired_prompts": 1580,
      "test_prompts": 1580,
      "test_safe": 3275,
      "test_unsafe": 3862
    },
    {
      "auc": 0.759907139835785,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 7137,
      "n_train": 111113,
      "paired_group_accuracy": 0.8063291139240506,
      "paired_group_unit": "prompt",
      "paired_groups": 1580,
      "paired_prompt_accuracy": 0.8063291139240506,
      "paired_prompts": 1580,
      "test_prompts": 1580,
      "test_safe": 3275,
      "test_unsafe": 3862
    },
    {
      "auc": 0.5953332727179288,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 7137,
      "n_train": 111113,
      "paired_group_accuracy": 0.6050632911392405,
      "paired_group_unit": "prompt",
      "paired_groups": 1580,
      "paired_prompt_accuracy": 0.6050632911392405,
      "paired_prompts": 1580,
      "test_prompts": 1580,
      "test_safe": 3275,
      "test_unsafe": 3862
    },
    {
      "auc": 0.5094216104458791,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 7137,
      "n_train": 111113,
      "paired_group_accuracy": 0.5474683544303798,
      "paired_group_unit": "prompt",
      "paired_groups": 1580,
      "paired_prompt_accuracy": 0.5474683544303798,
      "paired_prompts": 1580,
      "test_prompts": 1580,
      "test_safe": 3275,
      "test_unsafe": 3862
    },
    {
      "auc": 0.45188108048276215,
      "auc_ci_high": 0.4654495225320947,
      "auc_ci_low": 0.43745666338827777,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 7137,
      "n_train": 32747,
      "paired_group_accuracy": 0.48860759493670886,
      "paired_group_unit": "prompt",
      "paired_groups": 1580,
      "paired_prompt_accuracy": 0.48860759493670886,
      "paired_prompts": 1580,
      "test_prompts": 1580,
      "test_safe": 3275,
      "test_unsafe": 3862
    },
    {
      "auc": 0.6110543127201427,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 7137,
      "n_train": 32747,
      "paired_group_accuracy": 0.6240506329113924,
      "paired_group_unit": "prompt",
      "paired_groups": 1580,
      "paired_prompt_accuracy": 0.6240506329113924,
      "paired_prompts": 1580,
      "test_prompts": 1580,
      "test_safe": 3275,
      "test_unsafe": 3862
    },
    {
      "auc": 0.7167533730496005,
      "auc_ci_high": 0.730299274258643,
      "auc_ci_low": 0.7026083493830442,
      "auc_delta_ci_high": 0.2850176086987437,
      "auc_delta_ci_low": 0.24320158156272476,
      "auc_delta_vs_safe_centroid": 0.26487229256683836,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 7137,
      "n_train": 32747,
      "paired_group_accuracy": 0.7778481012658228,
      "paired_group_unit": "prompt",
      "paired_groups": 1580,
      "paired_prompt_accuracy": 0.7778481012658228,
      "paired_prompts": 1580,
      "test_prompts": 1580,
      "test_safe": 3275,
      "test_unsafe": 3862
    },
    {
      "auc": 0.7114991243709504,
      "auc_ci_high": 0.7239768483804372,
      "auc_ci_low": 0.696870655578703,
      "auc_delta_ci_high": 0.2824526202946224,
      "auc_delta_ci_low": 0.23696966362423375,
      "auc_delta_vs_safe_centroid": 0.25961804388818827,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 7137,
      "n_train": 32747,
      "paired_group_accuracy": 0.7734177215189874,
      "paired_group_unit": "prompt",
      "paired_groups": 1580,
      "paired_prompt_accuracy": 0.7734177215189874,
      "paired_prompts": 1580,
      "test_prompts": 1580,
      "test_safe": 3275,
      "test_unsafe": 3862
    },
    {
      "auc": 0.7114991243709504,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 7137,
      "n_train": 32747,
      "paired_group_accuracy": 0.7734177215189874,
      "paired_group_unit": "prompt",
      "paired_groups": 1580,
      "paired_prompt_accuracy": 0.7734177215189874,
      "paired_prompts": 1580,
      "test_prompts": 1580,
      "test_safe": 3275,
      "test_unsafe": 3862
    },
    {
      "auc": 0.7144082684682619,
      "auc_ci_high": 0.7282743854317932,
      "auc_ci_low": 0.6988631444108502,
      "auc_delta_ci_high": 0.2842294289859889,
      "auc_delta_ci_low": 0.2399851618611068,
      "auc_delta_vs_safe_centroid": 0.26252718798549973,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 7137,
      "n_train": 32747,
      "paired_group_accuracy": 0.769620253164557,
      "paired_group_unit": "prompt",
      "paired_groups": 1580,
      "paired_prompt_accuracy": 0.769620253164557,
      "paired_prompts": 1580,
      "test_prompts": 1580,
      "test_safe": 3275,
      "test_unsafe": 3862
    },
    {
      "auc": 0.7844653128347849,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 7137,
      "n_train": 32747,
      "paired_group_accuracy": 0.8221518987341773,
      "paired_group_unit": "prompt",
      "paired_groups": 1580,
      "paired_prompt_accuracy": 0.8221518987341773,
      "paired_prompts": 1580,
      "test_prompts": 1580,
      "test_safe": 3275,
      "test_unsafe": 3862
    },
    {
      "auc": 0.5953332727179288,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 7137,
      "n_train": 32747,
      "paired_group_accuracy": 0.6050632911392405,
      "paired_group_unit": "prompt",
      "paired_groups": 1580,
      "paired_prompt_accuracy": 0.6050632911392405,
      "paired_prompts": 1580,
      "test_prompts": 1580,
      "test_safe": 3275,
      "test_unsafe": 3862
    },
    {
      "auc": 0.5327447314012832,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 7137,
      "n_train": 32747,
      "paired_group_accuracy": 0.5563291139240506,
      "paired_group_unit": "prompt",
      "paired_groups": 1580,
      "paired_prompt_accuracy": 0.5563291139240506,
      "paired_prompts": 1580,
      "test_prompts": 1580,
      "test_safe": 3275,
      "test_unsafe": 3862
    },
    {
      "auc": 0.48790774093116396,
      "auc_ci_high": 0.49775739076166703,
      "auc_ci_low": 0.476472842225742,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 3544,
      "n_train": 16108,
      "paired_group_accuracy": 0.47121896162528215,
      "paired_group_unit": "native_pair",
      "paired_groups": 1772,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1424,
      "test_safe": 1772,
      "test_unsafe": 1772
    },
    {
      "auc": 0.5530927864600584,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 3544,
      "n_train": 16108,
      "paired_group_accuracy": 0.6139954853273137,
      "paired_group_unit": "native_pair",
      "paired_groups": 1772,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1424,
      "test_safe": 1772,
      "test_unsafe": 1772
    },
    {
      "auc": 0.6710593111302479,
      "auc_ci_high": 0.6831605327323717,
      "auc_ci_low": 0.6574856583742431,
      "auc_delta_ci_high": 0.19688997626481392,
      "auc_delta_ci_low": 0.1671468860791677,
      "auc_delta_vs_safe_centroid": 0.1831515701990839,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 3544,
      "n_train": 16108,
      "paired_group_accuracy": 0.7206546275395034,
      "paired_group_unit": "native_pair",
      "paired_groups": 1772,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1424,
      "test_safe": 1772,
      "test_unsafe": 1772
    },
    {
      "auc": 0.671016635753558,
      "auc_ci_high": 0.6829421354251575,
      "auc_ci_low": 0.6574956852759538,
      "auc_delta_ci_high": 0.19820762019001031,
      "auc_delta_ci_low": 0.16621914772321209,
      "auc_delta_vs_safe_centroid": 0.183108894822394,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 3544,
      "n_train": 16108,
      "paired_group_accuracy": 0.7268623024830699,
      "paired_group_unit": "native_pair",
      "paired_groups": 1772,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1424,
      "test_safe": 1772,
      "test_unsafe": 1772
    },
    {
      "auc": 0.671016635753558,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 3544,
      "n_train": 16108,
      "paired_group_accuracy": 0.7268623024830699,
      "paired_group_unit": "native_pair",
      "paired_groups": 1772,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1424,
      "test_safe": 1772,
      "test_unsafe": 1772
    },
    {
      "auc": 0.6707131310223238,
      "auc_ci_high": 0.6826265014783724,
      "auc_ci_low": 0.6571807088130445,
      "auc_delta_ci_high": 0.19775781626590183,
      "auc_delta_ci_low": 0.16587561153335673,
      "auc_delta_vs_safe_centroid": 0.18280539009115981,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 3544,
      "n_train": 16108,
      "paired_group_accuracy": 0.7234762979683973,
      "paired_group_unit": "native_pair",
      "paired_groups": 1772,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1424,
      "test_safe": 1772,
      "test_unsafe": 1772
    },
    {
      "auc": 0.7395580678118105,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 3544,
      "n_train": 16108,
      "paired_group_accuracy": 0.7793453724604966,
      "paired_group_unit": "native_pair",
      "paired_groups": 1772,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1424,
      "test_safe": 1772,
      "test_unsafe": 1772
    },
    {
      "auc": 0.5798094831056464,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 3544,
      "n_train": 16108,
      "paired_group_accuracy": 0.5849322799097065,
      "paired_group_unit": "native_pair",
      "paired_groups": 1772,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1424,
      "test_safe": 1772,
      "test_unsafe": 1772
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 3544,
      "n_train": 16108,
      "paired_group_accuracy": 0.5,
      "paired_group_unit": "native_pair",
      "paired_groups": 1772,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1424,
      "test_safe": 1772,
      "test_unsafe": 1772
    },
    {
      "auc": 0.5529426284070247,
      "auc_ci_high": 0.5750432663879413,
      "auc_ci_low": 0.5305457868740067,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 2075,
      "n_train": 10038,
      "paired_group_accuracy": 0.9365325077399381,
      "paired_group_unit": "prompt",
      "paired_groups": 323,
      "paired_prompt_accuracy": 0.9365325077399381,
      "paired_prompts": 323,
      "test_prompts": 1596,
      "test_safe": 1463,
      "test_unsafe": 612
    },
    {
      "auc": 0.7404814397848454,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 2075,
      "n_train": 10038,
      "paired_group_accuracy": 0.6238390092879257,
      "paired_group_unit": "prompt",
      "paired_groups": 323,
      "paired_prompt_accuracy": 0.6238390092879257,
      "paired_prompts": 323,
      "test_prompts": 1596,
      "test_safe": 1463,
      "test_unsafe": 612
    },
    {
      "auc": 0.83685986356265,
      "auc_ci_high": 0.8537512257131412,
      "auc_ci_low": 0.8200538580085622,
      "auc_delta_ci_high": 0.30831089339505613,
      "auc_delta_ci_low": 0.2580616872518312,
      "auc_delta_vs_safe_centroid": 0.2839172351556253,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 2075,
      "n_train": 10038,
      "paired_group_accuracy": 0.958204334365325,
      "paired_group_unit": "prompt",
      "paired_groups": 323,
      "paired_prompt_accuracy": 0.958204334365325,
      "paired_prompts": 323,
      "test_prompts": 1596,
      "test_safe": 1463,
      "test_unsafe": 612
    },
    {
      "auc": 0.8457367795603089,
      "auc_ci_high": 0.8620254664335799,
      "auc_ci_low": 0.8289901146759643,
      "auc_delta_ci_high": 0.3195141384371698,
      "auc_delta_ci_low": 0.26472114064722524,
      "auc_delta_vs_safe_centroid": 0.2927941511532842,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 2075,
      "n_train": 10038,
      "paired_group_accuracy": 0.9489164086687306,
      "paired_group_unit": "prompt",
      "paired_groups": 323,
      "paired_prompt_accuracy": 0.9489164086687306,
      "paired_prompts": 323,
      "test_prompts": 1596,
      "test_safe": 1463,
      "test_unsafe": 612
    },
    {
      "auc": 0.8457367795603089,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 2075,
      "n_train": 10038,
      "paired_group_accuracy": 0.9489164086687306,
      "paired_group_unit": "prompt",
      "paired_groups": 323,
      "paired_prompt_accuracy": 0.9489164086687306,
      "paired_prompts": 323,
      "test_prompts": 1596,
      "test_safe": 1463,
      "test_unsafe": 612
    },
    {
      "auc": 0.7461640956222999,
      "auc_ci_high": 0.7673093093294958,
      "auc_ci_low": 0.7259287944180053,
      "auc_delta_ci_high": 0.21530409502305958,
      "auc_delta_ci_low": 0.16714417912341623,
      "auc_delta_vs_safe_centroid": 0.19322146721527522,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 2075,
      "n_train": 10038,
      "paired_group_accuracy": 0.9891640866873065,
      "paired_group_unit": "prompt",
      "paired_groups": 323,
      "paired_prompt_accuracy": 0.9891640866873065,
      "paired_prompts": 323,
      "test_prompts": 1596,
      "test_safe": 1463,
      "test_unsafe": 612
    },
    {
      "auc": 0.9002201359012505,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 2075,
      "n_train": 10038,
      "paired_group_accuracy": 0.9674922600619195,
      "paired_group_unit": "prompt",
      "paired_groups": 323,
      "paired_prompt_accuracy": 0.9674922600619195,
      "paired_prompts": 323,
      "test_prompts": 1596,
      "test_safe": 1463,
      "test_unsafe": 612
    },
    {
      "auc": 0.7038485250559554,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 2075,
      "n_train": 10038,
      "paired_group_accuracy": 0.9938080495356038,
      "paired_group_unit": "prompt",
      "paired_groups": 323,
      "paired_prompt_accuracy": 0.9938080495356038,
      "paired_prompts": 323,
      "test_prompts": 1596,
      "test_safe": 1463,
      "test_unsafe": 612
    },
    {
      "auc": 0.9152426520847574,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 2075,
      "n_train": 10038,
      "paired_group_accuracy": 1.0,
      "paired_group_unit": "prompt",
      "paired_groups": 323,
      "paired_prompt_accuracy": 1.0,
      "paired_prompts": 323,
      "test_prompts": 1596,
      "test_safe": 1463,
      "test_unsafe": 612
    },
    {
      "auc": 0.8767773626807946,
      "auc_ci_high": 0.9016128502653349,
      "auc_ci_low": 0.8502292064147868,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 652,
      "n_train": 10038,
      "paired_group_accuracy": 0.9365325077399381,
      "paired_group_unit": "prompt",
      "paired_groups": 323,
      "paired_prompt_accuracy": 0.9365325077399381,
      "paired_prompts": 323,
      "test_prompts": 323,
      "test_safe": 323,
      "test_unsafe": 329
    },
    {
      "auc": 0.5975467454619026,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 652,
      "n_train": 10038,
      "paired_group_accuracy": 0.6238390092879257,
      "paired_group_unit": "prompt",
      "paired_groups": 323,
      "paired_prompt_accuracy": 0.6238390092879257,
      "paired_prompts": 323,
      "test_prompts": 323,
      "test_safe": 323,
      "test_unsafe": 329
    },
    {
      "auc": 0.9229911449462203,
      "auc_ci_high": 0.9401305705411259,
      "auc_ci_low": 0.9038085258394856,
      "auc_delta_ci_high": 0.07595659511626578,
      "auc_delta_ci_low": 0.018461081821578348,
      "auc_delta_vs_safe_centroid": 0.04621378226542561,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 652,
      "n_train": 10038,
      "paired_group_accuracy": 0.958204334365325,
      "paired_group_unit": "prompt",
      "paired_groups": 323,
      "paired_prompt_accuracy": 0.958204334365325,
      "paired_prompts": 323,
      "test_prompts": 323,
      "test_safe": 323,
      "test_unsafe": 329
    },
    {
      "auc": 0.9073230636039412,
      "auc_ci_high": 0.9265414733573627,
      "auc_ci_low": 0.886460834533774,
      "auc_delta_ci_high": 0.06260678359090147,
      "auc_delta_ci_low": -0.00026388403899842866,
      "auc_delta_vs_safe_centroid": 0.030545700923146568,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 652,
      "n_train": 10038,
      "paired_group_accuracy": 0.9489164086687306,
      "paired_group_unit": "prompt",
      "paired_groups": 323,
      "paired_prompt_accuracy": 0.9489164086687306,
      "paired_prompts": 323,
      "test_prompts": 323,
      "test_safe": 323,
      "test_unsafe": 329
    },
    {
      "auc": 0.9073230636039412,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 652,
      "n_train": 10038,
      "paired_group_accuracy": 0.9489164086687306,
      "paired_group_unit": "prompt",
      "paired_groups": 323,
      "paired_prompt_accuracy": 0.9489164086687306,
      "paired_prompts": 323,
      "test_prompts": 323,
      "test_safe": 323,
      "test_unsafe": 329
    },
    {
      "auc": 0.9665606444145407,
      "auc_ci_high": 0.977088343860288,
      "auc_ci_low": 0.9546715947256186,
      "auc_delta_ci_high": 0.11592610864460576,
      "auc_delta_ci_low": 0.06478755037203099,
      "auc_delta_vs_safe_centroid": 0.08978328173374606,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 652,
      "n_train": 10038,
      "paired_group_accuracy": 0.9891640866873065,
      "paired_group_unit": "prompt",
      "paired_groups": 323,
      "paired_prompt_accuracy": 0.9891640866873065,
      "paired_prompts": 323,
      "test_prompts": 323,
      "test_safe": 323,
      "test_unsafe": 329
    },
    {
      "auc": 0.9539508972682018,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 652,
      "n_train": 10038,
      "paired_group_accuracy": 0.9674922600619195,
      "paired_group_unit": "prompt",
      "paired_groups": 323,
      "paired_prompt_accuracy": 0.9674922600619195,
      "paired_prompts": 323,
      "test_prompts": 323,
      "test_safe": 323,
      "test_unsafe": 329
    },
    {
      "auc": 0.9902274459615874,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 652,
      "n_train": 10038,
      "paired_group_accuracy": 0.9938080495356038,
      "paired_group_unit": "prompt",
      "paired_groups": 323,
      "paired_prompt_accuracy": 0.9938080495356038,
      "paired_prompts": 323,
      "test_prompts": 323,
      "test_safe": 323,
      "test_unsafe": 329
    },
    {
      "auc": 1.0,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 652,
      "n_train": 10038,
      "paired_group_accuracy": 1.0,
      "paired_group_unit": "prompt",
      "paired_groups": 323,
      "paired_prompt_accuracy": 1.0,
      "paired_prompts": 323,
      "test_prompts": 323,
      "test_safe": 323,
      "test_unsafe": 329
    },
    {
      "auc": 0.9452652281517311,
      "auc_ci_high": 0.9596796184624721,
      "auc_ci_low": 0.9281106801022168,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 652,
      "n_train": 3254,
      "paired_group_accuracy": 0.9674922600619195,
      "paired_group_unit": "prompt",
      "paired_groups": 323,
      "paired_prompt_accuracy": 0.9674922600619195,
      "paired_prompts": 323,
      "test_prompts": 323,
      "test_safe": 323,
      "test_unsafe": 329
    },
    {
      "auc": 0.5938202828723875,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 652,
      "n_train": 3254,
      "paired_group_accuracy": 0.6207430340557275,
      "paired_group_unit": "prompt",
      "paired_groups": 323,
      "paired_prompt_accuracy": 0.6207430340557275,
      "paired_prompts": 323,
      "test_prompts": 323,
      "test_safe": 323,
      "test_unsafe": 329
    },
    {
      "auc": 0.9392050213142367,
      "auc_ci_high": 0.9558578842939844,
      "auc_ci_low": 0.922504230743454,
      "auc_delta_ci_high": 0.01520342054093531,
      "auc_delta_ci_low": -0.027150140597040455,
      "auc_delta_vs_safe_centroid": -0.00606020683749442,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 652,
      "n_train": 3254,
      "paired_group_accuracy": 0.9705882352941176,
      "paired_group_unit": "prompt",
      "paired_groups": 323,
      "paired_prompt_accuracy": 0.9705882352941176,
      "paired_prompts": 323,
      "test_prompts": 323,
      "test_safe": 323,
      "test_unsafe": 329
    },
    {
      "auc": 0.9646127207882033,
      "auc_ci_high": 0.9756190841672209,
      "auc_ci_low": 0.952444213620865,
      "auc_delta_ci_high": 0.036203557511018065,
      "auc_delta_ci_low": 0.004458298005292658,
      "auc_delta_vs_safe_centroid": 0.019347492636472174,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 652,
      "n_train": 3254,
      "paired_group_accuracy": 0.9860681114551083,
      "paired_group_unit": "prompt",
      "paired_groups": 323,
      "paired_prompt_accuracy": 0.9860681114551083,
      "paired_prompts": 323,
      "test_prompts": 323,
      "test_safe": 323,
      "test_unsafe": 329
    },
    {
      "auc": 0.9646127207882033,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 652,
      "n_train": 3254,
      "paired_group_accuracy": 0.9860681114551083,
      "paired_group_unit": "prompt",
      "paired_groups": 323,
      "paired_prompt_accuracy": 0.9860681114551083,
      "paired_prompts": 323,
      "test_prompts": 323,
      "test_safe": 323,
      "test_unsafe": 329
    },
    {
      "auc": 0.9665606444145407,
      "auc_ci_high": 0.977088343860288,
      "auc_ci_low": 0.9546715947256186,
      "auc_delta_ci_high": 0.037656526464091594,
      "auc_delta_ci_low": 0.0070966737144150995,
      "auc_delta_vs_safe_centroid": 0.02129541626280962,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 652,
      "n_train": 3254,
      "paired_group_accuracy": 0.9891640866873065,
      "paired_group_unit": "prompt",
      "paired_groups": 323,
      "paired_prompt_accuracy": 0.9891640866873065,
      "paired_prompts": 323,
      "test_prompts": 323,
      "test_safe": 323,
      "test_unsafe": 329
    },
    {
      "auc": 0.9921941901060537,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 652,
      "n_train": 3254,
      "paired_group_accuracy": 0.9953560371517027,
      "paired_group_unit": "prompt",
      "paired_groups": 323,
      "paired_prompt_accuracy": 0.9953560371517027,
      "paired_prompts": 323,
      "test_prompts": 323,
      "test_safe": 323,
      "test_unsafe": 329
    },
    {
      "auc": 0.9902274459615874,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 652,
      "n_train": 3254,
      "paired_group_accuracy": 0.9938080495356038,
      "paired_group_unit": "prompt",
      "paired_groups": 323,
      "paired_prompt_accuracy": 0.9938080495356038,
      "paired_prompts": 323,
      "test_prompts": 323,
      "test_safe": 323,
      "test_unsafe": 329
    },
    {
      "auc": 1.0,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 652,
      "n_train": 3254,
      "paired_group_accuracy": 1.0,
      "paired_group_unit": "prompt",
      "paired_groups": 323,
      "paired_prompt_accuracy": 1.0,
      "paired_prompts": 323,
      "test_prompts": 323,
      "test_safe": 323,
      "test_unsafe": 329
    },
    {
      "auc": 0.38206304026987137,
      "auc_ci_high": 0.4262634158803742,
      "auc_ci_low": 0.33756432801807407,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 860,
      "n_train": 4137,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 846,
      "test_safe": 248,
      "test_unsafe": 612
    },
    {
      "auc": 0.7716371494834493,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 860,
      "n_train": 4137,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 846,
      "test_safe": 248,
      "test_unsafe": 612
    },
    {
      "auc": 0.7641722011385199,
      "auc_ci_high": 0.801022481762575,
      "auc_ci_low": 0.72897296992926,
      "auc_delta_ci_high": 0.4377793144995327,
      "auc_delta_ci_low": 0.3301455057129078,
      "auc_delta_vs_safe_centroid": 0.38210916086864855,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 860,
      "n_train": 4137,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 846,
      "test_safe": 248,
      "test_unsafe": 612
    },
    {
      "auc": 0.8018066097406704,
      "auc_ci_high": 0.8360211692215543,
      "auc_ci_low": 0.7669883441346148,
      "auc_delta_ci_high": 0.4828888808507985,
      "auc_delta_ci_low": 0.3572184990195814,
      "auc_delta_vs_safe_centroid": 0.41974356947079905,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 860,
      "n_train": 4137,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 846,
      "test_safe": 248,
      "test_unsafe": 612
    },
    {
      "auc": 0.8018066097406704,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 860,
      "n_train": 4137,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 846,
      "test_safe": 248,
      "test_unsafe": 612
    },
    {
      "auc": 0.6207569049125027,
      "auc_ci_high": 0.6630704369789834,
      "auc_ci_low": 0.5805605453075279,
      "auc_delta_ci_high": 0.3041155422656078,
      "auc_delta_ci_low": 0.17309950321350853,
      "auc_delta_vs_safe_centroid": 0.23869386464263131,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 860,
      "n_train": 4137,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 846,
      "test_safe": 248,
      "test_unsafe": 612
    },
    {
      "auc": 0.8409761754164031,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 860,
      "n_train": 4137,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 846,
      "test_safe": 248,
      "test_unsafe": 612
    },
    {
      "auc": 0.571964605734767,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 860,
      "n_train": 4137,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 846,
      "test_safe": 248,
      "test_unsafe": 612
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 860,
      "n_train": 4137,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 846,
      "test_safe": 248,
      "test_unsafe": 612
    }
  ],
  "revision_policy": "frozen_paper_revisions",
  "schema_version": 3,
  "source_manifest": {
    "make_figures.py": {
      "bytes": 9490,
      "sha256": "6c046a7f40033c3a29f879a5629deeb824b79b1e6f3e56553804bba201ba158d"
    },
    "run_study.py": {
      "bytes": 53092,
      "sha256": "52190f6d2e1a2b77e4644e9d786df68daa72ab2e229fe33f5a073fafd9a94339"
    },
    "study.py": {
      "bytes": 30835,
      "sha256": "9cae57b2564c2c87b3455b5d88b5549aa6e16a93216ef2d2f9f63b3becef4c15"
    },
    "tests/test_make_figures.py": {
      "bytes": 2127,
      "sha256": "b0997ee0a6f772ef1dad8158f4a9945687d6351d7da2f5ccaac18e129c169fb4"
    },
    "tests/test_run_study.py": {
      "bytes": 2125,
      "sha256": "20abb47c1482d417288725990283e8133b9f01d7e9235d051b5ff52ffffdff74"
    },
    "tests/test_study.py": {
      "bytes": 13037,
      "sha256": "1eb25bad905377a0488acc4370de2954ba50d790333fada854d5040b4cb1f6f7"
    }
  }
}


==> anc/one-class-centroid-v2/results/minilm_response_salt_v3_schema3.json <==
{
  "bootstrap_resamples_requested": 500,
  "bootstrap_seed": 20260715,
  "command": "run_study.py --encoders minilm --modes response --include-logistic --skip-transfer --cache-only --offline --split-salt one-class-centroid-v3-20260718 --output results/minilm_response_salt_v3_schema3.json",
  "created_at": "2026-07-25T22:10:00.114697+00:00",
  "dataset_manifest": {
    "aegis": {
      "candidate_response_rows": 33416,
      "candidate_response_rows_excluded": 17486,
      "deduplication": {
        "conflicting_pairs": 0,
        "conflicting_rows_removed": 0,
        "exact_duplicates_removed": 1683,
        "input_rows": 15930,
        "output_rows": 14247
      },
      "emitted_response_rows": 15930,
      "exact_train_test_prompt_overlap": 0,
      "repo": "nvidia/Aegis-AI-Content-Safety-Dataset-2.0",
      "revision": "d86bb8bedff51d25ac834ab7838f1cc61acb7a2c",
      "source_records_by_split": {
        "test": 1964,
        "train": 30007,
        "validation": 1445
      },
      "source_records_total": 33416,
      "source_splits": [
        "train",
        "validation",
        "test"
      ],
      "split_policy": "sha256(prompt_salt + canonical_prompt), 70/15/15",
      "split_salt": "one-class-centroid-v3-20260718",
      "test": {
        "label_source_by_label": {
          "human": {
            "safe": 698
          },
          "llm_jury": {
            "safe": 264,
            "unsafe": 606
          },
          "refusal_data_augmentation": {
            "safe": 527
          }
        },
        "label_sources": {
          "human": 698,
          "llm_jury": 870,
          "refusal_data_augmentation": 527
        },
        "labels": {
          "safe": 1489,
          "unsafe": 606
        },
        "mixed_label_prompts": 334,
        "mixed_label_rows": 672,
        "ordered_rows_sha256": "8f7591b499d4ee0111126218084db3f43f141c2809fca795d20c48e6aacfc189",
        "rows": 2095,
        "unique_prompts": 1607
      },
      "train": {
        "label_source_by_label": {
          "human": {
            "safe": 3434
          },
          "llm_jury": {
            "safe": 1151,
            "unsafe": 2968
          },
          "refusal_data_augmentation": {
            "safe": 2472
          }
        },
        "label_sources": {
          "human": 3434,
          "llm_jury": 4119,
          "refusal_data_augmentation": 2472
        },
        "labels": {
          "safe": 7057,
          "unsafe": 2968
        },
        "mixed_label_prompts": 1603,
        "mixed_label_rows": 3256,
        "ordered_rows_sha256": "aaab7206f97787b99fdc5f7256fe92bc1bb68eaee4a5f4f253571fcf21a7469d",
        "rows": 10025,
        "unique_prompts": 7667
      },
      "validation": {
        "label_source_by_label": {
          "human": {
            "safe": 731
          },
          "llm_jury": {
            "safe": 272,
            "unsafe": 606
          },
          "refusal_data_augmentation": {
            "safe": 518
          }
        },
        "label_sources": {
          "human": 731,
          "llm_jury": 878,
          "refusal_data_augmentation": 518
        },
        "labels": {
          "safe": 1521,
          "unsafe": 606
        },
        "mixed_label_prompts": 334,
        "mixed_label_rows": 674,
        "ordered_rows_sha256": "de18d69ee07b7e7a067716081a7fe4aaae9ffbc265a2551060ce517f45aa74a8",
        "rows": 2127,
        "unique_prompts": 1625
      }
    },
    "beavertails": {
      "candidate_response_rows": 30207,
      "candidate_response_rows_excluded": 0,
      "deduplication": {
        "conflicting_pairs": 4,
        "conflicting_rows_removed": 8,
        "exact_duplicates_removed": 79,
        "input_rows": 30207,
        "output_rows": 30120
      },
      "emitted_response_rows": 30207,
      "exact_train_test_prompt_overlap": 0,
      "repo": "PKU-Alignment/BeaverTails",
      "revision": "8401fe609d288129cc684a9b3be6a93e41cfe678",
      "source_records_by_split": {
        "30k_test": 3021,
        "30k_train": 27186
      },
      "source_records_total": 30207,
      "source_splits": [
        "30k_train",
        "30k_test"
      ],
      "split_policy": "sha256(prompt_salt + canonical_prompt), 70/15/15",
      "split_salt": "one-class-centroid-v3-20260718",
      "test": {
        "label_source_by_label": {
          "human": {
            "safe": 1985,
            "unsafe": 2565
          }
        },
        "label_sources": {
          "human": 4550
        },
        "labels": {
          "safe": 1985,
          "unsafe": 2565
        },
        "mixed_label_prompts": 409,
        "mixed_label_rows": 1764,
        "ordered_rows_sha256": "41084bbf0b4f851f1bb784337c3e35fafaa5529b8150426ac04b69c6395c5ac4",
        "rows": 4550,
        "unique_prompts": 1163
      },
      "train": {
        "label_source_by_label": {
          "human": {
            "safe": 8916,
            "unsafe": 12160
          }
        },
        "label_sources": {
          "human": 21076
        },
        "labels": {
          "safe": 8916,
          "unsafe": 12160
        },
        "mixed_label_prompts": 1893,
        "mixed_label_rows": 8018,
        "ordered_rows_sha256": "3464bd97da8dd8279e1dba5184d2647143fd867698aaf64924ce7cbdb8813102",
        "rows": 21076,
        "unique_prompts": 5449
      },
      "validation": {
        "label_source_by_label": {
          "human": {
            "safe": 1938,
            "unsafe": 2556
          }
        },
        "label_sources": {
          "human": 4494
        },
        "labels": {
          "safe": 1938,
          "unsafe": 2556
        },
        "mixed_label_prompts": 421,
        "mixed_label_rows": 1815,
        "ordered_rows_sha256": "b1a81dd5450c48d5ceca2873ba38597d8d4d1990c0f1535601412c51c90174c6",
        "rows": 4494,
        "unique_prompts": 1150
      }
    },
    "safe_rlhf": {
      "candidate_response_rows": 164236,
      "candidate_response_rows_excluded": 0,
      "deduplication": {
        "conflicting_pairs": 0,
        "conflicting_rows_removed": 0,
        "exact_duplicates_removed": 4758,
        "input_rows": 164236,
        "output_rows": 159478
      },
      "emitted_response_rows": 164236,
      "exact_train_test_prompt_overlap": 0,
      "repo": "PKU-Alignment/PKU-SafeRLHF",
      "revision": "9421ffafec3fa40a1f1a7d567b4d525079477ecb",
      "source_records_by_split": {
        "test": 8211,
        "train": 73907
      },
      "source_records_total": 82118,
      "source_splits": [
        "train",
        "test"
      ],
      "split_policy": "sha256(prompt_salt + canonical_prompt), 70/15/15",
      "split_salt": "one-class-centroid-v3-20260718",
      "test": {
        "label_source_by_label": {
          "Alpaca-7B": {
            "safe": 4116,
            "unsafe": 4525
          },
          "Alpaca2-7B": {
            "safe": 4014,
            "unsafe": 4117
          },
          "Alpaca3-8B": {
            "safe": 3477,
            "unsafe": 3416
          }
        },
        "label_sources": {
          "Alpaca-7B": 8641,
          "Alpaca2-7B": 8131,
          "Alpaca3-8B": 6893
        },
        "labels": {
          "safe": 11607,
          "unsafe": 12058
        },
        "mixed_label_prompts": 1486,
        "mixed_label_rows": 6801,
        "ordered_rows_sha256": "bbab0c5d53ed2b5fc2d8ecf4488b2f1523e1673d744992b433daddd7102f7d1c",
        "rows": 23665,
        "unique_prompts": 5933
      },
      "train": {
        "label_source_by_label": {
          "Alpaca-7B": {
            "safe": 19773,
            "unsafe": 21651
          },
          "Alpaca2-7B": {
            "safe": 19216,
            "unsafe": 19381
          },
          "Alpaca3-8B": {
            "safe": 16024,
            "unsafe": 16045
          }
        },
        "label_sources": {
          "Alpaca-7B": 41424,
          "Alpaca2-7B": 38597,
          "Alpaca3-8B": 32069
        },
        "labels": {
          "safe": 55013,
          "unsafe": 57077
        },
        "mixed_label_prompts": 7319,
        "mixed_label_rows": 33351,
        "ordered_rows_sha256": "4c1e88560e492e934f5dcb59e594318299565de63136998af42bc2ac4ef7023e",
        "rows": 112090,
        "unique_prompts": 28107
      },
      "validation": {
        "label_source_by_label": {
          "Alpaca-7B": {
            "safe": 4164,
            "unsafe": 4657
          },
          "Alpaca2-7B": {
            "safe": 4005,
            "unsafe": 4081
          },
          "Alpaca3-8B": {
            "safe": 3449,
            "unsafe": 3367
          }
        },
        "label_sources": {
          "Alpaca-7B": 8821,
          "Alpaca2-7B": 8086,
          "Alpaca3-8B": 6816
        },
        "labels": {
          "safe": 11618,
          "unsafe": 12105
        },
        "mixed_label_prompts": 1525,
        "mixed_label_rows": 6985,
        "ordered_rows_sha256": "cec9fed4d1b015c09a44d905f518a9cf742eec22e61d7303c75ca644c4e62e71",
        "rows": 23723,
        "unique_prompts": 5940
      }
    }
  },
  "diagnostics": [
    {
      "cohort": "hash_all",
      "common_mean_norm": 0.2290717395078382,
      "corpus": "beavertails",
      "cosine_safe_unsafe_centroids": 0.8110239411960511,
      "difference_mean_norm": 0.15626246598668353,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 1893,
      "safe_centroid_expected_safe_score": 0.20355310961617737,
      "safe_centroid_expected_score_gap": -0.012396281317667197,
      "safe_centroid_expected_unsafe_score": 0.21594939093384452,
      "safe_mean_norm": 0.20355310961617737,
      "unsafe_mean_norm": 0.26626759083754653
    },
    {
      "cohort": "mixed_prompt_eval_full_fit",
      "common_mean_norm": 0.2290717395078382,
      "corpus": "beavertails",
      "cosine_safe_unsafe_centroids": 0.8110239411960511,
      "difference_mean_norm": 0.15626246598668353,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 1893,
      "safe_centroid_expected_safe_score": 0.20355310961617737,
      "safe_centroid_expected_score_gap": -0.012396281317667197,
      "safe_centroid_expected_unsafe_score": 0.21594939093384452,
      "safe_mean_norm": 0.20355310961617737,
      "unsafe_mean_norm": 0.26626759083754653
    },
    {
      "cohort": "mixed_prompt_fit_eval",
      "common_mean_norm": 0.21911994952611893,
      "corpus": "beavertails",
      "cosine_safe_unsafe_centroids": 0.9495328716221828,
      "difference_mean_norm": 0.07079113455619795,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 1893,
      "safe_centroid_expected_safe_score": 0.21875375037935646,
      "safe_centroid_expected_score_gap": 0.004987740888348482,
      "safe_centroid_expected_unsafe_score": 0.21376600949100802,
      "safe_mean_norm": 0.21875375037935646,
      "unsafe_mean_norm": 0.22512755048259675
    },
    {
      "cohort": "hash_all",
      "common_mean_norm": 0.3197250887370168,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.8299032319871253,
      "difference_mean_norm": 0.22797710349227845,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 7319,
      "safe_centroid_expected_safe_score": 0.2697672496328961,
      "safe_centroid_expected_score_gap": -0.05814137826433586,
      "safe_centroid_expected_unsafe_score": 0.3279086278972319,
      "safe_mean_norm": 0.2697672496328961,
      "unsafe_mean_norm": 0.3951167018738866
    },
    {
      "cohort": "mixed_prompt_eval_full_fit",
      "common_mean_norm": 0.3197250887370168,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.8299032319871253,
      "difference_mean_norm": 0.22797710349227845,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 7319,
      "safe_centroid_expected_safe_score": 0.2697672496328961,
      "safe_centroid_expected_score_gap": -0.05814137826433586,
      "safe_centroid_expected_unsafe_score": 0.3279086278972319,
      "safe_mean_norm": 0.2697672496328961,
      "unsafe_mean_norm": 0.3951167018738866
    },
    {
      "cohort": "mixed_prompt_fit_eval",
      "common_mean_norm": 0.3112338698429687,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.950451706551062,
      "difference_mean_norm": 0.10514410023125102,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 7319,
      "safe_centroid_expected_safe_score": 0.29503689089802065,
      "safe_centroid_expected_score_gap": -0.02034951904329226,
      "safe_centroid_expected_unsafe_score": 0.31538640994131295,
      "safe_mean_norm": 0.29503689089802065,
      "unsafe_mean_norm": 0.33182791694463554
    },
    {
      "cohort": "discordant_native_pairs",
      "common_mean_norm": 0.3047104216578426,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.9677863767424306,
      "difference_mean_norm": 0.07948071339332735,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 6580,
      "safe_centroid_expected_safe_score": 0.29942693548327337,
      "safe_centroid_expected_score_gap": -0.0053858061266766795,
      "safe_centroid_expected_unsafe_score": 0.30481274160995,
      "safe_mean_norm": 0.29942693548327337,
      "unsafe_mean_norm": 0.314958702597106
    },
    {
      "cohort": "hash_all",
      "common_mean_norm": 0.22607451124995717,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.7132895316102963,
      "difference_mean_norm": 0.19209694904607283,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 1603,
      "safe_centroid_expected_safe_score": 0.23080247120756162,
      "safe_centroid_expected_score_gap": 0.03947341092747799,
      "safe_centroid_expected_unsafe_score": 0.19132906028008362,
      "safe_mean_norm": 0.23080247120756162,
      "unsafe_mean_norm": 0.2682347795686082
    },
    {
      "cohort": "mixed_prompt_eval_full_fit",
      "common_mean_norm": 0.22607451124995717,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.7132895316102963,
      "difference_mean_norm": 0.19209694904607283,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 1603,
      "safe_centroid_expected_safe_score": 0.23080247120756162,
      "safe_centroid_expected_score_gap": 0.03947341092747799,
      "safe_centroid_expected_unsafe_score": 0.19132906028008362,
      "safe_mean_norm": 0.23080247120756162,
      "unsafe_mean_norm": 0.2682347795686082
    },
    {
      "cohort": "mixed_prompt_fit_eval",
      "common_mean_norm": 0.30089642443486686,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.5091620406723019,
      "difference_mean_norm": 0.3664778381236628,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 1603,
      "safe_centroid_expected_safe_score": 0.42124217503072386,
      "safe_centroid_expected_score_gap": 0.28479342056007084,
      "safe_centroid_expected_unsafe_score": 0.13644875447065308,
      "safe_mean_norm": 0.42124217503072386,
      "unsafe_mean_norm": 0.26798689527303526
    },
    {
      "cohort": "llm_jury_source_control",
      "common_mean_norm": 0.23822471542546847,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.8309499096943447,
      "difference_mean_norm": 0.1537290349782669,
      "encoder": "minilm",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 4,
      "safe_centroid_expected_safe_score": 0.18597730516476496,
      "safe_centroid_expected_score_gap": -0.03691236069465249,
      "safe_centroid_expected_unsafe_score": 0.2228896658594174,
      "safe_mean_norm": 0.18597730516476496,
      "unsafe_mean_norm": 0.2682347795686082
    }
  ],
  "encoders": {
    "minilm": {
      "repo": "sentence-transformers/all-MiniLM-L6-v2",
      "revision": "1110a243fdf4706b3f48f1d95db1a4f5529b4d41"
    }
  },
  "environment": {
    "cuda_available": true,
    "cuda_device_name": "NVIDIA GeForce RTX 4080 Laptop GPU",
    "cuda_device_total_memory_bytes": 12878086144,
    "cuda_version": "12.8",
    "datasets": "4.8.5",
    "huggingface_hub": "1.19.0",
    "matplotlib": "3.10.9",
    "numpy": "2.2.6",
    "platform": "Windows-11-10.0.26200-SP0",
    "python": "3.13.1 (tags/v3.13.1:0671451, Dec  3 2024, 19:06:28) [MSC v.1942 64 bit (AMD64)]",
    "scikit_learn": "1.8.0",
    "sentence_transformers": "5.4.1",
    "torch": "2.11.0+cu128",
    "transformers": "5.10.1"
  },
  "frozen_split_salt": "one-class-centroid-v3-20260718",
  "modes": [
    "response"
  ],
  "operating_points": [],
  "response_overlap_sensitivity": [
    {
      "auc_delta": -0.0005985244995895256,
      "auc_original": 0.5090075487426481,
      "auc_response_disjoint": 0.5084090242430586,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "kind": "response_overlap_sensitivity",
      "method": "safe_centroid",
      "mode": "response",
      "n_test_original": 1764,
      "n_test_response_disjoint": 1760,
      "n_train": 8018,
      "response_overlap_rows_removed": 4,
      "response_overlap_safe_removed": 1,
      "response_overlap_unsafe_removed": 3
    },
    {
      "auc_delta": 0.0012638541232119493,
      "auc_original": 0.622968091511138,
      "auc_response_disjoint": 0.6242319456343499,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "kind": "response_overlap_sensitivity",
      "method": "two_centroid",
      "mode": "response",
      "n_test_original": 1764,
      "n_test_response_disjoint": 1760,
      "n_train": 8018,
      "response_overlap_rows_removed": 4,
      "response_overlap_safe_removed": 1,
      "response_overlap_unsafe_removed": 3
    },
    {
      "auc_delta": 0.001332514272308849,
      "auc_original": 0.6209934289404488,
      "auc_response_disjoint": 0.6223259432127577,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "kind": "response_overlap_sensitivity",
      "method": "diff_means",
      "mode": "response",
      "n_test_original": 1764,
      "n_test_response_disjoint": 1760,
      "n_train": 8018,
      "response_overlap_rows_removed": 4,
      "response_overlap_safe_removed": 1,
      "response_overlap_unsafe_removed": 3
    },
    {
      "auc_delta": 0.001028776511609486,
      "auc_original": 0.6316193004934727,
      "auc_response_disjoint": 0.6326480770050822,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "kind": "response_overlap_sensitivity",
      "method": "rankone",
      "mode": "response",
      "n_test_original": 1764,
      "n_test_response_disjoint": 1760,
      "n_train": 8018,
      "response_overlap_rows_removed": 4,
      "response_overlap_safe_removed": 1,
      "response_overlap_unsafe_removed": 3
    },
    {
      "auc_delta": 0.0010906151216818483,
      "auc_original": 0.4923641046828773,
      "auc_response_disjoint": 0.4934547198045591,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "kind": "response_overlap_sensitivity",
      "method": "safe_centroid",
      "mode": "response",
      "n_test_original": 3328,
      "n_test_response_disjoint": 3321,
      "n_train": 16406,
      "response_overlap_rows_removed": 7,
      "response_overlap_safe_removed": 6,
      "response_overlap_unsafe_removed": 1
    },
    {
      "auc_delta": -0.00029405742708865645,
      "auc_original": 0.6809147039108727,
      "auc_response_disjoint": 0.6806206464837841,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "kind": "response_overlap_sensitivity",
      "method": "two_centroid",
      "mode": "response",
      "n_test_original": 3328,
      "n_test_response_disjoint": 3321,
      "n_train": 16406,
      "response_overlap_rows_removed": 7,
      "response_overlap_safe_removed": 6,
      "response_overlap_unsafe_removed": 1
    },
    {
      "auc_delta": -0.00042067651403487893,
      "auc_original": 0.6794440816845415,
      "auc_response_disjoint": 0.6790234051705066,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "kind": "response_overlap_sensitivity",
      "method": "diff_means",
      "mode": "response",
      "n_test_original": 3328,
      "n_test_response_disjoint": 3321,
      "n_train": 16406,
      "response_overlap_rows_removed": 7,
      "response_overlap_safe_removed": 6,
      "response_overlap_unsafe_removed": 1
    },
    {
      "auc_delta": -0.00034390226055669437,
      "auc_original": 0.6790735368897929,
      "auc_response_disjoint": 0.6787296346292362,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "kind": "response_overlap_sensitivity",
      "method": "rankone",
      "mode": "response",
      "n_test_original": 3328,
      "n_test_response_disjoint": 3321,
      "n_train": 16406,
      "response_overlap_rows_removed": 7,
      "response_overlap_safe_removed": 6,
      "response_overlap_unsafe_removed": 1
    },
    {
      "auc_delta": -0.003464026091017036,
      "auc_original": 0.39405815581558157,
      "auc_response_disjoint": 0.39059412972456453,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "kind": "response_overlap_sensitivity",
      "method": "safe_centroid",
      "mode": "response",
      "n_test_original": 870,
      "n_test_response_disjoint": 857,
      "n_train": 4119,
      "response_overlap_rows_removed": 13,
      "response_overlap_safe_removed": 5,
      "response_overlap_unsafe_removed": 8
    },
    {
      "auc_delta": -0.003299146110166351,
      "auc_original": 0.7526502650265026,
      "auc_response_disjoint": 0.7493511189163362,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "kind": "response_overlap_sensitivity",
      "method": "two_centroid",
      "mode": "response",
      "n_test_original": 870,
      "n_test_response_disjoint": 857,
      "n_train": 4119,
      "response_overlap_rows_removed": 13,
      "response_overlap_safe_removed": 5,
      "response_overlap_unsafe_removed": 8
    },
    {
      "auc_delta": -0.0020223854167030764,
      "auc_original": 0.773964896489649,
      "auc_response_disjoint": 0.7719425110729459,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "kind": "response_overlap_sensitivity",
      "method": "diff_means",
      "mode": "response",
      "n_test_original": 870,
      "n_test_response_disjoint": 857,
      "n_train": 4119,
      "response_overlap_rows_removed": 13,
      "response_overlap_safe_removed": 5,
      "response_overlap_unsafe_removed": 8
    },
    {
      "auc_delta": -0.0011420525841533413,
      "auc_original": 0.5962596259625963,
      "auc_response_disjoint": 0.595117573378443,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "kind": "response_overlap_sensitivity",
      "method": "rankone",
      "mode": "response",
      "n_test_original": 870,
      "n_test_response_disjoint": 857,
      "n_train": 4119,
      "response_overlap_rows_removed": 13,
      "response_overlap_safe_removed": 5,
      "response_overlap_unsafe_removed": 8
    }
  ],
  "results": [
    {
      "auc": 0.46433298471479567,
      "auc_ci_high": 0.49030536717155493,
      "auc_ci_low": 0.4352127815136885,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 4550,
      "n_train": 21076,
      "paired_group_accuracy": 0.5476772616136919,
      "paired_group_unit": "prompt",
      "paired_groups": 409,
      "paired_prompt_accuracy": 0.5476772616136919,
      "paired_prompts": 409,
      "test_prompts": 1163,
      "test_safe": 1985,
      "test_unsafe": 2565
    },
    {
      "auc": 0.6930291022827149,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 4550,
      "n_train": 21076,
      "paired_group_accuracy": 0.5745721271393643,
      "paired_group_unit": "prompt",
      "paired_groups": 409,
      "paired_prompt_accuracy": 0.5745721271393643,
      "paired_prompts": 409,
      "test_prompts": 1163,
      "test_safe": 1985,
      "test_unsafe": 2565
    },
    {
      "auc": 0.7694563023848454,
      "auc_ci_high": 0.7922679877739169,
      "auc_ci_low": 0.7457221062823255,
      "auc_delta_ci_high": 0.34072546602170095,
      "auc_delta_ci_low": 0.27089107042590777,
      "auc_delta_vs_safe_centroid": 0.30512331767004974,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 4550,
      "n_train": 21076,
      "paired_group_accuracy": 0.687041564792176,
      "paired_group_unit": "prompt",
      "paired_groups": 409,
      "paired_prompt_accuracy": 0.687041564792176,
      "paired_prompts": 409,
      "test_prompts": 1163,
      "test_safe": 1985,
      "test_unsafe": 2565
    },
    {
      "auc": 0.7630953398048719,
      "auc_ci_high": 0.7848701913914061,
      "auc_ci_low": 0.7410238223988492,
      "auc_delta_ci_high": 0.33814452452661053,
      "auc_delta_ci_low": 0.2610748607223385,
      "auc_delta_vs_safe_centroid": 0.2987623550900762,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 4550,
      "n_train": 21076,
      "paired_group_accuracy": 0.6479217603911981,
      "paired_group_unit": "prompt",
      "paired_groups": 409,
      "paired_prompt_accuracy": 0.6479217603911981,
      "paired_prompts": 409,
      "test_prompts": 1163,
      "test_safe": 1985,
      "test_unsafe": 2565
    },
    {
      "auc": 0.7630953398048719,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 4550,
      "n_train": 21076,
      "paired_group_accuracy": 0.6479217603911981,
      "paired_group_unit": "prompt",
      "paired_groups": 409,
      "paired_prompt_accuracy": 0.6479217603911981,
      "paired_prompts": 409,
      "test_prompts": 1163,
      "test_safe": 1985,
      "test_unsafe": 2565
    },
    {
      "auc": 0.7343139825494326,
      "auc_ci_high": 0.7606556154092877,
      "auc_ci_low": 0.7094879641349446,
      "auc_delta_ci_high": 0.3041630669350683,
      "auc_delta_ci_low": 0.23743180064813582,
      "auc_delta_vs_safe_centroid": 0.2699809978346369,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 4550,
      "n_train": 21076,
      "paired_group_accuracy": 0.6748166259168704,
      "paired_group_unit": "prompt",
      "paired_groups": 409,
      "paired_prompt_accuracy": 0.6748166259168704,
      "paired_prompts": 409,
      "test_prompts": 1163,
      "test_safe": 1985,
      "test_unsafe": 2565
    },
    {
      "auc": 0.8158836497905834,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 4550,
      "n_train": 21076,
      "paired_group_accuracy": 0.6821515892420538,
      "paired_group_unit": "prompt",
      "paired_groups": 409,
      "paired_prompt_accuracy": 0.6821515892420538,
      "paired_prompts": 409,
      "test_prompts": 1163,
      "test_safe": 1985,
      "test_unsafe": 2565
    },
    {
      "auc": 0.5708584363231055,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 4550,
      "n_train": 21076,
      "paired_group_accuracy": 0.5256723716381418,
      "paired_group_unit": "prompt",
      "paired_groups": 409,
      "paired_prompt_accuracy": 0.5256723716381418,
      "paired_prompts": 409,
      "test_prompts": 1163,
      "test_safe": 1985,
      "test_unsafe": 2565
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 4550,
      "n_train": 21076,
      "paired_group_accuracy": 0.5,
      "paired_group_unit": "prompt",
      "paired_groups": 409,
      "paired_prompt_accuracy": 0.5,
      "paired_prompts": 409,
      "test_prompts": 1163,
      "test_safe": 1985,
      "test_unsafe": 2565
    },
    {
      "auc": 0.5157123965070984,
      "auc_ci_high": 0.5451627995773914,
      "auc_ci_low": 0.4860564699718958,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 1764,
      "n_train": 21076,
      "paired_group_accuracy": 0.5476772616136919,
      "paired_group_unit": "prompt",
      "paired_groups": 409,
      "paired_prompt_accuracy": 0.5476772616136919,
      "paired_prompts": 409,
      "test_prompts": 409,
      "test_safe": 858,
      "test_unsafe": 906
    },
    {
      "auc": 0.5589542907423701,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 1764,
      "n_train": 21076,
      "paired_group_accuracy": 0.5745721271393643,
      "paired_group_unit": "prompt",
      "paired_groups": 409,
      "paired_prompt_accuracy": 0.5745721271393643,
      "paired_prompts": 409,
      "test_prompts": 409,
      "test_safe": 858,
      "test_unsafe": 906
    },
    {
      "auc": 0.6196504011073548,
      "auc_ci_high": 0.6469939522729112,
      "auc_ci_low": 0.5899046594792587,
      "auc_delta_ci_high": 0.14051095696694932,
      "auc_delta_ci_low": 0.06563406146421578,
      "auc_delta_vs_safe_centroid": 0.10393800460025637,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 1764,
      "n_train": 21076,
      "paired_group_accuracy": 0.687041564792176,
      "paired_group_unit": "prompt",
      "paired_groups": 409,
      "paired_prompt_accuracy": 0.687041564792176,
      "paired_prompts": 409,
      "test_prompts": 409,
      "test_safe": 858,
      "test_unsafe": 906
    },
    {
      "auc": 0.6073521768886008,
      "auc_ci_high": 0.6344628548574132,
      "auc_ci_low": 0.578599319164304,
      "auc_delta_ci_high": 0.13329337763851704,
      "auc_delta_ci_low": 0.04646163477373414,
      "auc_delta_vs_safe_centroid": 0.09163978038150233,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 1764,
      "n_train": 21076,
      "paired_group_accuracy": 0.6479217603911981,
      "paired_group_unit": "prompt",
      "paired_groups": 409,
      "paired_prompt_accuracy": 0.6479217603911981,
      "paired_prompts": 409,
      "test_prompts": 409,
      "test_safe": 858,
      "test_unsafe": 906
    },
    {
      "auc": 0.6073521768886008,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 1764,
      "n_train": 21076,
      "paired_group_accuracy": 0.6479217603911981,
      "paired_group_unit": "prompt",
      "paired_groups": 409,
      "paired_prompt_accuracy": 0.6479217603911981,
      "paired_prompts": 409,
      "test_prompts": 409,
      "test_safe": 858,
      "test_unsafe": 906
    },
    {
      "auc": 0.6316193004934727,
      "auc_ci_high": 0.6614555691549471,
      "auc_ci_low": 0.6018305798303315,
      "auc_delta_ci_high": 0.15186532146544,
      "auc_delta_ci_low": 0.07954556657058198,
      "auc_delta_vs_safe_centroid": 0.11590690398637427,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 1764,
      "n_train": 21076,
      "paired_group_accuracy": 0.6748166259168704,
      "paired_group_unit": "prompt",
      "paired_groups": 409,
      "paired_prompt_accuracy": 0.6748166259168704,
      "paired_prompts": 409,
      "test_prompts": 409,
      "test_safe": 858,
      "test_unsafe": 906
    },
    {
      "auc": 0.6503432182240129,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 1764,
      "n_train": 21076,
      "paired_group_accuracy": 0.6821515892420538,
      "paired_group_unit": "prompt",
      "paired_groups": 409,
      "paired_prompt_accuracy": 0.6821515892420538,
      "paired_prompts": 409,
      "test_prompts": 409,
      "test_safe": 858,
      "test_unsafe": 906
    },
    {
      "auc": 0.5443700890720758,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 1764,
      "n_train": 21076,
      "paired_group_accuracy": 0.5256723716381418,
      "paired_group_unit": "prompt",
      "paired_groups": 409,
      "paired_prompt_accuracy": 0.5256723716381418,
      "paired_prompts": 409,
      "test_prompts": 409,
      "test_safe": 858,
      "test_unsafe": 906
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 1764,
      "n_train": 21076,
      "paired_group_accuracy": 0.5,
      "paired_group_unit": "prompt",
      "paired_groups": 409,
      "paired_prompt_accuracy": 0.5,
      "paired_prompts": 409,
      "test_prompts": 409,
      "test_safe": 858,
      "test_unsafe": 906
    },
    {
      "auc": 0.5090075487426481,
      "auc_ci_high": 0.5383775920802815,
      "auc_ci_low": 0.4791506566503213,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 1764,
      "n_train": 8018,
      "paired_group_accuracy": 0.5427872860635696,
      "paired_group_unit": "prompt",
      "paired_groups": 409,
      "paired_prompt_accuracy": 0.5427872860635696,
      "paired_prompts": 409,
      "test_prompts": 409,
      "test_safe": 858,
      "test_unsafe": 906
    },
    {
      "auc": 0.534458183464806,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 1764,
      "n_train": 8018,
      "paired_group_accuracy": 0.5036674816625917,
      "paired_group_unit": "prompt",
      "paired_groups": 409,
      "paired_prompt_accuracy": 0.5036674816625917,
      "paired_prompts": 409,
      "test_prompts": 409,
      "test_safe": 858,
      "test_unsafe": 906
    },
    {
      "auc": 0.622968091511138,
      "auc_ci_high": 0.6492736534201042,
      "auc_ci_low": 0.5944720025361757,
      "auc_delta_ci_high": 0.1526117599616262,
      "auc_delta_ci_low": 0.07504896587537561,
      "auc_delta_vs_safe_centroid": 0.11396054276848988,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 1764,
      "n_train": 8018,
      "paired_group_accuracy": 0.6650366748166259,
      "paired_group_unit": "prompt",
      "paired_groups": 409,
      "paired_prompt_accuracy": 0.6650366748166259,
      "paired_prompts": 409,
      "test_prompts": 409,
      "test_safe": 858,
      "test_unsafe": 906
    },
    {
      "auc": 0.6209934289404488,
      "auc_ci_high": 0.6477923968463222,
      "auc_ci_low": 0.592274797755084,
      "auc_delta_ci_high": 0.15290260650690007,
      "auc_delta_ci_low": 0.07208263166293911,
      "auc_delta_vs_safe_centroid": 0.11198588019780076,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 1764,
      "n_train": 8018,
      "paired_group_accuracy": 0.6699266503667481,
      "paired_group_unit": "prompt",
      "paired_groups": 409,
      "paired_prompt_accuracy": 0.6699266503667481,
      "paired_prompts": 409,
      "test_prompts": 409,
      "test_safe": 858,
      "test_unsafe": 906
    },
    {
      "auc": 0.6209934289404488,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 1764,
      "n_train": 8018,
      "paired_group_accuracy": 0.6699266503667481,
      "paired_group_unit": "prompt",
      "paired_groups": 409,
      "paired_prompt_accuracy": 0.6699266503667481,
      "paired_prompts": 409,
      "test_prompts": 409,
      "test_safe": 858,
      "test_unsafe": 906
    },
    {
      "auc": 0.6316193004934727,
      "auc_ci_high": 0.6614555691549471,
      "auc_ci_low": 0.6018305798303315,
      "auc_delta_ci_high": 0.15853260458074078,
      "auc_delta_ci_low": 0.0853847683671249,
      "auc_delta_vs_safe_centroid": 0.12261175175082462,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 1764,
      "n_train": 8018,
      "paired_group_accuracy": 0.6748166259168704,
      "paired_group_unit": "prompt",
      "paired_groups": 409,
      "paired_prompt_accuracy": 0.6748166259168704,
      "paired_prompts": 409,
      "test_prompts": 409,
      "test_safe": 858,
      "test_unsafe": 906
    },
    {
      "auc": 0.6373863443399868,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 1764,
      "n_train": 8018,
      "paired_group_accuracy": 0.6650366748166259,
      "paired_group_unit": "prompt",
      "paired_groups": 409,
      "paired_prompt_accuracy": 0.6650366748166259,
      "paired_prompts": 409,
      "test_prompts": 409,
      "test_safe": 858,
      "test_unsafe": 906
    },
    {
      "auc": 0.5443700890720758,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 1764,
      "n_train": 8018,
      "paired_group_accuracy": 0.5256723716381418,
      "paired_group_unit": "prompt",
      "paired_groups": 409,
      "paired_prompt_accuracy": 0.5256723716381418,
      "paired_prompts": 409,
      "test_prompts": 409,
      "test_safe": 858,
      "test_unsafe": 906
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "minilm",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 1764,
      "n_train": 8018,
      "paired_group_accuracy": 0.4963325183374083,
      "paired_group_unit": "prompt",
      "paired_groups": 409,
      "paired_prompt_accuracy": 0.4963325183374083,
      "paired_prompts": 409,
      "test_prompts": 409,
      "test_safe": 858,
      "test_unsafe": 906
    },
    {
      "auc": 0.3672714072328651,
      "auc_ci_high": 0.37908677538447877,
      "auc_ci_low": 0.35561091686392426,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 23665,
      "n_train": 112090,
      "paired_group_accuracy": 0.4838492597577389,
      "paired_group_unit": "prompt",
      "paired_groups": 1486,
      "paired_prompt_accuracy": 0.4838492597577389,
      "paired_prompts": 1486,
      "test_prompts": 5933,
      "test_safe": 11607,
      "test_unsafe": 12058
    },
    {
      "auc": 0.7998727553906726,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 23665,
      "n_train": 112090,
      "paired_group_accuracy": 0.6608344549125168,
      "paired_group_unit": "prompt",
      "paired_groups": 1486,
      "paired_prompt_accuracy": 0.6608344549125168,
      "paired_prompts": 1486,
      "test_prompts": 5933,
      "test_safe": 11607,
      "test_unsafe": 12058
    },
    {
      "auc": 0.8248387653580338,
      "auc_ci_high": 0.8333179366824311,
      "auc_ci_low": 0.8159282664334838,
      "auc_delta_ci_high": 0.47140411696380424,
      "auc_delta_ci_low": 0.4417948769683812,
      "auc_delta_vs_safe_centroid": 0.4575673581251687,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 23665,
      "n_train": 112090,
      "paired_group_accuracy": 0.7543741588156124,
      "paired_group_unit": "prompt",
      "paired_groups": 1486,
      "paired_prompt_accuracy": 0.7543741588156124,
      "paired_prompts": 1486,
      "test_prompts": 5933,
      "test_safe": 11607,
      "test_unsafe": 12058
    },
    {
      "auc": 0.8429876772475724,
      "auc_ci_high": 0.8507747328748108,
      "auc_ci_low": 0.8348684416761103,
      "auc_delta_ci_high": 0.49119953679998624,
      "auc_delta_ci_low": 0.4579678642888018,
      "auc_delta_vs_safe_centroid": 0.4757162700147073,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 23665,
      "n_train": 112090,
      "paired_group_accuracy": 0.7604306864064603,
      "paired_group_unit": "prompt",
      "paired_groups": 1486,
      "paired_prompt_accuracy": 0.7604306864064603,
      "paired_prompts": 1486,
      "test_prompts": 5933,
      "test_safe": 11607,
      "test_unsafe": 12058
    },
    {
      "auc": 0.8429876772475724,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 23665,
      "n_train": 112090,
      "paired_group_accuracy": 0.7604306864064603,
      "paired_group_unit": "prompt",
      "paired_groups": 1486,
      "paired_prompt_accuracy": 0.7604306864064603,
      "paired_prompts": 1486,
      "test_prompts": 5933,
      "test_safe": 11607,
      "test_unsafe": 12058
    },
    {
      "auc": 0.7979049896151829,
      "auc_ci_high": 0.8064410811652581,
      "auc_ci_low": 0.7887368185460775,
      "auc_delta_ci_high": 0.4476858182916902,
      "auc_delta_ci_low": 0.4136897843846359,
      "auc_delta_vs_safe_centroid": 0.43063358238231775,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 23665,
      "n_train": 112090,
      "paired_group_accuracy": 0.7806191117092867,
      "paired_group_unit": "prompt",
      "paired_groups": 1486,
      "paired_prompt_accuracy": 0.7806191117092867,
      "paired_prompts": 1486,
      "test_prompts": 5933,
      "test_safe": 11607,
      "test_unsafe": 12058
    },
    {
      "auc": 0.9049499316240993,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 23665,
      "n_train": 112090,
      "paired_group_accuracy": 0.8001345895020189,
      "paired_group_unit": "prompt",
      "paired_groups": 1486,
      "paired_prompt_accuracy": 0.8001345895020189,
      "paired_prompts": 1486,
      "test_prompts": 5933,
      "test_safe": 11607,
      "test_unsafe": 12058
    },
    {
      "auc": 0.6043319877363085,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 23665,
      "n_train": 112090,
      "paired_group_accuracy": 0.6164199192462988,
      "paired_group_unit": "prompt",
      "paired_groups": 1486,
      "paired_prompt_accuracy": 0.6164199192462988,
      "paired_prompts": 1486,
      "test_prompts": 5933,
      "test_safe": 11607,
      "test_unsafe": 12058
    },
    {
      "auc": 0.5124821440062186,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 23665,
      "n_train": 112090,
      "paired_group_accuracy": 0.5265814266487214,
      "paired_group_unit": "prompt",
      "paired_groups": 1486,
      "paired_prompt_accuracy": 0.5265814266487214,
      "paired_prompts": 1486,
      "test_prompts": 5933,
      "test_safe": 11607,
      "test_unsafe": 12058
    },
    {
      "auc": 0.4579822552648639,
      "auc_ci_high": 0.47263561669917303,
      "auc_ci_low": 0.4438414549445535,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 6801,
      "n_train": 112090,
      "paired_group_accuracy": 0.4838492597577389,
      "paired_group_unit": "prompt",
      "paired_groups": 1486,
      "paired_prompt_accuracy": 0.4838492597577389,
      "paired_prompts": 1486,
      "test_prompts": 1486,
      "test_safe": 3105,
      "test_unsafe": 3696
    },
    {
      "auc": 0.6255098430823068,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 6801,
      "n_train": 112090,
      "paired_group_accuracy": 0.6608344549125168,
      "paired_group_unit": "prompt",
      "paired_groups": 1486,
      "paired_prompt_accuracy": 0.6608344549125168,
      "paired_prompts": 1486,
      "test_prompts": 1486,
      "test_safe": 3105,
      "test_unsafe": 3696
    },
    {
      "auc": 0.6540670681975029,
      "auc_ci_high": 0.6673335504070025,
      "auc_ci_low": 0.641683547945052,
      "auc_delta_ci_high": 0.21587810190591544,
      "auc_delta_ci_low": 0.17545264318072853,
      "auc_delta_vs_safe_centroid": 0.19608481293263902,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 6801,
      "n_train": 112090,
      "paired_group_accuracy": 0.7543741588156124,
      "paired_group_unit": "prompt",
      "paired_groups": 1486,
      "paired_prompt_accuracy": 0.7543741588156124,
      "paired_prompts": 1486,
      "test_prompts": 1486,
      "test_safe": 3105,
      "test_unsafe": 3696
    },
    {
      "auc": 0.6574201295215788,
      "auc_ci_high": 0.6719412005597352,
      "auc_ci_low": 0.6443442427304874,
      "auc_delta_ci_high": 0.223198423062507,
      "auc_delta_ci_low": 0.17600701930966078,
      "auc_delta_vs_safe_centroid": 0.1994378742567149,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 6801,
      "n_train": 112090,
      "paired_group_accuracy": 0.7604306864064603,
      "paired_group_unit": "prompt",
      "paired_groups": 1486,
      "paired_prompt_accuracy": 0.7604306864064603,
      "paired_prompts": 1486,
      "test_prompts": 1486,
      "test_safe": 3105,
      "test_unsafe": 3696
    },
    {
      "auc": 0.6574201295215788,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 6801,
      "n_train": 112090,
      "paired_group_accuracy": 0.7604306864064603,
      "paired_group_unit": "prompt",
      "paired_groups": 1486,
      "paired_prompt_accuracy": 0.7604306864064603,
      "paired_prompts": 1486,
      "test_prompts": 1486,
      "test_safe": 3105,
      "test_unsafe": 3696
    },
    {
      "auc": 0.7180782113753128,
      "auc_ci_high": 0.7330551912752646,
      "auc_ci_low": 0.7035490638179769,
      "auc_delta_ci_high": 0.2836097613966302,
      "auc_delta_ci_low": 0.23540166023624168,
      "auc_delta_vs_safe_centroid": 0.2600959561104489,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 6801,
      "n_train": 112090,
      "paired_group_accuracy": 0.7806191117092867,
      "paired_group_unit": "prompt",
      "paired_groups": 1486,
      "paired_prompt_accuracy": 0.7806191117092867,
      "paired_prompts": 1486,
      "test_prompts": 1486,
      "test_safe": 3105,
      "test_unsafe": 3696
    },
    {
      "auc": 0.7517928595827146,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 6801,
      "n_train": 112090,
      "paired_group_accuracy": 0.8001345895020189,
      "paired_group_unit": "prompt",
      "paired_groups": 1486,
      "paired_prompt_accuracy": 0.8001345895020189,
      "paired_prompts": 1486,
      "test_prompts": 1486,
      "test_safe": 3105,
      "test_unsafe": 3696
    },
    {
      "auc": 0.5944738098723605,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 6801,
      "n_train": 112090,
      "paired_group_accuracy": 0.6164199192462988,
      "paired_group_unit": "prompt",
      "paired_groups": 1486,
      "paired_prompt_accuracy": 0.6164199192462988,
      "paired_prompts": 1486,
      "test_prompts": 1486,
      "test_safe": 3105,
      "test_unsafe": 3696
    },
    {
      "auc": 0.50236443977386,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 6801,
      "n_train": 112090,
      "paired_group_accuracy": 0.5265814266487214,
      "paired_group_unit": "prompt",
      "paired_groups": 1486,
      "paired_prompt_accuracy": 0.5265814266487214,
      "paired_prompts": 1486,
      "test_prompts": 1486,
      "test_safe": 3105,
      "test_unsafe": 3696
    },
    {
      "auc": 0.45414130957609217,
      "auc_ci_high": 0.4690239201002856,
      "auc_ci_low": 0.44051622672301577,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 6801,
      "n_train": 33351,
      "paired_group_accuracy": 0.4939434724091521,
      "paired_group_unit": "prompt",
      "paired_groups": 1486,
      "paired_prompt_accuracy": 0.4939434724091521,
      "paired_prompts": 1486,
      "test_prompts": 1486,
      "test_safe": 3105,
      "test_unsafe": 3696
    },
    {
      "auc": 0.6091488557068268,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 6801,
      "n_train": 33351,
      "paired_group_accuracy": 0.6366083445491252,
      "paired_group_unit": "prompt",
      "paired_groups": 1486,
      "paired_prompt_accuracy": 0.6366083445491252,
      "paired_prompts": 1486,
      "test_prompts": 1486,
      "test_safe": 3105,
      "test_unsafe": 3696
    },
    {
      "auc": 0.7199882712563872,
      "auc_ci_high": 0.7344063211384547,
      "auc_ci_low": 0.7061299340804847,
      "auc_delta_ci_high": 0.2895906500647609,
      "auc_delta_ci_low": 0.24640465677844864,
      "auc_delta_vs_safe_centroid": 0.26584696168029504,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 6801,
      "n_train": 33351,
      "paired_group_accuracy": 0.7833109017496636,
      "paired_group_unit": "prompt",
      "paired_groups": 1486,
      "paired_prompt_accuracy": 0.7833109017496636,
      "paired_prompts": 1486,
      "test_prompts": 1486,
      "test_safe": 3105,
      "test_unsafe": 3696
    },
    {
      "auc": 0.7142496392496394,
      "auc_ci_high": 0.7294363843821374,
      "auc_ci_low": 0.7006550251319749,
      "auc_delta_ci_high": 0.2850674409333432,
      "auc_delta_ci_low": 0.23734947813136842,
      "auc_delta_vs_safe_centroid": 0.2601083296735472,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 6801,
      "n_train": 33351,
      "paired_group_accuracy": 0.7927321668909825,
      "paired_group_unit": "prompt",
      "paired_groups": 1486,
      "paired_prompt_accuracy": 0.7927321668909825,
      "paired_prompts": 1486,
      "test_prompts": 1486,
      "test_safe": 3105,
      "test_unsafe": 3696
    },
    {
      "auc": 0.7142496392496394,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 6801,
      "n_train": 33351,
      "paired_group_accuracy": 0.7927321668909825,
      "paired_group_unit": "prompt",
      "paired_groups": 1486,
      "paired_prompt_accuracy": 0.7927321668909825,
      "paired_prompts": 1486,
      "test_prompts": 1486,
      "test_safe": 3105,
      "test_unsafe": 3696
    },
    {
      "auc": 0.7180782113753128,
      "auc_ci_high": 0.7330551912752646,
      "auc_ci_low": 0.7035490638179769,
      "auc_delta_ci_high": 0.2879017613870324,
      "auc_delta_ci_low": 0.24157486025926178,
      "auc_delta_vs_safe_centroid": 0.26393690179922064,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 6801,
      "n_train": 33351,
      "paired_group_accuracy": 0.7806191117092867,
      "paired_group_unit": "prompt",
      "paired_groups": 1486,
      "paired_prompt_accuracy": 0.7806191117092867,
      "paired_prompts": 1486,
      "test_prompts": 1486,
      "test_safe": 3105,
      "test_unsafe": 3696
    },
    {
      "auc": 0.7818803110469776,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 6801,
      "n_train": 33351,
      "paired_group_accuracy": 0.8270524899057874,
      "paired_group_unit": "prompt",
      "paired_groups": 1486,
      "paired_prompt_accuracy": 0.8270524899057874,
      "paired_prompts": 1486,
      "test_prompts": 1486,
      "test_safe": 3105,
      "test_unsafe": 3696
    },
    {
      "auc": 0.5944738098723605,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 6801,
      "n_train": 33351,
      "paired_group_accuracy": 0.6164199192462988,
      "paired_group_unit": "prompt",
      "paired_groups": 1486,
      "paired_prompt_accuracy": 0.6164199192462988,
      "paired_prompts": 1486,
      "test_prompts": 1486,
      "test_safe": 3105,
      "test_unsafe": 3696
    },
    {
      "auc": 0.5311016043805898,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 6801,
      "n_train": 33351,
      "paired_group_accuracy": 0.5602288021534321,
      "paired_group_unit": "prompt",
      "paired_groups": 1486,
      "paired_prompt_accuracy": 0.5602288021534321,
      "paired_prompts": 1486,
      "test_prompts": 1486,
      "test_safe": 3105,
      "test_unsafe": 3696
    },
    {
      "auc": 0.4923641046828773,
      "auc_ci_high": 0.5033920544427861,
      "auc_ci_low": 0.48174106827978275,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 3328,
      "n_train": 16406,
      "paired_group_accuracy": 0.4831730769230769,
      "paired_group_unit": "native_pair",
      "paired_groups": 1664,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1348,
      "test_safe": 1664,
      "test_unsafe": 1664
    },
    {
      "auc": 0.5524747047198595,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 3328,
      "n_train": 16406,
      "paired_group_accuracy": 0.609375,
      "paired_group_unit": "native_pair",
      "paired_groups": 1664,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1348,
      "test_safe": 1664,
      "test_unsafe": 1664
    },
    {
      "auc": 0.6809147039108727,
      "auc_ci_high": 0.6943007657540219,
      "auc_ci_low": 0.6664639439930526,
      "auc_delta_ci_high": 0.20373888387823466,
      "auc_delta_ci_low": 0.173741978726759,
      "auc_delta_vs_safe_centroid": 0.18855059922799544,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 3328,
      "n_train": 16406,
      "paired_group_accuracy": 0.7439903846153846,
      "paired_group_unit": "native_pair",
      "paired_groups": 1664,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1348,
      "test_safe": 1664,
      "test_unsafe": 1664
    },
    {
      "auc": 0.6794440816845415,
      "auc_ci_high": 0.6929878900085921,
      "auc_ci_low": 0.6656151149590559,
      "auc_delta_ci_high": 0.20378192683486548,
      "auc_delta_ci_low": 0.17172462082227954,
      "auc_delta_vs_safe_centroid": 0.18707997700166423,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 3328,
      "n_train": 16406,
      "paired_group_accuracy": 0.7457932692307693,
      "paired_group_unit": "native_pair",
      "paired_groups": 1664,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1348,
      "test_safe": 1664,
      "test_unsafe": 1664
    },
    {
      "auc": 0.6794440816845415,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 3328,
      "n_train": 16406,
      "paired_group_accuracy": 0.7457932692307693,
      "paired_group_unit": "native_pair",
      "paired_groups": 1664,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1348,
      "test_safe": 1664,
      "test_unsafe": 1664
    },
    {
      "auc": 0.6790735368897929,
      "auc_ci_high": 0.6923142597031384,
      "auc_ci_low": 0.6646993903466017,
      "auc_delta_ci_high": 0.2033192382601871,
      "auc_delta_ci_low": 0.17184158063301586,
      "auc_delta_vs_safe_centroid": 0.1867094322069156,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 3328,
      "n_train": 16406,
      "paired_group_accuracy": 0.7433894230769231,
      "paired_group_unit": "native_pair",
      "paired_groups": 1664,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1348,
      "test_safe": 1664,
      "test_unsafe": 1664
    },
    {
      "auc": 0.7396521935096154,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 3328,
      "n_train": 16406,
      "paired_group_accuracy": 0.7884615384615384,
      "paired_group_unit": "native_pair",
      "paired_groups": 1664,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1348,
      "test_safe": 1664,
      "test_unsafe": 1664
    },
    {
      "auc": 0.5854297163923816,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 3328,
      "n_train": 16406,
      "paired_group_accuracy": 0.6072716346153846,
      "paired_group_unit": "native_pair",
      "paired_groups": 1664,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1348,
      "test_safe": 1664,
      "test_unsafe": 1664
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "minilm",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 3328,
      "n_train": 16406,
      "paired_group_accuracy": 0.5,
      "paired_group_unit": "native_pair",
      "paired_groups": 1664,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1348,
      "test_safe": 1664,
      "test_unsafe": 1664
    },
    {
      "auc": 0.571401498779831,
      "auc_ci_high": 0.5938994721518095,
      "auc_ci_low": 0.5488196471644636,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 2095,
      "n_train": 10025,
      "paired_group_accuracy": 0.9251497005988024,
      "paired_group_unit": "prompt",
      "paired_groups": 334,
      "paired_prompt_accuracy": 0.9251497005988024,
      "paired_prompts": 334,
      "test_prompts": 1607,
      "test_safe": 1489,
      "test_unsafe": 606
    },
    {
      "auc": 0.7047933470311436,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 2095,
      "n_train": 10025,
      "paired_group_accuracy": 0.6137724550898204,
      "paired_group_unit": "prompt",
      "paired_groups": 334,
      "paired_prompt_accuracy": 0.6137724550898204,
      "paired_prompts": 334,
      "test_prompts": 1607,
      "test_safe": 1489,
      "test_unsafe": 606
    },
    {
      "auc": 0.8163196776359973,
      "auc_ci_high": 0.8325313136362974,
      "auc_ci_low": 0.7964495241442561,
      "auc_delta_ci_high": 0.26811671686432215,
      "auc_delta_ci_low": 0.2202981206627181,
      "auc_delta_vs_safe_centroid": 0.2449181788561663,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 2095,
      "n_train": 10025,
      "paired_group_accuracy": 0.9640718562874252,
      "paired_group_unit": "prompt",
      "paired_groups": 334,
      "paired_prompt_accuracy": 0.9640718562874252,
      "paired_prompts": 334,
      "test_prompts": 1607,
      "test_safe": 1489,
      "test_unsafe": 606
    },
    {
      "auc": 0.8209277274268729,
      "auc_ci_high": 0.8371011954672136,
      "auc_ci_low": 0.8009701922537278,
      "auc_delta_ci_high": 0.27417703781256936,
      "auc_delta_ci_low": 0.22355637743664447,
      "auc_delta_vs_safe_centroid": 0.24952622864704188,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 2095,
      "n_train": 10025,
      "paired_group_accuracy": 0.9520958083832335,
      "paired_group_unit": "prompt",
      "paired_groups": 334,
      "paired_prompt_accuracy": 0.9520958083832335,
      "paired_prompts": 334,
      "test_prompts": 1607,
      "test_safe": 1489,
      "test_unsafe": 606
    },
    {
      "auc": 0.8209277274268729,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 2095,
      "n_train": 10025,
      "paired_group_accuracy": 0.9520958083832335,
      "paired_group_unit": "prompt",
      "paired_groups": 334,
      "paired_prompt_accuracy": 0.9520958083832335,
      "paired_prompts": 334,
      "test_prompts": 1607,
      "test_safe": 1489,
      "test_unsafe": 606
    },
    {
      "auc": 0.7378653580603192,
      "auc_ci_high": 0.7584372846827894,
      "auc_ci_low": 0.7159173510848263,
      "auc_delta_ci_high": 0.18958369079426918,
      "auc_delta_ci_low": 0.13955343579607415,
      "auc_delta_vs_safe_centroid": 0.16646385928048812,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 2095,
      "n_train": 10025,
      "paired_group_accuracy": 0.9880239520958084,
      "paired_group_unit": "prompt",
      "paired_groups": 334,
      "paired_prompt_accuracy": 0.9880239520958084,
      "paired_prompts": 334,
      "test_prompts": 1607,
      "test_safe": 1489,
      "test_unsafe": 606
    },
    {
      "auc": 0.8851877464442214,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 2095,
      "n_train": 10025,
      "paired_group_accuracy": 0.9790419161676647,
      "paired_group_unit": "prompt",
      "paired_groups": 334,
      "paired_prompt_accuracy": 0.9790419161676647,
      "paired_prompts": 334,
      "test_prompts": 1607,
      "test_safe": 1489,
      "test_unsafe": 606
    },
    {
      "auc": 0.6853919945386076,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 2095,
      "n_train": 10025,
      "paired_group_accuracy": 0.9910179640718563,
      "paired_group_unit": "prompt",
      "paired_groups": 334,
      "paired_prompt_accuracy": 0.9910179640718563,
      "paired_prompts": 334,
      "test_prompts": 1607,
      "test_safe": 1489,
      "test_unsafe": 606
    },
    {
      "auc": 0.9113498992612492,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 2095,
      "n_train": 10025,
      "paired_group_accuracy": 1.0,
      "paired_group_unit": "prompt",
      "paired_groups": 334,
      "paired_prompt_accuracy": 1.0,
      "paired_prompts": 334,
      "test_prompts": 1607,
      "test_safe": 1489,
      "test_unsafe": 606
    },
    {
      "auc": 0.8835701378308471,
      "auc_ci_high": 0.9056364440170547,
      "auc_ci_low": 0.8572569916267339,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 672,
      "n_train": 10025,
      "paired_group_accuracy": 0.9251497005988024,
      "paired_group_unit": "prompt",
      "paired_groups": 334,
      "paired_prompt_accuracy": 0.9251497005988024,
      "paired_prompts": 334,
      "test_prompts": 334,
      "test_safe": 334,
      "test_unsafe": 338
    },
    {
      "auc": 0.5934875810509159,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 672,
      "n_train": 10025,
      "paired_group_accuracy": 0.6137724550898204,
      "paired_group_unit": "prompt",
      "paired_groups": 334,
      "paired_prompt_accuracy": 0.6137724550898204,
      "paired_prompts": 334,
      "test_prompts": 334,
      "test_safe": 334,
      "test_unsafe": 338
    },
    {
      "auc": 0.9210307196258372,
      "auc_ci_high": 0.938457059516114,
      "auc_ci_low": 0.9029851434384755,
      "auc_delta_ci_high": 0.06673395415298515,
      "auc_delta_ci_low": 0.007303465477903909,
      "auc_delta_vs_safe_centroid": 0.03746058179499001,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 672,
      "n_train": 10025,
      "paired_group_accuracy": 0.9640718562874252,
      "paired_group_unit": "prompt",
      "paired_groups": 334,
      "paired_prompt_accuracy": 0.9640718562874252,
      "paired_prompts": 334,
      "test_prompts": 334,
      "test_safe": 334,
      "test_unsafe": 338
    },
    {
      "auc": 0.9044750735215961,
      "auc_ci_high": 0.9239613647240785,
      "auc_ci_low": 0.8837117486240277,
      "auc_delta_ci_high": 0.05181221183620463,
      "auc_delta_ci_low": -0.010933921133862105,
      "auc_delta_vs_safe_centroid": 0.020904935690748916,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 672,
      "n_train": 10025,
      "paired_group_accuracy": 0.9520958083832335,
      "paired_group_unit": "prompt",
      "paired_groups": 334,
      "paired_prompt_accuracy": 0.9520958083832335,
      "paired_prompts": 334,
      "test_prompts": 334,
      "test_safe": 334,
      "test_unsafe": 338
    },
    {
      "auc": 0.9044750735215961,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 672,
      "n_train": 10025,
      "paired_group_accuracy": 0.9520958083832335,
      "paired_group_unit": "prompt",
      "paired_groups": 334,
      "paired_prompt_accuracy": 0.9520958083832335,
      "paired_prompts": 334,
      "test_prompts": 334,
      "test_safe": 334,
      "test_unsafe": 338
    },
    {
      "auc": 0.9727261453424512,
      "auc_ci_high": 0.980490320610285,
      "auc_ci_low": 0.9630310398367797,
      "auc_delta_ci_high": 0.11214634340785888,
      "auc_delta_ci_low": 0.06604350123282839,
      "auc_delta_vs_safe_centroid": 0.08915600751160402,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 672,
      "n_train": 10025,
      "paired_group_accuracy": 0.9880239520958084,
      "paired_group_unit": "prompt",
      "paired_groups": 334,
      "paired_prompt_accuracy": 0.9880239520958084,
      "paired_prompts": 334,
      "test_prompts": 334,
      "test_safe": 334,
      "test_unsafe": 338
    },
    {
      "auc": 0.9524058392091557,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 672,
      "n_train": 10025,
      "paired_group_accuracy": 0.9790419161676647,
      "paired_group_unit": "prompt",
      "paired_groups": 334,
      "paired_prompt_accuracy": 0.9790419161676647,
      "paired_prompts": 334,
      "test_prompts": 334,
      "test_safe": 334,
      "test_unsafe": 338
    },
    {
      "auc": 0.9913191368741806,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 672,
      "n_train": 10025,
      "paired_group_accuracy": 0.9910179640718563,
      "paired_group_unit": "prompt",
      "paired_groups": 334,
      "paired_prompt_accuracy": 0.9910179640718563,
      "paired_prompts": 334,
      "test_prompts": 334,
      "test_safe": 334,
      "test_unsafe": 338
    },
    {
      "auc": 1.0,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 672,
      "n_train": 10025,
      "paired_group_accuracy": 1.0,
      "paired_group_unit": "prompt",
      "paired_groups": 334,
      "paired_prompt_accuracy": 1.0,
      "paired_prompts": 334,
      "test_prompts": 334,
      "test_safe": 334,
      "test_unsafe": 338
    },
    {
      "auc": 0.9459837721007689,
      "auc_ci_high": 0.9595773468425142,
      "auc_ci_low": 0.927758013030424,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 672,
      "n_train": 3256,
      "paired_group_accuracy": 0.9610778443113772,
      "paired_group_unit": "prompt",
      "paired_groups": 334,
      "paired_prompt_accuracy": 0.9610778443113772,
      "paired_prompts": 334,
      "test_prompts": 334,
      "test_safe": 334,
      "test_unsafe": 338
    },
    {
      "auc": 0.5927700811394961,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 672,
      "n_train": 3256,
      "paired_group_accuracy": 0.6137724550898204,
      "paired_group_unit": "prompt",
      "paired_groups": 334,
      "paired_prompt_accuracy": 0.6137724550898204,
      "paired_prompts": 334,
      "test_prompts": 334,
      "test_safe": 334,
      "test_unsafe": 338
    },
    {
      "auc": 0.9462052226907133,
      "auc_ci_high": 0.9590637511958332,
      "auc_ci_low": 0.9320425157921899,
      "auc_delta_ci_high": 0.021622340064155098,
      "auc_delta_ci_low": -0.01998977530990427,
      "auc_delta_vs_safe_centroid": 0.00022145058994438305,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 672,
      "n_train": 3256,
      "paired_group_accuracy": 0.9700598802395209,
      "paired_group_unit": "prompt",
      "paired_groups": 334,
      "paired_prompt_accuracy": 0.9700598802395209,
      "paired_prompts": 334,
      "test_prompts": 334,
      "test_safe": 334,
      "test_unsafe": 338
    },
    {
      "auc": 0.9708305282925274,
      "auc_ci_high": 0.9790863077036048,
      "auc_ci_low": 0.9608457364117918,
      "auc_delta_ci_high": 0.04066586223370855,
      "auc_delta_ci_low": 0.010483237065691658,
      "auc_delta_vs_safe_centroid": 0.024846756191758468,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 672,
      "n_train": 3256,
      "paired_group_accuracy": 0.9880239520958084,
      "paired_group_unit": "prompt",
      "paired_groups": 334,
      "paired_prompt_accuracy": 0.9880239520958084,
      "paired_prompts": 334,
      "test_prompts": 334,
      "test_safe": 334,
      "test_unsafe": 338
    },
    {
      "auc": 0.9708305282925274,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 672,
      "n_train": 3256,
      "paired_group_accuracy": 0.9880239520958084,
      "paired_group_unit": "prompt",
      "paired_groups": 334,
      "paired_prompt_accuracy": 0.9880239520958084,
      "paired_prompts": 334,
      "test_prompts": 334,
      "test_safe": 334,
      "test_unsafe": 338
    },
    {
      "auc": 0.9727261453424512,
      "auc_ci_high": 0.980490320610285,
      "auc_ci_low": 0.9630310398367797,
      "auc_delta_ci_high": 0.04245235888999692,
      "auc_delta_ci_low": 0.01299824333493226,
      "auc_delta_vs_safe_centroid": 0.02674237324168227,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 672,
      "n_train": 3256,
      "paired_group_accuracy": 0.9880239520958084,
      "paired_group_unit": "prompt",
      "paired_groups": 334,
      "paired_prompt_accuracy": 0.9880239520958084,
      "paired_prompts": 334,
      "test_prompts": 334,
      "test_safe": 334,
      "test_unsafe": 338
    },
    {
      "auc": 0.995951883215817,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 672,
      "n_train": 3256,
      "paired_group_accuracy": 1.0,
      "paired_group_unit": "prompt",
      "paired_groups": 334,
      "paired_prompt_accuracy": 1.0,
      "paired_prompts": 334,
      "test_prompts": 334,
      "test_safe": 334,
      "test_unsafe": 338
    },
    {
      "auc": 0.9913191368741806,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 672,
      "n_train": 3256,
      "paired_group_accuracy": 0.9910179640718563,
      "paired_group_unit": "prompt",
      "paired_groups": 334,
      "paired_prompt_accuracy": 0.9910179640718563,
      "paired_prompts": 334,
      "test_prompts": 334,
      "test_safe": 334,
      "test_unsafe": 338
    },
    {
      "auc": 1.0,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 672,
      "n_train": 3256,
      "paired_group_accuracy": 1.0,
      "paired_group_unit": "prompt",
      "paired_groups": 334,
      "paired_prompt_accuracy": 1.0,
      "paired_prompts": 334,
      "test_prompts": 334,
      "test_safe": 334,
      "test_unsafe": 338
    },
    {
      "auc": 0.39405815581558157,
      "auc_ci_high": 0.43515224248525747,
      "auc_ci_low": 0.35675870537350524,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 870,
      "n_train": 4119,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 863,
      "test_safe": 264,
      "test_unsafe": 606
    },
    {
      "auc": 0.740530303030303,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 870,
      "n_train": 4119,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 863,
      "test_safe": 264,
      "test_unsafe": 606
    },
    {
      "auc": 0.7526502650265026,
      "auc_ci_high": 0.78632489501231,
      "auc_ci_low": 0.7215614444696379,
      "auc_delta_ci_high": 0.4045746234019796,
      "auc_delta_ci_low": 0.30925194660734145,
      "auc_delta_vs_safe_centroid": 0.358592109210921,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 870,
      "n_train": 4119,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 863,
      "test_safe": 264,
      "test_unsafe": 606
    },
    {
      "auc": 0.773964896489649,
      "auc_ci_high": 0.8067263798479613,
      "auc_ci_low": 0.7443926678830207,
      "auc_delta_ci_high": 0.4327312345804905,
      "auc_delta_ci_low": 0.32292886866016624,
      "auc_delta_vs_safe_centroid": 0.3799067406740674,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 870,
      "n_train": 4119,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 863,
      "test_safe": 264,
      "test_unsafe": 606
    },
    {
      "auc": 0.773964896489649,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 870,
      "n_train": 4119,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 863,
      "test_safe": 264,
      "test_unsafe": 606
    },
    {
      "auc": 0.5962596259625963,
      "auc_ci_high": 0.6326768145955611,
      "auc_ci_low": 0.5574130733036814,
      "auc_delta_ci_high": 0.2564273486712749,
      "auc_delta_ci_low": 0.14156223647182137,
      "auc_delta_vs_safe_centroid": 0.20220147014701473,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 870,
      "n_train": 4119,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 863,
      "test_safe": 264,
      "test_unsafe": 606
    },
    {
      "auc": 0.8188756375637564,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 870,
      "n_train": 4119,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 863,
      "test_safe": 264,
      "test_unsafe": 606
    },
    {
      "auc": 0.5518364336433643,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 870,
      "n_train": 4119,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 863,
      "test_safe": 264,
      "test_unsafe": 606
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "minilm",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 870,
      "n_train": 4119,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 863,
      "test_safe": 264,
      "test_unsafe": 606
    }
  ],
  "revision_policy": "frozen_paper_revisions",
  "schema_version": 3,
  "source_manifest": {
    "make_figures.py": {
      "bytes": 9490,
      "sha256": "6c046a7f40033c3a29f879a5629deeb824b79b1e6f3e56553804bba201ba158d"
    },
    "run_study.py": {
      "bytes": 53092,
      "sha256": "52190f6d2e1a2b77e4644e9d786df68daa72ab2e229fe33f5a073fafd9a94339"
    },
    "study.py": {
      "bytes": 30835,
      "sha256": "9cae57b2564c2c87b3455b5d88b5549aa6e16a93216ef2d2f9f63b3becef4c15"
    },
    "tests/test_make_figures.py": {
      "bytes": 2127,
      "sha256": "b0997ee0a6f772ef1dad8158f4a9945687d6351d7da2f5ccaac18e129c169fb4"
    },
    "tests/test_run_study.py": {
      "bytes": 2125,
      "sha256": "20abb47c1482d417288725990283e8133b9f01d7e9235d051b5ff52ffffdff74"
    },
    "tests/test_study.py": {
      "bytes": 13037,
      "sha256": "1eb25bad905377a0488acc4370de2954ba50d790333fada854d5040b4cb1f6f7"
    }
  }
}


==> anc/one-class-centroid-v2/results/mpnet_input_ablation_v3.json <==
{
  "bootstrap_resamples_requested": 500,
  "bootstrap_seed": 20260715,
  "command": "run_study.py --encoders mpnet --modes prompt prompt_response --skip-transfer --batch-size 64 --output results/mpnet_input_ablation_v3.json",
  "created_at": "2026-10-01T05:03:16.629924+00:00",
  "dataset_manifest": {
    "aegis": {
      "candidate_response_rows": 33416,
      "candidate_response_rows_excluded": 17486,
      "deduplication": {
        "conflicting_pairs": 0,
        "conflicting_rows_removed": 0,
        "exact_duplicates_removed": 1683,
        "input_rows": 15930,
        "output_rows": 14247
      },
      "emitted_response_rows": 15930,
      "exact_train_test_prompt_overlap": 0,
      "repo": "nvidia/Aegis-AI-Content-Safety-Dataset-2.0",
      "revision": "d86bb8bedff51d25ac834ab7838f1cc61acb7a2c",
      "source_records_by_split": {
        "test": 1964,
        "train": 30007,
        "validation": 1445
      },
      "source_records_total": 33416,
      "source_splits": [
        "train",
        "validation",
        "test"
      ],
      "split_policy": "sha256(prompt_salt + canonical_prompt), 70/15/15",
      "split_salt": "one-class-centroid-v1-20260715",
      "test": {
        "label_source_by_label": {
          "human": {
            "safe": 739
          },
          "llm_jury": {
            "safe": 265,
            "unsafe": 683
          },
          "refusal_data_augmentation": {
            "safe": 554
          }
        },
        "label_sources": {
          "human": 739,
          "llm_jury": 948,
          "refusal_data_augmentation": 554
        },
        "labels": {
          "safe": 1558,
          "unsafe": 683
        },
        "mixed_label_prompts": 374,
        "mixed_label_rows": 753,
        "ordered_rows_sha256": "a7481784f035da0317589a6e8e19954a718e5b6f214a531123c30ff25bfaabab",
        "rows": 2241,
        "unique_prompts": 1717
      },
      "train": {
        "label_source_by_label": {
          "human": {
            "safe": 3373
          },
          "llm_jury": {
            "safe": 1175,
            "unsafe": 2870
          },
          "refusal_data_augmentation": {
            "safe": 2445
          }
        },
        "label_sources": {
          "human": 3373,
          "llm_jury": 4045,
          "refusal_data_augmentation": 2445
        },
        "labels": {
          "safe": 6993,
          "unsafe": 2870
        },
        "mixed_label_prompts": 1557,
        "mixed_label_rows": 3160,
        "ordered_rows_sha256": "83606c26ed0a2ed048c5e6fa62ab06ea063694eed97b9e4705cb9a4c72737443",
        "rows": 9863,
        "unique_prompts": 7533
      },
      "validation": {
        "label_source_by_label": {
          "human": {
            "safe": 751
          },
          "llm_jury": {
            "safe": 247,
            "unsafe": 627
          },
          "refusal_data_augmentation": {
            "safe": 518
          }
        },
        "label_sources": {
          "human": 751,
          "llm_jury": 874,
          "refusal_data_augmentation": 518
        },
        "labels": {
          "safe": 1516,
          "unsafe": 627
        },
        "mixed_label_prompts": 340,
        "mixed_label_rows": 689,
        "ordered_rows_sha256": "62e670232f26225953734917e2052cd3ab3d3c0b4c5df17abc4c23444e0700e8",
        "rows": 2143,
        "unique_prompts": 1649
      }
    },
    "beavertails": {
      "candidate_response_rows": 30207,
      "candidate_response_rows_excluded": 0,
      "deduplication": {
        "conflicting_pairs": 4,
        "conflicting_rows_removed": 8,
        "exact_duplicates_removed": 79,
        "input_rows": 30207,
        "output_rows": 30120
      },
      "emitted_response_rows": 30207,
      "exact_train_test_prompt_overlap": 0,
      "repo": "PKU-Alignment/BeaverTails",
      "revision": "8401fe609d288129cc684a9b3be6a93e41cfe678",
      "source_records_by_split": {
        "30k_test": 3021,
        "30k_train": 27186
      },
      "source_records_total": 30207,
      "source_splits": [
        "30k_train",
        "30k_test"
      ],
      "split_policy": "sha256(prompt_salt + canonical_prompt), 70/15/15",
      "split_salt": "one-class-centroid-v1-20260715",
      "test": {
        "label_source_by_label": {
          "human": {
            "safe": 2039,
            "unsafe": 2768
          }
        },
        "label_sources": {
          "human": 4807
        },
        "labels": {
          "safe": 2039,
          "unsafe": 2768
        },
        "mixed_label_prompts": 438,
        "mixed_label_rows": 1868,
        "ordered_rows_sha256": "1614a867523920499389ede85330df7141a76dd94885f9b87a2597e3caf7f001",
        "rows": 4807,
        "unique_prompts": 1226
      },
      "train": {
        "label_source_by_label": {
          "human": {
            "safe": 8812,
            "unsafe": 11898
          }
        },
        "label_sources": {
          "human": 20710
        },
        "labels": {
          "safe": 8812,
          "unsafe": 11898
        },
        "mixed_label_prompts": 1878,
        "mixed_label_rows": 7987,
        "ordered_rows_sha256": "ae8b0f19228674fd87e1b7550e8d8c21c5f57ed8dbb58d48971955cde3a3d48b",
        "rows": 20710,
        "unique_prompts": 5348
      },
      "validation": {
        "label_source_by_label": {
          "human": {
            "safe": 1988,
            "unsafe": 2615
          }
        },
        "label_sources": {
          "human": 4603
        },
        "labels": {
          "safe": 1988,
          "unsafe": 2615
        },
        "mixed_label_prompts": 407,
        "mixed_label_rows": 1742,
        "ordered_rows_sha256": "e4c77d7d09ec9511f7f3560a644194179ea1f56b1c388d28be37d717477fd968",
        "rows": 4603,
        "unique_prompts": 1188
      }
    },
    "safe_rlhf": {
      "candidate_response_rows": 164236,
      "candidate_response_rows_excluded": 0,
      "deduplication": {
        "conflicting_pairs": 0,
        "conflicting_rows_removed": 0,
        "exact_duplicates_removed": 4758,
        "input_rows": 164236,
        "output_rows": 159478
      },
      "emitted_response_rows": 164236,
      "exact_train_test_prompt_overlap": 0,
      "repo": "PKU-Alignment/PKU-SafeRLHF",
      "revision": "9421ffafec3fa40a1f1a7d567b4d525079477ecb",
      "source_records_by_split": {
        "test": 8211,
        "train": 73907
      },
      "source_records_total": 82118,
      "source_splits": [
        "train",
        "test"
      ],
      "split_policy": "sha256(prompt_salt + canonical_prompt), 70/15/15",
      "split_salt": "one-class-centroid-v1-20260715",
      "test": {
        "label_source_by_label": {
          "Alpaca-7B": {
            "safe": 4172,
            "unsafe": 4676
          },
          "Alpaca2-7B": {
            "safe": 4112,
            "unsafe": 4129
          },
          "Alpaca3-8B": {
            "safe": 3430,
            "unsafe": 3473
          }
        },
        "label_sources": {
          "Alpaca-7B": 8848,
          "Alpaca2-7B": 8241,
          "Alpaca3-8B": 6903
        },
        "labels": {
          "safe": 11714,
          "unsafe": 12278
        },
        "mixed_label_prompts": 1545,
        "mixed_label_rows": 6975,
        "ordered_rows_sha256": "39418b6079de2aa543d42fe5a784d27199ba412880c5a9609809c42462eaf683",
        "rows": 23992,
        "unique_prompts": 6069
      },
      "train": {
        "label_source_by_label": {
          "Alpaca-7B": {
            "safe": 19620,
            "unsafe": 21415
          },
          "Alpaca2-7B": {
            "safe": 18887,
            "unsafe": 19304
          },
          "Alpaca3-8B": {
            "safe": 15975,
            "unsafe": 15944
          }
        },
        "label_sources": {
          "Alpaca-7B": 41035,
          "Alpaca2-7B": 38191,
          "Alpaca3-8B": 31919
        },
        "labels": {
          "safe": 54482,
          "unsafe": 56663
        },
        "mixed_label_prompts": 7248,
        "mixed_label_rows": 33154,
        "ordered_rows_sha256": "43ae62b2bac72018c12bd1a8d015499c900fc82bc5b80dbbce78cbed2f307a08",
        "rows": 111145,
        "unique_prompts": 27840
      },
      "validation": {
        "label_source_by_label": {
          "Alpaca-7B": {
            "safe": 4261,
            "unsafe": 4742
          },
          "Alpaca2-7B": {
            "safe": 4236,
            "unsafe": 4146
          },
          "Alpaca3-8B": {
            "safe": 3545,
            "unsafe": 3411
          }
        },
        "label_sources": {
          "Alpaca-7B": 9003,
          "Alpaca2-7B": 8382,
          "Alpaca3-8B": 6956
        },
        "labels": {
          "safe": 12042,
          "unsafe": 12299
        },
        "mixed_label_prompts": 1537,
        "mixed_label_rows": 7008,
        "ordered_rows_sha256": "15a2e8fe9c4392f4b7553df829043d0dc4a36d112b8bdc44a1b7706af87b0b2b",
        "rows": 24341,
        "unique_prompts": 6071
      }
    }
  },
  "diagnostics": [
    {
      "cohort": "hash_all",
      "common_mean_norm": 0.32272819571166367,
      "corpus": "beavertails",
      "cosine_safe_unsafe_centroids": 0.9063357547236162,
      "difference_mean_norm": 0.17421420972950646,
      "encoder": "mpnet",
      "has_rankone": true,
      "mode": "prompt",
      "rankone_fit_groups": 1878,
      "safe_centroid_expected_safe_score": 0.2682154925085942,
      "safe_centroid_expected_score_gap": -0.07202405683335077,
      "safe_centroid_expected_unsafe_score": 0.340239549341945,
      "safe_mean_norm": 0.2682154925085942,
      "unsafe_mean_norm": 0.3754012214222971
    },
    {
      "cohort": "mixed_prompt_eval_full_fit",
      "common_mean_norm": 0.32272819571166367,
      "corpus": "beavertails",
      "cosine_safe_unsafe_centroids": 0.9063357547236162,
      "difference_mean_norm": 0.17421420972950646,
      "encoder": "mpnet",
      "has_rankone": true,
      "mode": "prompt",
      "rankone_fit_groups": 1878,
      "safe_centroid_expected_safe_score": 0.2682154925085942,
      "safe_centroid_expected_score_gap": -0.07202405683335077,
      "safe_centroid_expected_unsafe_score": 0.340239549341945,
      "safe_mean_norm": 0.2682154925085942,
      "unsafe_mean_norm": 0.3754012214222971
    },
    {
      "cohort": "mixed_prompt_fit_eval",
      "common_mean_norm": 0.29965360223916165,
      "corpus": "beavertails",
      "cosine_safe_unsafe_centroids": 0.9865267145734455,
      "difference_mean_norm": 0.053750877925165357,
      "encoder": "mpnet",
      "has_rankone": true,
      "mode": "prompt",
      "rankone_fit_groups": 1878,
      "safe_centroid_expected_safe_score": 0.2897661338453386,
      "safe_centroid_expected_score_gap": -0.01723773394982756,
      "safe_centroid_expected_unsafe_score": 0.30700386779516614,
      "safe_mean_norm": 0.2897661338453386,
      "unsafe_mean_norm": 0.31119670989133685
    },
    {
      "cohort": "hash_all",
      "common_mean_norm": 0.36033506449162556,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.8603149029320548,
      "difference_mean_norm": 0.24245764217289215,
      "encoder": "mpnet",
      "has_rankone": true,
      "mode": "prompt",
      "rankone_fit_groups": 7248,
      "safe_centroid_expected_safe_score": 0.29777938833062756,
      "safe_centroid_expected_score_gap": -0.08527007549487259,
      "safe_centroid_expected_unsafe_score": 0.3830494638255001,
      "safe_mean_norm": 0.29777938833062756,
      "unsafe_mean_norm": 0.4452433202307925
    },
    {
      "cohort": "mixed_prompt_eval_full_fit",
      "common_mean_norm": 0.36033506449162556,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.8603149029320548,
      "difference_mean_norm": 0.24245764217289215,
      "encoder": "mpnet",
      "has_rankone": true,
      "mode": "prompt",
      "rankone_fit_groups": 7248,
      "safe_centroid_expected_safe_score": 0.29777938833062756,
      "safe_centroid_expected_score_gap": -0.08527007549487259,
      "safe_centroid_expected_unsafe_score": 0.3830494638255001,
      "safe_mean_norm": 0.29777938833062756,
      "unsafe_mean_norm": 0.4452433202307925
    },
    {
      "cohort": "mixed_prompt_fit_eval",
      "common_mean_norm": 0.3686575712997192,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.9939911602030986,
      "difference_mean_norm": 0.05124059346871681,
      "encoder": "mpnet",
      "has_rankone": true,
      "mode": "prompt",
      "rankone_fit_groups": 7248,
      "safe_centroid_expected_safe_score": 0.3520153821940658,
      "safe_centroid_expected_score_gap": -0.029356607038793718,
      "safe_centroid_expected_unsafe_score": 0.3813719892328595,
      "safe_mean_norm": 0.3520153821940658,
      "unsafe_mean_norm": 0.38367744553677435
    },
    {
      "cohort": "discordant_native_pairs",
      "common_mean_norm": 0.36423341795775527,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.9999999999999998,
      "difference_mean_norm": 1.1471076422729538e-09,
      "encoder": "mpnet",
      "has_rankone": true,
      "mode": "prompt",
      "rankone_fit_groups": 6534,
      "safe_centroid_expected_safe_score": 0.36423341795836595,
      "safe_centroid_expected_score_gap": 1.2214169076091348e-12,
      "safe_centroid_expected_unsafe_score": 0.3642334179571445,
      "safe_mean_norm": 0.36423341795836595,
      "unsafe_mean_norm": 0.3642334179571446
    },
    {
      "cohort": "hash_all",
      "common_mean_norm": 0.28839196585542637,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.9527378796422197,
      "difference_mean_norm": 0.11817870688424591,
      "encoder": "mpnet",
      "has_rankone": true,
      "mode": "prompt",
      "rankone_fit_groups": 1557,
      "safe_centroid_expected_safe_score": 0.27051722665283456,
      "safe_centroid_expected_score_gap": -0.055946037065179345,
      "safe_centroid_expected_unsafe_score": 0.32646326371801393,
      "safe_mean_norm": 0.27051722665283456,
      "unsafe_mean_norm": 0.34265800772045524
    },
    {
      "cohort": "mixed_prompt_eval_full_fit",
      "common_mean_norm": 0.28839196585542637,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.9527378796422197,
      "difference_mean_norm": 0.11817870688424591,
      "encoder": "mpnet",
      "has_rankone": true,
      "mode": "prompt",
      "rankone_fit_groups": 1557,
      "safe_centroid_expected_safe_score": 0.27051722665283456,
      "safe_centroid_expected_score_gap": -0.055946037065179345,
      "safe_centroid_expected_unsafe_score": 0.32646326371801393,
      "safe_mean_norm": 0.27051722665283456,
      "unsafe_mean_norm": 0.34265800772045524
    },
    {
      "cohort": "mixed_prompt_fit_eval",
      "common_mean_norm": 0.3380834267809314,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.9999256115854867,
      "difference_mean_norm": 0.004185610938735506,
      "encoder": "mpnet",
      "has_rankone": true,
      "mode": "prompt",
      "rankone_fit_groups": 1557,
      "safe_centroid_expected_safe_score": 0.33772884587248997,
      "safe_centroid_expected_score_gap": -0.0006915696679930944,
      "safe_centroid_expected_unsafe_score": 0.3384204155404831,
      "safe_mean_norm": 0.33772884587248997,
      "unsafe_mean_norm": 0.3384455919714689
    },
    {
      "cohort": "llm_jury_source_control",
      "common_mean_norm": 0.32588815518358993,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.9618251330844269,
      "difference_mean_norm": 0.10056484059058969,
      "encoder": "mpnet",
      "has_rankone": true,
      "mode": "prompt",
      "rankone_fit_groups": 6,
      "safe_centroid_expected_safe_score": 0.29324760375942516,
      "safe_centroid_expected_score_gap": -0.03632948011874626,
      "safe_centroid_expected_unsafe_score": 0.3295770838781714,
      "safe_mean_norm": 0.29324760375942516,
      "unsafe_mean_norm": 0.34265800772045524
    },
    {
      "cohort": "hash_all",
      "common_mean_norm": 0.29865775543911693,
      "corpus": "beavertails",
      "cosine_safe_unsafe_centroids": 0.8290593715056309,
      "difference_mean_norm": 0.18488729106386495,
      "encoder": "mpnet",
      "has_rankone": true,
      "mode": "prompt_response",
      "rankone_fit_groups": 1878,
      "safe_centroid_expected_safe_score": 0.28718460898052256,
      "safe_centroid_expected_score_gap": 0.013821993113692801,
      "safe_centroid_expected_unsafe_score": 0.27336261586682975,
      "safe_mean_norm": 0.28718460898052256,
      "unsafe_mean_norm": 0.3297262237930967
    },
    {
      "cohort": "mixed_prompt_eval_full_fit",
      "common_mean_norm": 0.29865775543911693,
      "corpus": "beavertails",
      "cosine_safe_unsafe_centroids": 0.8290593715056309,
      "difference_mean_norm": 0.18488729106386495,
      "encoder": "mpnet",
      "has_rankone": true,
      "mode": "prompt_response",
      "rankone_fit_groups": 1878,
      "safe_centroid_expected_safe_score": 0.28718460898052256,
      "safe_centroid_expected_score_gap": 0.013821993113692801,
      "safe_centroid_expected_unsafe_score": 0.27336261586682975,
      "safe_mean_norm": 0.28718460898052256,
      "unsafe_mean_norm": 0.3297262237930967
    },
    {
      "cohort": "mixed_prompt_fit_eval",
      "common_mean_norm": 0.29627955785074755,
      "corpus": "beavertails",
      "cosine_safe_unsafe_centroids": 0.9607840922226762,
      "difference_mean_norm": 0.08420277059674519,
      "encoder": "mpnet",
      "has_rankone": true,
      "mode": "prompt_response",
      "rankone_fit_groups": 1878,
      "safe_centroid_expected_safe_score": 0.30334579603629913,
      "safe_centroid_expected_score_gap": 0.019675807199910588,
      "safe_centroid_expected_unsafe_score": 0.28366998883638855,
      "safe_mean_norm": 0.30334579603629913,
      "unsafe_mean_norm": 0.29524842379534705
    },
    {
      "cohort": "hash_all",
      "common_mean_norm": 0.3543637189791376,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.8001958429520977,
      "difference_mean_norm": 0.2573603141000807,
      "encoder": "mpnet",
      "has_rankone": true,
      "mode": "prompt_response",
      "rankone_fit_groups": 7248,
      "safe_centroid_expected_safe_score": 0.3166220340114848,
      "safe_centroid_expected_score_gap": -0.025119062436837574,
      "safe_centroid_expected_unsafe_score": 0.3417410964483224,
      "safe_mean_norm": 0.3166220340114848,
      "unsafe_mean_norm": 0.4270718218024786
    },
    {
      "cohort": "mixed_prompt_eval_full_fit",
      "common_mean_norm": 0.3543637189791376,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.8001958429520977,
      "difference_mean_norm": 0.2573603141000807,
      "encoder": "mpnet",
      "has_rankone": true,
      "mode": "prompt_response",
      "rankone_fit_groups": 7248,
      "safe_centroid_expected_safe_score": 0.3166220340114848,
      "safe_centroid_expected_score_gap": -0.025119062436837574,
      "safe_centroid_expected_unsafe_score": 0.3417410964483224,
      "safe_mean_norm": 0.3166220340114848,
      "unsafe_mean_norm": 0.4270718218024786
    },
    {
      "cohort": "mixed_prompt_fit_eval",
      "common_mean_norm": 0.3549034644650932,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.9673574259594888,
      "difference_mean_norm": 0.09483430558697882,
      "encoder": "mpnet",
      "has_rankone": true,
      "mode": "prompt_response",
      "rankone_fit_groups": 7248,
      "safe_centroid_expected_safe_score": 0.3434238986112106,
      "safe_centroid_expected_score_gap": -0.014391678021941995,
      "safe_centroid_expected_unsafe_score": 0.3578155766331526,
      "safe_mean_norm": 0.3434238986112106,
      "unsafe_mean_norm": 0.36988972951569327
    },
    {
      "cohort": "discordant_native_pairs",
      "common_mean_norm": 0.350837511929488,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.9841054596993456,
      "difference_mean_norm": 0.06290080579924846,
      "encoder": "mpnet",
      "has_rankone": true,
      "mode": "prompt_response",
      "rankone_fit_groups": 6534,
      "safe_centroid_expected_safe_score": 0.35047610931300804,
      "safe_centroid_expected_score_gap": 0.002099062518985114,
      "safe_centroid_expected_unsafe_score": 0.348377046794023,
      "safe_mean_norm": 0.35047610931300804,
      "unsafe_mean_norm": 0.35400377404719996
    },
    {
      "cohort": "hash_all",
      "common_mean_norm": 0.35424967736806073,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.8906607190114179,
      "difference_mean_norm": 0.16983689154807668,
      "encoder": "mpnet",
      "has_rankone": true,
      "mode": "prompt_response",
      "rankone_fit_groups": 1557,
      "safe_centroid_expected_safe_score": 0.3617296185453715,
      "safe_centroid_expected_score_gap": 0.03704141715465328,
      "safe_centroid_expected_unsafe_score": 0.32468820139071825,
      "safe_mean_norm": 0.3617296185453715,
      "unsafe_mean_norm": 0.3645475706519352
    },
    {
      "cohort": "mixed_prompt_eval_full_fit",
      "common_mean_norm": 0.35424967736806073,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.8906607190114179,
      "difference_mean_norm": 0.16983689154807668,
      "encoder": "mpnet",
      "has_rankone": true,
      "mode": "prompt_response",
      "rankone_fit_groups": 1557,
      "safe_centroid_expected_safe_score": 0.3617296185453715,
      "safe_centroid_expected_score_gap": 0.03704141715465328,
      "safe_centroid_expected_unsafe_score": 0.32468820139071825,
      "safe_mean_norm": 0.3617296185453715,
      "unsafe_mean_norm": 0.3645475706519352
    },
    {
      "cohort": "mixed_prompt_fit_eval",
      "common_mean_norm": 0.4205254474439704,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.8442173287170346,
      "difference_mean_norm": 0.285210499825822,
      "encoder": "mpnet",
      "has_rankone": true,
      "mode": "prompt_response",
      "rankone_fit_groups": 1557,
      "safe_centroid_expected_safe_score": 0.5144459504586918,
      "safe_centroid_expected_score_gap": 0.20931974170003267,
      "safe_centroid_expected_unsafe_score": 0.30512620875865926,
      "safe_mean_norm": 0.5144459504586918,
      "unsafe_mean_norm": 0.3614308761256566
    },
    {
      "cohort": "llm_jury_source_control",
      "common_mean_norm": 0.3489722776206497,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.9393345970166949,
      "difference_mean_norm": 0.1261851214772278,
      "encoder": "mpnet",
      "has_rankone": true,
      "mode": "prompt_response",
      "rankone_fit_groups": 6,
      "safe_centroid_expected_safe_score": 0.3254755007185542,
      "safe_centroid_expected_score_gap": -0.01695664465319642,
      "safe_centroid_expected_unsafe_score": 0.3424321453717506,
      "safe_mean_norm": 0.3254755007185542,
      "unsafe_mean_norm": 0.3645475706519352
    }
  ],
  "encoders": {
    "mpnet": {
      "repo": "sentence-transformers/all-mpnet-base-v2",
      "revision": "e8c3b32edf5434bc2275fc9bab85f82640a19130"
    }
  },
  "environment": {
    "cuda_available": true,
    "cuda_device_name": "NVIDIA GeForce RTX 4080 Laptop GPU",
    "cuda_device_total_memory_bytes": 12878086144,
    "cuda_version": "12.8",
    "datasets": "4.8.5",
    "huggingface_hub": "1.19.0",
    "matplotlib": "3.10.9",
    "numpy": "2.2.6",
    "platform": "Windows-11-10.0.26200-SP0",
    "python": "3.13.1 (tags/v3.13.1:0671451, Dec  3 2024, 19:06:28) [MSC v.1942 64 bit (AMD64)]",
    "scikit_learn": "1.8.0",
    "sentence_transformers": "5.4.1",
    "torch": "2.11.0+cu128",
    "transformers": "5.10.1"
  },
  "frozen_split_salt": "one-class-centroid-v1-20260715",
  "modes": [
    "prompt",
    "prompt_response"
  ],
  "operating_points": [],
  "response_overlap_sensitivity": [],
  "results": [
    {
      "auc": 0.3049842557130181,
      "auc_ci_high": 0.3289457237876993,
      "auc_ci_low": 0.28203481139358755,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.4942922374429224,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.4942922374429224,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.7411904814215288,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.5102739726027398,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5102739726027398,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.7308642064992756,
      "auc_ci_high": 0.7546480563182439,
      "auc_ci_low": 0.7059077825473419,
      "auc_delta_ci_high": 0.4718348752553392,
      "auc_delta_ci_low": 0.3820083233057186,
      "auc_delta_vs_safe_centroid": 0.4258799507862575,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.5125570776255708,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5125570776255708,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.7475684591222604,
      "auc_ci_high": 0.77194883276229,
      "auc_ci_low": 0.7223833297925466,
      "auc_delta_ci_high": 0.4886782484808471,
      "auc_delta_ci_low": 0.3974110803803163,
      "auc_delta_vs_safe_centroid": 0.4425842034092423,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.5114155251141552,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5114155251141552,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.7475675732181989,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.5114155251141552,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5114155251141552,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.6385721388133705,
      "auc_ci_high": 0.6661863052350369,
      "auc_ci_low": 0.611287423983476,
      "auc_delta_ci_high": 0.38201739791767286,
      "auc_delta_ci_low": 0.2898177815524582,
      "auc_delta_vs_safe_centroid": 0.33358788310035237,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.4977168949771689,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.4977168949771689,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.5604097979571762,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.5319634703196348,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5319634703196348,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.5068493150684932,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5068493150684932,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.4965833918644099,
      "auc_ci_high": 0.5238620000697256,
      "auc_ci_low": 0.4685912630944911,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.4954337899543379,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.4954337899543379,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5244086065931242,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.5091324200913242,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5091324200913242,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5384526219626963,
      "auc_ci_high": 0.5652814265579182,
      "auc_ci_low": 0.5101270943134228,
      "auc_delta_ci_high": 0.08644315357932773,
      "auc_delta_ci_low": -0.002064150527127072,
      "auc_delta_vs_safe_centroid": 0.04186923009828636,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.5182648401826484,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5182648401826484,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5354222041655764,
      "auc_ci_high": 0.5620306178421655,
      "auc_ci_low": 0.5072137794241803,
      "auc_delta_ci_high": 0.08781351057971161,
      "auc_delta_ci_low": -0.009941748687805087,
      "auc_delta_vs_safe_centroid": 0.03883881230116648,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.5136986301369864,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5136986301369864,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5354239256678281,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.5125570776255708,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5125570776255708,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5008068107219751,
      "auc_ci_high": 0.52927147658732,
      "auc_ci_low": 0.4767361697072831,
      "auc_delta_ci_high": 0.05043910690715986,
      "auc_delta_ci_low": -0.038833814411682904,
      "auc_delta_vs_safe_centroid": 0.004223418857565164,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.4954337899543379,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.4954337899543379,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5290865020451446,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.5319634703196348,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5319634703196348,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.5068493150684932,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5068493150684932,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.48845216289542903,
      "auc_ci_high": 0.5160822467909069,
      "auc_ci_low": 0.46020605427303646,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.4885844748858447,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.4885844748858447,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5191672060707055,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.5102739726027398,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5102739726027398,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.530680613130242,
      "auc_ci_high": 0.5577209034660263,
      "auc_ci_low": 0.5033314328190925,
      "auc_delta_ci_high": 0.0895553035237468,
      "auc_delta_ci_low": -0.0036959585811721625,
      "auc_delta_vs_safe_centroid": 0.04222845023481292,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.4965753424657534,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.4965753424657534,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5300912855260681,
      "auc_ci_high": 0.5582844135977968,
      "auc_ci_low": 0.5025451002418827,
      "auc_delta_ci_high": 0.08956702474743344,
      "auc_delta_ci_low": -0.00618376728344793,
      "auc_delta_vs_safe_centroid": 0.04163912263063907,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.4965753424657534,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.4965753424657534,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5300935808624037,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.4920091324200913,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.4920091324200913,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5008068107219751,
      "auc_ci_high": 0.52927147658732,
      "auc_ci_low": 0.4767361697072831,
      "auc_delta_ci_high": 0.05969381226494714,
      "auc_delta_ci_low": -0.031545438119580334,
      "auc_delta_vs_safe_centroid": 0.01235464782654605,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.4954337899543379,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.4954337899543379,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5290865020451446,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.5319634703196348,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5319634703196348,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.5034246575342466,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5034246575342466,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.3035184438544723,
      "auc_ci_high": 0.31681424665306096,
      "auc_ci_low": 0.2920256209191104,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.5116504854368932,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5116504854368932,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.8357027848914633,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.4967637540453074,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.4967637540453074,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.8312143004127559,
      "auc_ci_high": 0.8404856087247028,
      "auc_ci_low": 0.8221212499189842,
      "auc_delta_ci_high": 0.5438580345016143,
      "auc_delta_ci_low": 0.5112875244679854,
      "auc_delta_vs_safe_centroid": 0.5276958565582837,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.49449838187702266,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.49449838187702266,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.8592307490993953,
      "auc_ci_high": 0.8664310401912991,
      "auc_ci_low": 0.8515854752474494,
      "auc_delta_ci_high": 0.5725970643034092,
      "auc_delta_ci_low": 0.5382783862902696,
      "auc_delta_vs_safe_centroid": 0.5557123052449231,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.4935275080906149,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.4935275080906149,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.8592307178112613,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.4948220064724919,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.4948220064724919,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.44218909182728067,
      "auc_ci_high": 0.45644407395242254,
      "auc_ci_low": 0.42929053952486107,
      "auc_delta_ci_high": 0.15601473573387037,
      "auc_delta_ci_low": 0.12050336602828718,
      "auc_delta_vs_safe_centroid": 0.13867064797280837,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.5035598705501618,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5035598705501618,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.6017012561393229,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.6362459546925566,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.6362459546925566,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.5119323974389565,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.5310679611650485,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5310679611650485,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.45515493308434485,
      "auc_ci_high": 0.46916248250138715,
      "auc_ci_low": 0.44172291265680597,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.5135922330097087,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5135922330097087,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5805521319638967,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.4954692556634304,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.4954692556634304,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5730699035169623,
      "auc_ci_high": 0.5854109042800705,
      "auc_ci_low": 0.5585294977280524,
      "auc_delta_ci_high": 0.13656646837985087,
      "auc_delta_ci_low": 0.09967827396009873,
      "auc_delta_vs_safe_centroid": 0.11791497043261745,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.49385113268608416,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.49385113268608416,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5862613549123353,
      "auc_ci_high": 0.5985874983237945,
      "auc_ci_low": 0.5733235658642605,
      "auc_delta_ci_high": 0.15337988378420608,
      "auc_delta_ci_low": 0.10859298197662735,
      "auc_delta_vs_safe_centroid": 0.13110642182799048,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.4941747572815534,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.4941747572815534,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.586261686896981,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.4954692556634304,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.4954692556634304,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.47257034962132993,
      "auc_ci_high": 0.48591254643149157,
      "auc_ci_low": 0.458918896086198,
      "auc_delta_ci_high": 0.035839857445315045,
      "auc_delta_ci_low": -0.0009545322147076728,
      "auc_delta_vs_safe_centroid": 0.017415416536985084,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.5029126213592233,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5029126213592233,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6117833800186742,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.6362459546925566,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.6362459546925566,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5081842514783691,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.5310679611650485,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5310679611650485,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.4289166096068058,
      "auc_ci_high": 0.4430921015861378,
      "auc_ci_low": 0.41591296690734875,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.4935275080906149,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.4935275080906149,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5762440502126777,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.4980582524271845,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.4980582524271845,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5730865857454093,
      "auc_ci_high": 0.5852590269110848,
      "auc_ci_low": 0.5599418791151365,
      "auc_delta_ci_high": 0.1641020735386017,
      "auc_delta_ci_low": 0.122647918361024,
      "auc_delta_vs_safe_centroid": 0.1441699761386035,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.49579288025889967,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.49579288025889967,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.586939309056956,
      "auc_ci_high": 0.5989386973793391,
      "auc_ci_low": 0.5738229172559314,
      "auc_delta_ci_high": 0.18251052913383128,
      "auc_delta_ci_low": 0.13393318775182014,
      "auc_delta_vs_safe_centroid": 0.15802269945015024,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.4967637540453074,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.4967637540453074,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5869398900300861,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.498705501618123,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.498705501618123,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.47257034962132993,
      "auc_ci_high": 0.48591254643149157,
      "auc_ci_low": 0.458918896086198,
      "auc_delta_ci_high": 0.06113040705047587,
      "auc_delta_ci_low": 0.02586316252844004,
      "auc_delta_vs_safe_centroid": 0.043653740014524156,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.5029126213592233,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5029126213592233,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6117833800186742,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.6362459546925566,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.6362459546925566,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5339545596016184,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.553074433656958,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.553074433656958,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5000011520551512,
      "auc_ci_high": 0.5000123150980286,
      "auc_ci_low": 0.4999932872281174,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.5017211703958692,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.49999868336554143,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.49827882960413084,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.4999993416827708,
      "auc_ci_high": 0.5000086663443466,
      "auc_ci_low": 0.4999876644420311,
      "auc_delta_ci_high": 9.736818050096184e-06,
      "auc_delta_ci_low": -1.9057183967058354e-05,
      "auc_delta_vs_safe_centroid": -1.8103723803397642e-06,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.49885255306942056,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5000009874758439,
      "auc_ci_high": 0.5000119173710965,
      "auc_ci_low": 0.4999911150510253,
      "auc_delta_ci_high": 1.537309875604825e-05,
      "auc_delta_ci_low": -1.5199140581602377e-05,
      "auc_delta_vs_safe_centroid": -1.64579307293522e-07,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.5005737234652897,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.4999988479448488,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.49827882960413084,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5000006583172292,
      "auc_ci_high": 0.5000116660608487,
      "auc_ci_low": 0.4999903321953682,
      "auc_delta_ci_high": 1.4189636001415972e-05,
      "auc_delta_ci_low": -1.7787978736921727e-05,
      "auc_delta_vs_safe_centroid": -4.937379219915883e-07,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.5002868617326449,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5948682855345652,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.606425702811245,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.5,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.3386601435560476,
      "auc_ci_high": 0.35837631361900535,
      "auc_ci_low": 0.3189018826839698,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.49064171122994654,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.49064171122994654,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.6839008790411554,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.5,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.5,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.6703426512572901,
      "auc_ci_high": 0.6896597215426256,
      "auc_ci_low": 0.6525865245555474,
      "auc_delta_ci_high": 0.3625585958145942,
      "auc_delta_ci_low": 0.3011800617224093,
      "auc_delta_vs_safe_centroid": 0.33168250770124247,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.49331550802139035,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.49331550802139035,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.690829178076785,
      "auc_ci_high": 0.7077522912768924,
      "auc_ci_low": 0.673050913652569,
      "auc_delta_ci_high": 0.3857346841292724,
      "auc_delta_ci_low": 0.31887741133020847,
      "auc_delta_vs_safe_centroid": 0.3521690345207374,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.5066844919786097,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.5066844919786097,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.6908287082023167,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.5053475935828877,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.5053475935828877,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.5389460151825839,
      "auc_ci_high": 0.561550176142388,
      "auc_ci_low": 0.5167740993098731,
      "auc_delta_ci_high": 0.23818030071401353,
      "auc_delta_ci_low": 0.16941398478122421,
      "auc_delta_vs_safe_centroid": 0.20028587162653627,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.49866310160427807,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.49866310160427807,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.6838205305070697,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.9149550706033376,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 1.0,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 1.0,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.49688174622211567,
      "auc_ci_high": 0.5005680399721981,
      "auc_ci_low": 0.4925553132588081,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.49732620320855614,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.49732620320855614,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.5026632144822429,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.517379679144385,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.517379679144385,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.5008924414092815,
      "auc_ci_high": 0.5056189524044272,
      "auc_ci_low": 0.4965974467834053,
      "auc_delta_ci_high": 0.012992468374833598,
      "auc_delta_ci_low": -0.0028383602958906894,
      "auc_delta_vs_safe_centroid": 0.004010695187165791,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.5066844919786097,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.5066844919786097,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.5015838189437445,
      "auc_ci_high": 0.5062766240425459,
      "auc_ci_low": 0.4977851609458783,
      "auc_delta_ci_high": 0.013590736196738376,
      "auc_delta_ci_low": -0.0019573431301625407,
      "auc_delta_vs_safe_centroid": 0.004702072721628814,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.5133689839572193,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.5133689839572193,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.5015450171433409,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.49732620320855614,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.49732620320855614,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.501918925401775,
      "auc_ci_high": 0.5049801625795437,
      "auc_ci_low": 0.49950017021518034,
      "auc_delta_ci_high": 0.01168337498778294,
      "auc_delta_ci_low": 3.555133169751146e-05,
      "auc_delta_vs_safe_centroid": 0.00503717917965929,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.49732620320855614,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.49732620320855614,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9914565490384208,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 1.0,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 1.0,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 1.0,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.4973332580813568,
      "auc_ci_high": 0.5008237967914438,
      "auc_ci_low": 0.4928427773366509,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.4919786096256685,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.4919786096256685,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.5026949614098458,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.5093582887700535,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.5093582887700535,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.5012028558125097,
      "auc_ci_high": 0.5043357667937342,
      "auc_ci_low": 0.4988047664283026,
      "auc_delta_ci_high": 0.009289324592270989,
      "auc_delta_ci_low": 0.0004473577293586898,
      "auc_delta_vs_safe_centroid": 0.003869597731152863,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.5026737967914439,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.5026737967914439,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.5020318033665853,
      "auc_ci_high": 0.5048965192174759,
      "auc_ci_low": 0.4998894830659537,
      "auc_delta_ci_high": 0.010868298813467799,
      "auc_delta_ci_low": 0.000562004464312406,
      "auc_delta_vs_safe_centroid": 0.00469854528522845,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.5,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.5,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.5020141661845836,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.49331550802139035,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.49331550802139035,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.501918925401775,
      "auc_ci_high": 0.5049801625795437,
      "auc_ci_low": 0.49950017021518034,
      "auc_delta_ci_high": 0.011612128644182563,
      "auc_delta_ci_low": -0.0003038925235244627,
      "auc_delta_vs_safe_centroid": 0.004585667320418152,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.49732620320855614,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.49732620320855614,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9914565490384208,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 1.0,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 1.0,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 1.0,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.37664576369512975,
      "auc_ci_high": 0.4128309885967858,
      "auc_ci_low": 0.3363322608550995,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.6469294731898672,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.6493439045277494,
      "auc_ci_high": 0.686288188638338,
      "auc_ci_low": 0.610790465664198,
      "auc_delta_ci_high": 0.3360334162006783,
      "auc_delta_ci_low": 0.21131966848498088,
      "auc_delta_vs_safe_centroid": 0.2726981408326196,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.6623608386972016,
      "auc_ci_high": 0.6965497151785169,
      "auc_ci_low": 0.6257147423142712,
      "auc_delta_ci_high": 0.3556583071712789,
      "auc_delta_ci_low": 0.21895839830223537,
      "auc_delta_vs_safe_centroid": 0.2857150750020719,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.6623608386972016,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.5110251664410619,
      "auc_ci_high": 0.5513641163698791,
      "auc_ci_low": 0.47143218014669896,
      "auc_delta_ci_high": 0.18715916650552292,
      "auc_delta_ci_low": 0.08486496765973268,
      "auc_delta_vs_safe_centroid": 0.13437940274593213,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.5544517804359237,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.5209000714393035,
      "auc_ci_high": 0.5452097762925295,
      "auc_ci_low": 0.4941947285280506,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt_response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.6118721461187214,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6118721461187214,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.7279611874799785,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt_response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.5068493150684932,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5068493150684932,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.7464507139678013,
      "auc_ci_high": 0.7677171710204135,
      "auc_ci_low": 0.7235858070555071,
      "auc_delta_ci_high": 0.25402901035260483,
      "auc_delta_ci_low": 0.19788998748950007,
      "auc_delta_vs_safe_centroid": 0.22555064252849777,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt_response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.6415525114155252,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6415525114155252,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.7536548857963357,
      "auc_ci_high": 0.7748230493611653,
      "auc_ci_low": 0.7314561467137257,
      "auc_delta_ci_high": 0.26411476671086914,
      "auc_delta_ci_low": 0.20311411314907585,
      "auc_delta_vs_safe_centroid": 0.23275481435703216,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt_response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.634703196347032,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.634703196347032,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.7536548857963357,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt_response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.634703196347032,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.634703196347032,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.7148432516789653,
      "auc_ci_high": 0.7363701740532098,
      "auc_ci_low": 0.6927381024781001,
      "auc_delta_ci_high": 0.21827105664536522,
      "auc_delta_ci_low": 0.16958748456799072,
      "auc_delta_vs_safe_centroid": 0.19394318023966184,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt_response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.6484018264840182,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6484018264840182,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.5604097979571762,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt_response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.5319634703196348,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5319634703196348,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt_response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.5068493150684932,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5068493150684932,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.5549916679291016,
      "auc_ci_high": 0.5809749248150673,
      "auc_ci_low": 0.5310520164178035,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt_response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.6118721461187214,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6118721461187214,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5289315668424894,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt_response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.5068493150684932,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5068493150684932,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5833516960240184,
      "auc_ci_high": 0.6088496779802278,
      "auc_ci_low": 0.5599283971109715,
      "auc_delta_ci_high": 0.05267029291088877,
      "auc_delta_ci_low": 0.0017966204246599228,
      "auc_delta_vs_safe_centroid": 0.028360028094916778,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt_response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.6415525114155252,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6415525114155252,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5808383027365001,
      "auc_ci_high": 0.6064998380726361,
      "auc_ci_low": 0.5562041367558562,
      "auc_delta_ci_high": 0.05208946281395137,
      "auc_delta_ci_low": -0.0037291096625599288,
      "auc_delta_vs_safe_centroid": 0.02584663480739846,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt_response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.634703196347032,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.634703196347032,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5808383027365001,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt_response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.634703196347032,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.634703196347032,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5984974728346945,
      "auc_ci_high": 0.623686480949776,
      "auc_ci_low": 0.5728567310352641,
      "auc_delta_ci_high": 0.06578589802276391,
      "auc_delta_ci_low": 0.018771510362231278,
      "auc_delta_vs_safe_centroid": 0.04350580490559286,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt_response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.6484018264840182,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6484018264840182,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5290865020451446,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt_response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.5319634703196348,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5319634703196348,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt_response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.5068493150684932,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5068493150684932,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5456909650971157,
      "auc_ci_high": 0.5722844135311187,
      "auc_ci_low": 0.5218062599099151,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt_response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.6027397260273972,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6027397260273972,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.48979722998811015,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt_response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.4315068493150685,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.4315068493150685,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5787874197206117,
      "auc_ci_high": 0.6050388007842125,
      "auc_ci_low": 0.5539104231317211,
      "auc_delta_ci_high": 0.058671732509542406,
      "auc_delta_ci_low": 0.006090461693525468,
      "auc_delta_vs_safe_centroid": 0.033096454623495974,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt_response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.6415525114155252,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6415525114155252,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.579348629454674,
      "auc_ci_high": 0.605449450677825,
      "auc_ci_low": 0.554695724168027,
      "auc_delta_ci_high": 0.05857498157057985,
      "auc_delta_ci_low": 0.007473320217792634,
      "auc_delta_vs_safe_centroid": 0.03365766435755835,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt_response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.639269406392694,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.639269406392694,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.579348629454674,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt_response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.639269406392694,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.639269406392694,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5984974728346945,
      "auc_ci_high": 0.623686480949776,
      "auc_ci_low": 0.5728567310352641,
      "auc_delta_ci_high": 0.07569013985143735,
      "auc_delta_ci_low": 0.027666073117400346,
      "auc_delta_vs_safe_centroid": 0.05280650773757878,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt_response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.6484018264840182,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6484018264840182,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5290865020451446,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt_response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.5319634703196348,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5319634703196348,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt_response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.5034246575342466,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5034246575342466,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.4290888091577616,
      "auc_ci_high": 0.4418838642129101,
      "auc_ci_low": 0.4157677950330006,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt_response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.5372168284789643,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5372168284789643,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.8351510603632101,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt_response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.7042071197411003,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7042071197411003,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.8704534343149287,
      "auc_ci_high": 0.8775482346253609,
      "auc_ci_low": 0.8630876207211534,
      "auc_delta_ci_high": 0.4556086558691609,
      "auc_delta_ci_low": 0.42631265183771294,
      "auc_delta_vs_safe_centroid": 0.4413646251571671,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt_response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.7779935275080906,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7779935275080906,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.8769066884658282,
      "auc_ci_high": 0.8837435361763835,
      "auc_ci_low": 0.869593173029482,
      "auc_delta_ci_high": 0.46303030073494267,
      "auc_delta_ci_low": 0.4314766453301491,
      "auc_delta_vs_safe_centroid": 0.4478178793080666,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt_response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.7974110032362459,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7974110032362459,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.8769066884658282,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt_response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.7974110032362459,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7974110032362459,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.839840219981448,
      "auc_ci_high": 0.8475979530138894,
      "auc_ci_low": 0.8309875819072827,
      "auc_delta_ci_high": 0.4264634176484316,
      "auc_delta_ci_low": 0.3942774351262915,
      "auc_delta_vs_safe_centroid": 0.4107514108236864,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt_response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.7812297734627832,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7812297734627832,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.6017012561393229,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt_response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.6362459546925566,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.6362459546925566,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.5119323974389565,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt_response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.5310679611650485,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5310679611650485,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.5022634713144518,
      "auc_ci_high": 0.5180483500207332,
      "auc_ci_low": 0.48841598908185785,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt_response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.5372168284789643,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5372168284789643,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6092949061105923,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt_response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.7042071197411003,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7042071197411003,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6495471314451707,
      "auc_ci_high": 0.6618462362298501,
      "auc_ci_low": 0.6368970963772296,
      "auc_delta_ci_high": 0.16538390479420406,
      "auc_delta_ci_low": 0.12838064850135833,
      "auc_delta_vs_safe_centroid": 0.14728366013071892,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt_response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.7779935275080906,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7779935275080906,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6454317667807863,
      "auc_ci_high": 0.6577784220587793,
      "auc_ci_low": 0.6328062901344189,
      "auc_delta_ci_high": 0.16285558242214812,
      "auc_delta_ci_low": 0.12165200867138258,
      "auc_delta_vs_safe_centroid": 0.14316829546633447,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt_response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.7974110032362459,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7974110032362459,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6454317667807863,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt_response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.7974110032362459,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7974110032362459,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6969554518103538,
      "auc_ci_high": 0.7099354901742307,
      "auc_ci_low": 0.6838380345703036,
      "auc_delta_ci_high": 0.21501220208193597,
      "auc_delta_ci_low": 0.17580902320508984,
      "auc_delta_vs_safe_centroid": 0.19469198049590197,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt_response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.7812297734627832,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7812297734627832,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6117833800186742,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt_response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.6362459546925566,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.6362459546925566,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5081842514783691,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt_response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.5310679611650485,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5310679611650485,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.45611279178338004,
      "auc_ci_high": 0.47129213789754837,
      "auc_ci_low": 0.4432496469291066,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt_response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.4841423948220065,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.4841423948220065,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5958076978939724,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt_response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.6576051779935275,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.6576051779935275,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6865547878410623,
      "auc_ci_high": 0.6989651825894451,
      "auc_ci_low": 0.6741476898807083,
      "auc_delta_ci_high": 0.2505676455147518,
      "auc_delta_ci_low": 0.2117440333567517,
      "auc_delta_vs_safe_centroid": 0.23044199605768223,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt_response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.7935275080906149,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7935275080906149,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6817078120136943,
      "auc_ci_high": 0.6938538812050385,
      "auc_ci_low": 0.6698027737279151,
      "auc_delta_ci_high": 0.24723523679268336,
      "auc_delta_ci_low": 0.20372443334177878,
      "auc_delta_vs_safe_centroid": 0.2255950202303143,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt_response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.8006472491909385,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8006472491909385,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6817078120136943,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt_response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.8006472491909385,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8006472491909385,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6969554518103538,
      "auc_ci_high": 0.7099354901742307,
      "auc_ci_low": 0.6838380345703036,
      "auc_delta_ci_high": 0.26098464360620643,
      "auc_delta_ci_low": 0.2203000387191555,
      "auc_delta_vs_safe_centroid": 0.24084266002697374,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt_response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.7812297734627832,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7812297734627832,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6117833800186742,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt_response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.6362459546925566,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.6362459546925566,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5339545596016184,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt_response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.553074433656958,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.553074433656958,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.4988346139249235,
      "auc_ci_high": 0.5055472723589818,
      "auc_ci_low": 0.49275453963110394,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt_response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.48307515777395293,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5286234685484006,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt_response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.6075731497418244,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.6301985254352381,
      "auc_ci_high": 0.6434284165815934,
      "auc_ci_low": 0.6193150131789696,
      "auc_delta_ci_high": 0.143488920585814,
      "auc_delta_ci_low": 0.12041243458205755,
      "auc_delta_vs_safe_centroid": 0.13136391151031462,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt_response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.7211703958691911,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.6297041291960728,
      "auc_ci_high": 0.6428872586821837,
      "auc_ci_low": 0.6188960891817658,
      "auc_delta_ci_high": 0.14286759896320803,
      "auc_delta_ci_low": 0.11964670261474412,
      "auc_delta_vs_safe_centroid": 0.13086951527114926,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt_response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.7228915662650602,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.6297041291960728,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt_response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.7228915662650602,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.6356352382729837,
      "auc_ci_high": 0.6487984278372122,
      "auc_ci_low": 0.6249325488536185,
      "auc_delta_ci_high": 0.14941170936661924,
      "auc_delta_ci_low": 0.12530362715471235,
      "auc_delta_vs_safe_centroid": 0.13680062434806023,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt_response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.7412507171543317,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5948682855345652,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt_response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.606425702811245,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt_response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.5,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5543475605057353,
      "auc_ci_high": 0.578083247767832,
      "auc_ci_low": 0.5310509846871495,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt_response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.839572192513369,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.839572192513369,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.5942709145824601,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt_response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.25935828877005346,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.25935828877005346,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.7729209464399491,
      "auc_ci_high": 0.7910993461880441,
      "auc_ci_low": 0.7548494406299635,
      "auc_delta_ci_high": 0.23653029401603143,
      "auc_delta_ci_low": 0.20128079884522135,
      "auc_delta_vs_safe_centroid": 0.21857338593421383,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt_response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9010695187165776,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9010695187165776,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.7747262041473,
      "auc_ci_high": 0.7928334632437134,
      "auc_ci_low": 0.7567312553811093,
      "auc_delta_ci_high": 0.2387055233455946,
      "auc_delta_ci_low": 0.20283502991708557,
      "auc_delta_vs_safe_centroid": 0.22037864364156468,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt_response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9010695187165776,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9010695187165776,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.7747262041473,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt_response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9010695187165776,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9010695187165776,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.66779687138784,
      "auc_ci_high": 0.6908682300782796,
      "auc_ci_low": 0.6455909142735679,
      "auc_delta_ci_high": 0.12366656494655123,
      "auc_delta_ci_low": 0.10432858506760581,
      "auc_delta_vs_safe_centroid": 0.11344931088210475,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt_response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.93048128342246,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.93048128342246,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.6838205305070697,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt_response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.9149550706033376,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt_response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 1.0,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 1.0,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.8042978285101519,
      "auc_ci_high": 0.83420210346576,
      "auc_ci_low": 0.7759226372005277,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt_response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.839572192513369,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.839572192513369,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.3217163094549405,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt_response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.25935828877005346,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.25935828877005346,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.8235364666375067,
      "auc_ci_high": 0.848654560448215,
      "auc_ci_low": 0.797675595784008,
      "auc_delta_ci_high": 0.037563653385154376,
      "auc_delta_ci_low": 0.00024218496465509557,
      "auc_delta_vs_safe_centroid": 0.019238638127354823,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt_response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9010695187165776,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9010695187165776,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.8227604306294358,
      "auc_ci_high": 0.8476395373671728,
      "auc_ci_low": 0.7968131375841293,
      "auc_delta_ci_high": 0.03709124668810273,
      "auc_delta_ci_low": -0.000638571811550212,
      "auc_delta_vs_safe_centroid": 0.018462602119283966,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt_response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9010695187165776,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9010695187165776,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.8227604306294358,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt_response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9010695187165776,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9010695187165776,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.8995245015732366,
      "auc_ci_high": 0.9211687380806386,
      "auc_ci_low": 0.87614605428803,
      "auc_delta_ci_high": 0.11120444545033466,
      "auc_delta_ci_low": 0.07951023241464425,
      "auc_delta_vs_safe_centroid": 0.09522667306308474,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt_response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.93048128342246,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.93048128342246,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9914565490384208,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt_response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 1.0,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt_response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 1.0,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 1.0,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.8507612207751893,
      "auc_ci_high": 0.8764503790603901,
      "auc_ci_low": 0.8248689697726209,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt_response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.8983957219251337,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.8983957219251337,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.31866154953226195,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt_response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.25668449197860965,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.25668449197860965,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9016268536678284,
      "auc_ci_high": 0.9218089075230281,
      "auc_ci_low": 0.8807994982817499,
      "auc_delta_ci_high": 0.06769510915048448,
      "auc_delta_ci_low": 0.0339897500536954,
      "auc_delta_vs_safe_centroid": 0.05086563289263901,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt_response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9385026737967914,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9385026737967914,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.8954750045856674,
      "auc_ci_high": 0.9176654052648707,
      "auc_ci_low": 0.8716709623003275,
      "auc_delta_ci_high": 0.05619967985586652,
      "auc_delta_ci_low": 0.03376849924730884,
      "auc_delta_vs_safe_centroid": 0.04471378381047808,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt_response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.93048128342246,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.93048128342246,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.8954750045856674,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt_response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.93048128342246,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.93048128342246,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.8995245015732366,
      "auc_ci_high": 0.9211687380806386,
      "auc_ci_low": 0.87614605428803,
      "auc_delta_ci_high": 0.060275247254726244,
      "auc_delta_ci_low": 0.03759364363799411,
      "auc_delta_vs_safe_centroid": 0.04876328079804726,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt_response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.93048128342246,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.93048128342246,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9914565490384208,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt_response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 1.0,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt_response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 1.0,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 1.0,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.431172131826846,
      "auc_ci_high": 0.4737854804181276,
      "auc_ci_low": 0.3918277081961624,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt_response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.6557915964529407,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt_response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.690461062460289,
      "auc_ci_high": 0.7255323229836979,
      "auc_ci_low": 0.6564620359334222,
      "auc_delta_ci_high": 0.30061122443749544,
      "auc_delta_ci_low": 0.21996879512864648,
      "auc_delta_vs_safe_centroid": 0.25928893063344305,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt_response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.7295836901571866,
      "auc_ci_high": 0.7630267715637843,
      "auc_ci_low": 0.6964060656575328,
      "auc_delta_ci_high": 0.3461323819305383,
      "auc_delta_ci_low": 0.25043198910392034,
      "auc_delta_vs_safe_centroid": 0.2984115583303406,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt_response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.7295836901571866,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt_response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.6116246305146551,
      "auc_ci_high": 0.6503465043075156,
      "auc_ci_low": 0.5682269476249102,
      "auc_delta_ci_high": 0.23508781831002099,
      "auc_delta_ci_low": 0.12515629313210413,
      "auc_delta_vs_safe_centroid": 0.1804524986878091,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt_response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.5544517804359237,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt_response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt_response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    }
  ],
  "revision_policy": "frozen_paper_revisions",
  "schema_version": 3,
  "source_manifest": {
    "make_figures.py": {
      "bytes": 9490,
      "sha256": "6c046a7f40033c3a29f879a5629deeb824b79b1e6f3e56553804bba201ba158d"
    },
    "run_study.py": {
      "bytes": 53092,
      "sha256": "52190f6d2e1a2b77e4644e9d786df68daa72ab2e229fe33f5a073fafd9a94339"
    },
    "study.py": {
      "bytes": 30835,
      "sha256": "9cae57b2564c2c87b3455b5d88b5549aa6e16a93216ef2d2f9f63b3becef4c15"
    },
    "tests/test_make_figures.py": {
      "bytes": 2127,
      "sha256": "b0997ee0a6f772ef1dad8158f4a9945687d6351d7da2f5ccaac18e129c169fb4"
    },
    "tests/test_run_study.py": {
      "bytes": 2125,
      "sha256": "20abb47c1482d417288725990283e8133b9f01d7e9235d051b5ff52ffffdff74"
    },
    "tests/test_study.py": {
      "bytes": 13037,
      "sha256": "1eb25bad905377a0488acc4370de2954ba50d790333fada854d5040b4cb1f6f7"
    }
  }
}


==> anc/one-class-centroid-v2/results/mpnet_response_full_v3.json <==
{
  "bootstrap_resamples_requested": 500,
  "bootstrap_seed": 20260715,
  "command": "run_study.py --encoders mpnet --modes response --include-logistic --skip-transfer --cache-only --offline --output results/mpnet_response_full_v3.json",
  "created_at": "2026-07-25T22:07:04.626707+00:00",
  "dataset_manifest": {
    "aegis": {
      "candidate_response_rows": 33416,
      "candidate_response_rows_excluded": 17486,
      "deduplication": {
        "conflicting_pairs": 0,
        "conflicting_rows_removed": 0,
        "exact_duplicates_removed": 1683,
        "input_rows": 15930,
        "output_rows": 14247
      },
      "emitted_response_rows": 15930,
      "exact_train_test_prompt_overlap": 0,
      "repo": "nvidia/Aegis-AI-Content-Safety-Dataset-2.0",
      "revision": "d86bb8bedff51d25ac834ab7838f1cc61acb7a2c",
      "source_records_by_split": {
        "test": 1964,
        "train": 30007,
        "validation": 1445
      },
      "source_records_total": 33416,
      "source_splits": [
        "train",
        "validation",
        "test"
      ],
      "split_policy": "sha256(prompt_salt + canonical_prompt), 70/15/15",
      "split_salt": "one-class-centroid-v1-20260715",
      "test": {
        "label_source_by_label": {
          "human": {
            "safe": 739
          },
          "llm_jury": {
            "safe": 265,
            "unsafe": 683
          },
          "refusal_data_augmentation": {
            "safe": 554
          }
        },
        "label_sources": {
          "human": 739,
          "llm_jury": 948,
          "refusal_data_augmentation": 554
        },
        "labels": {
          "safe": 1558,
          "unsafe": 683
        },
        "mixed_label_prompts": 374,
        "mixed_label_rows": 753,
        "ordered_rows_sha256": "a7481784f035da0317589a6e8e19954a718e5b6f214a531123c30ff25bfaabab",
        "rows": 2241,
        "unique_prompts": 1717
      },
      "train": {
        "label_source_by_label": {
          "human": {
            "safe": 3373
          },
          "llm_jury": {
            "safe": 1175,
            "unsafe": 2870
          },
          "refusal_data_augmentation": {
            "safe": 2445
          }
        },
        "label_sources": {
          "human": 3373,
          "llm_jury": 4045,
          "refusal_data_augmentation": 2445
        },
        "labels": {
          "safe": 6993,
          "unsafe": 2870
        },
        "mixed_label_prompts": 1557,
        "mixed_label_rows": 3160,
        "ordered_rows_sha256": "83606c26ed0a2ed048c5e6fa62ab06ea063694eed97b9e4705cb9a4c72737443",
        "rows": 9863,
        "unique_prompts": 7533
      },
      "validation": {
        "label_source_by_label": {
          "human": {
            "safe": 751
          },
          "llm_jury": {
            "safe": 247,
            "unsafe": 627
          },
          "refusal_data_augmentation": {
            "safe": 518
          }
        },
        "label_sources": {
          "human": 751,
          "llm_jury": 874,
          "refusal_data_augmentation": 518
        },
        "labels": {
          "safe": 1516,
          "unsafe": 627
        },
        "mixed_label_prompts": 340,
        "mixed_label_rows": 689,
        "ordered_rows_sha256": "62e670232f26225953734917e2052cd3ab3d3c0b4c5df17abc4c23444e0700e8",
        "rows": 2143,
        "unique_prompts": 1649
      }
    },
    "beavertails": {
      "candidate_response_rows": 30207,
      "candidate_response_rows_excluded": 0,
      "deduplication": {
        "conflicting_pairs": 4,
        "conflicting_rows_removed": 8,
        "exact_duplicates_removed": 79,
        "input_rows": 30207,
        "output_rows": 30120
      },
      "emitted_response_rows": 30207,
      "exact_train_test_prompt_overlap": 0,
      "repo": "PKU-Alignment/BeaverTails",
      "revision": "8401fe609d288129cc684a9b3be6a93e41cfe678",
      "source_records_by_split": {
        "30k_test": 3021,
        "30k_train": 27186
      },
      "source_records_total": 30207,
      "source_splits": [
        "30k_train",
        "30k_test"
      ],
      "split_policy": "sha256(prompt_salt + canonical_prompt), 70/15/15",
      "split_salt": "one-class-centroid-v1-20260715",
      "test": {
        "label_source_by_label": {
          "human": {
            "safe": 2039,
            "unsafe": 2768
          }
        },
        "label_sources": {
          "human": 4807
        },
        "labels": {
          "safe": 2039,
          "unsafe": 2768
        },
        "mixed_label_prompts": 438,
        "mixed_label_rows": 1868,
        "ordered_rows_sha256": "1614a867523920499389ede85330df7141a76dd94885f9b87a2597e3caf7f001",
        "rows": 4807,
        "unique_prompts": 1226
      },
      "train": {
        "label_source_by_label": {
          "human": {
            "safe": 8812,
            "unsafe": 11898
          }
        },
        "label_sources": {
          "human": 20710
        },
        "labels": {
          "safe": 8812,
          "unsafe": 11898
        },
        "mixed_label_prompts": 1878,
        "mixed_label_rows": 7987,
        "ordered_rows_sha256": "ae8b0f19228674fd87e1b7550e8d8c21c5f57ed8dbb58d48971955cde3a3d48b",
        "rows": 20710,
        "unique_prompts": 5348
      },
      "validation": {
        "label_source_by_label": {
          "human": {
            "safe": 1988,
            "unsafe": 2615
          }
        },
        "label_sources": {
          "human": 4603
        },
        "labels": {
          "safe": 1988,
          "unsafe": 2615
        },
        "mixed_label_prompts": 407,
        "mixed_label_rows": 1742,
        "ordered_rows_sha256": "e4c77d7d09ec9511f7f3560a644194179ea1f56b1c388d28be37d717477fd968",
        "rows": 4603,
        "unique_prompts": 1188
      }
    },
    "safe_rlhf": {
      "candidate_response_rows": 164236,
      "candidate_response_rows_excluded": 0,
      "deduplication": {
        "conflicting_pairs": 0,
        "conflicting_rows_removed": 0,
        "exact_duplicates_removed": 4758,
        "input_rows": 164236,
        "output_rows": 159478
      },
      "emitted_response_rows": 164236,
      "exact_train_test_prompt_overlap": 0,
      "repo": "PKU-Alignment/PKU-SafeRLHF",
      "revision": "9421ffafec3fa40a1f1a7d567b4d525079477ecb",
      "source_records_by_split": {
        "test": 8211,
        "train": 73907
      },
      "source_records_total": 82118,
      "source_splits": [
        "train",
        "test"
      ],
      "split_policy": "sha256(prompt_salt + canonical_prompt), 70/15/15",
      "split_salt": "one-class-centroid-v1-20260715",
      "test": {
        "label_source_by_label": {
          "Alpaca-7B": {
            "safe": 4172,
            "unsafe": 4676
          },
          "Alpaca2-7B": {
            "safe": 4112,
            "unsafe": 4129
          },
          "Alpaca3-8B": {
            "safe": 3430,
            "unsafe": 3473
          }
        },
        "label_sources": {
          "Alpaca-7B": 8848,
          "Alpaca2-7B": 8241,
          "Alpaca3-8B": 6903
        },
        "labels": {
          "safe": 11714,
          "unsafe": 12278
        },
        "mixed_label_prompts": 1545,
        "mixed_label_rows": 6975,
        "ordered_rows_sha256": "39418b6079de2aa543d42fe5a784d27199ba412880c5a9609809c42462eaf683",
        "rows": 23992,
        "unique_prompts": 6069
      },
      "train": {
        "label_source_by_label": {
          "Alpaca-7B": {
            "safe": 19620,
            "unsafe": 21415
          },
          "Alpaca2-7B": {
            "safe": 18887,
            "unsafe": 19304
          },
          "Alpaca3-8B": {
            "safe": 15975,
            "unsafe": 15944
          }
        },
        "label_sources": {
          "Alpaca-7B": 41035,
          "Alpaca2-7B": 38191,
          "Alpaca3-8B": 31919
        },
        "labels": {
          "safe": 54482,
          "unsafe": 56663
        },
        "mixed_label_prompts": 7248,
        "mixed_label_rows": 33154,
        "ordered_rows_sha256": "43ae62b2bac72018c12bd1a8d015499c900fc82bc5b80dbbce78cbed2f307a08",
        "rows": 111145,
        "unique_prompts": 27840
      },
      "validation": {
        "label_source_by_label": {
          "Alpaca-7B": {
            "safe": 4261,
            "unsafe": 4742
          },
          "Alpaca2-7B": {
            "safe": 4236,
            "unsafe": 4146
          },
          "Alpaca3-8B": {
            "safe": 3545,
            "unsafe": 3411
          }
        },
        "label_sources": {
          "Alpaca-7B": 9003,
          "Alpaca2-7B": 8382,
          "Alpaca3-8B": 6956
        },
        "labels": {
          "safe": 12042,
          "unsafe": 12299
        },
        "mixed_label_prompts": 1537,
        "mixed_label_rows": 7008,
        "ordered_rows_sha256": "15a2e8fe9c4392f4b7553df829043d0dc4a36d112b8bdc44a1b7706af87b0b2b",
        "rows": 24341,
        "unique_prompts": 6071
      }
    }
  },
  "diagnostics": [
    {
      "cohort": "hash_all",
      "common_mean_norm": 0.24203257552227128,
      "corpus": "beavertails",
      "cosine_safe_unsafe_centroids": 0.8090617916078215,
      "difference_mean_norm": 0.16807968858840477,
      "encoder": "mpnet",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 1878,
      "safe_centroid_expected_safe_score": 0.21164173157465377,
      "safe_centroid_expected_score_gap": -0.018353608596087072,
      "safe_centroid_expected_unsafe_score": 0.22999534017074083,
      "safe_mean_norm": 0.21164173157465377,
      "unsafe_mean_norm": 0.2842741340110485
    },
    {
      "cohort": "mixed_prompt_eval_full_fit",
      "common_mean_norm": 0.24203257552227128,
      "corpus": "beavertails",
      "cosine_safe_unsafe_centroids": 0.8090617916078215,
      "difference_mean_norm": 0.16807968858840477,
      "encoder": "mpnet",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 1878,
      "safe_centroid_expected_safe_score": 0.21164173157465377,
      "safe_centroid_expected_score_gap": -0.018353608596087072,
      "safe_centroid_expected_unsafe_score": 0.22999534017074083,
      "safe_mean_norm": 0.21164173157465377,
      "unsafe_mean_norm": 0.2842741340110485
    },
    {
      "cohort": "mixed_prompt_fit_eval",
      "common_mean_norm": 0.2288578540861978,
      "corpus": "beavertails",
      "cosine_safe_unsafe_centroids": 0.9512051587452446,
      "difference_mean_norm": 0.07401806674369556,
      "encoder": "mpnet",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 1878,
      "safe_centroid_expected_safe_score": 0.22361818181563714,
      "safe_centroid_expected_score_gap": -0.004193232999091699,
      "safe_centroid_expected_unsafe_score": 0.22781141481472889,
      "safe_mean_norm": 0.22361818181563714,
      "unsafe_mean_norm": 0.23949766537771922
    },
    {
      "cohort": "hash_all",
      "common_mean_norm": 0.3145081162018074,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.7723227102362911,
      "difference_mean_norm": 0.2543231669335526,
      "encoder": "mpnet",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 7248,
      "safe_centroid_expected_safe_score": 0.26787456366310525,
      "safe_centroid_expected_score_gap": -0.037885354838967586,
      "safe_centroid_expected_unsafe_score": 0.3057599185020728,
      "safe_mean_norm": 0.26787456366310525,
      "unsafe_mean_norm": 0.39589657852806887
    },
    {
      "cohort": "mixed_prompt_eval_full_fit",
      "common_mean_norm": 0.3145081162018074,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.7723227102362911,
      "difference_mean_norm": 0.2543231669335526,
      "encoder": "mpnet",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 7248,
      "safe_centroid_expected_safe_score": 0.26787456366310525,
      "safe_centroid_expected_score_gap": -0.037885354838967586,
      "safe_centroid_expected_unsafe_score": 0.3057599185020728,
      "safe_mean_norm": 0.26787456366310525,
      "unsafe_mean_norm": 0.39589657852806887
    },
    {
      "cohort": "mixed_prompt_fit_eval",
      "common_mean_norm": 0.30509723332976985,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.944595113262326,
      "difference_mean_norm": 0.11270994359964245,
      "encoder": "mpnet",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 7248,
      "safe_centroid_expected_safe_score": 0.2832187224718014,
      "safe_centroid_expected_score_gap": -0.029684157752275016,
      "safe_centroid_expected_unsafe_score": 0.3129028802240763,
      "safe_mean_norm": 0.2832187224718014,
      "unsafe_mean_norm": 0.331256086158874
    },
    {
      "cohort": "discordant_native_pairs",
      "common_mean_norm": 0.29905694675133304,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.9637864134357882,
      "difference_mean_norm": 0.08544061917678172,
      "encoder": "mpnet",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 6534,
      "safe_centroid_expected_safe_score": 0.2884141123939403,
      "safe_centroid_expected_score_gap": -0.015350609178478799,
      "safe_centroid_expected_unsafe_score": 0.3037647215724191,
      "safe_mean_norm": 0.2884141123939403,
      "unsafe_mean_norm": 0.31517846416773265
    },
    {
      "cohort": "hash_all",
      "common_mean_norm": 0.2264863745872757,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.7085582275176707,
      "difference_mean_norm": 0.19786886629074035,
      "encoder": "mpnet",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 1557,
      "safe_centroid_expected_safe_score": 0.22883391440870132,
      "safe_centroid_expected_score_gap": 0.03291914958170499,
      "safe_centroid_expected_unsafe_score": 0.19591476482699632,
      "safe_mean_norm": 0.22883391440870132,
      "unsafe_mean_norm": 0.2764977629479441
    },
    {
      "cohort": "mixed_prompt_eval_full_fit",
      "common_mean_norm": 0.2264863745872757,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.7085582275176707,
      "difference_mean_norm": 0.19786886629074035,
      "encoder": "mpnet",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 1557,
      "safe_centroid_expected_safe_score": 0.22883391440870132,
      "safe_centroid_expected_score_gap": 0.03291914958170499,
      "safe_centroid_expected_unsafe_score": 0.19591476482699632,
      "safe_mean_norm": 0.22883391440870132,
      "unsafe_mean_norm": 0.2764977629479441
    },
    {
      "cohort": "mixed_prompt_fit_eval",
      "common_mean_norm": 0.28974663892262364,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.4449956799422947,
      "difference_mean_norm": 0.3743352102200296,
      "encoder": "mpnet",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 1557,
      "safe_centroid_expected_safe_score": 0.4048739402486339,
      "safe_centroid_expected_score_gap": 0.28327951738586854,
      "safe_centroid_expected_unsafe_score": 0.12159442286276535,
      "safe_mean_norm": 0.4048739402486339,
      "unsafe_mean_norm": 0.273248546769113
    },
    {
      "cohort": "llm_jury_source_control",
      "common_mean_norm": 0.2477283645820021,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.8251446261866229,
      "difference_mean_norm": 0.1578409586618361,
      "encoder": "mpnet",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 6,
      "safe_centroid_expected_safe_score": 0.20544664952429922,
      "safe_centroid_expected_score_gap": -0.0227039937248196,
      "safe_centroid_expected_unsafe_score": 0.22815064324911877,
      "safe_mean_norm": 0.20544664952429922,
      "unsafe_mean_norm": 0.2764977629479441
    }
  ],
  "encoders": {
    "mpnet": {
      "repo": "sentence-transformers/all-mpnet-base-v2",
      "revision": "e8c3b32edf5434bc2275fc9bab85f82640a19130"
    }
  },
  "environment": {
    "cuda_available": true,
    "cuda_device_name": "NVIDIA GeForce RTX 4080 Laptop GPU",
    "cuda_device_total_memory_bytes": 12878086144,
    "cuda_version": "12.8",
    "datasets": "4.8.5",
    "huggingface_hub": "1.19.0",
    "matplotlib": "3.10.9",
    "numpy": "2.2.6",
    "platform": "Windows-11-10.0.26200-SP0",
    "python": "3.13.1 (tags/v3.13.1:0671451, Dec  3 2024, 19:06:28) [MSC v.1942 64 bit (AMD64)]",
    "scikit_learn": "1.8.0",
    "sentence_transformers": "5.4.1",
    "torch": "2.11.0+cu128",
    "transformers": "5.10.1"
  },
  "frozen_split_salt": "one-class-centroid-v1-20260715",
  "modes": [
    "response"
  ],
  "operating_points": [],
  "response_overlap_sensitivity": [
    {
      "auc_delta": -1.0037174628441115e-05,
      "auc_original": 0.5089839464176686,
      "auc_response_disjoint": 0.5089739092430402,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "kind": "response_overlap_sensitivity",
      "method": "safe_centroid",
      "mode": "response",
      "n_test_original": 1868,
      "n_test_response_disjoint": 1866,
      "n_train": 7987,
      "response_overlap_rows_removed": 2,
      "response_overlap_safe_removed": 1,
      "response_overlap_unsafe_removed": 1
    },
    {
      "auc_delta": 0.00018284115479971774,
      "auc_original": 0.5939871369351751,
      "auc_response_disjoint": 0.5941699780899748,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "kind": "response_overlap_sensitivity",
      "method": "two_centroid",
      "mode": "response",
      "n_test_original": 1868,
      "n_test_response_disjoint": 1866,
      "n_train": 7987,
      "response_overlap_rows_removed": 2,
      "response_overlap_safe_removed": 1,
      "response_overlap_unsafe_removed": 1
    },
    {
      "auc_delta": 0.00020261991381809175,
      "auc_original": 0.5903432905023573,
      "auc_response_disjoint": 0.5905459104161754,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "kind": "response_overlap_sensitivity",
      "method": "diff_means",
      "mode": "response",
      "n_test_original": 1868,
      "n_test_response_disjoint": 1866,
      "n_train": 7987,
      "response_overlap_rows_removed": 2,
      "response_overlap_safe_removed": 1,
      "response_overlap_unsafe_removed": 1
    },
    {
      "auc_delta": 0.0002122608596958342,
      "auc_original": 0.6237565015401707,
      "auc_response_disjoint": 0.6239687623998665,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "kind": "response_overlap_sensitivity",
      "method": "rankone",
      "mode": "response",
      "n_test_original": 1868,
      "n_test_response_disjoint": 1866,
      "n_train": 7987,
      "response_overlap_rows_removed": 2,
      "response_overlap_safe_removed": 1,
      "response_overlap_unsafe_removed": 1
    },
    {
      "auc_delta": 0.002066102632796274,
      "auc_original": 0.45740901479864216,
      "auc_response_disjoint": 0.45947511743143843,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "kind": "response_overlap_sensitivity",
      "method": "safe_centroid",
      "mode": "response",
      "n_test_original": 3486,
      "n_test_response_disjoint": 3478,
      "n_train": 16352,
      "response_overlap_rows_removed": 8,
      "response_overlap_safe_removed": 8,
      "response_overlap_unsafe_removed": 0
    },
    {
      "auc_delta": -0.0011029532231374706,
      "auc_original": 0.6986197391812969,
      "auc_response_disjoint": 0.6975167859581595,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "kind": "response_overlap_sensitivity",
      "method": "two_centroid",
      "mode": "response",
      "n_test_original": 3486,
      "n_test_response_disjoint": 3478,
      "n_train": 16352,
      "response_overlap_rows_removed": 8,
      "response_overlap_safe_removed": 8,
      "response_overlap_unsafe_removed": 0
    },
    {
      "auc_delta": -0.0013289835031896624,
      "auc_original": 0.6902620727973775,
      "auc_response_disjoint": 0.6889330892941878,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "kind": "response_overlap_sensitivity",
      "method": "diff_means",
      "mode": "response",
      "n_test_original": 3486,
      "n_test_response_disjoint": 3478,
      "n_train": 16352,
      "response_overlap_rows_removed": 8,
      "response_overlap_safe_removed": 8,
      "response_overlap_unsafe_removed": 0
    },
    {
      "auc_delta": -0.0012429442870786067,
      "auc_original": 0.6907061077685054,
      "auc_response_disjoint": 0.6894631634814268,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "kind": "response_overlap_sensitivity",
      "method": "rankone",
      "mode": "response",
      "n_test_original": 3486,
      "n_test_response_disjoint": 3478,
      "n_train": 16352,
      "response_overlap_rows_removed": 8,
      "response_overlap_safe_removed": 8,
      "response_overlap_unsafe_removed": 0
    },
    {
      "auc_delta": 0.0025789393780125125,
      "auc_original": 0.3894858974004806,
      "auc_response_disjoint": 0.39206483677849313,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "mpnet",
      "kind": "response_overlap_sensitivity",
      "method": "safe_centroid",
      "mode": "response",
      "n_test_original": 948,
      "n_test_response_disjoint": 941,
      "n_train": 4045,
      "response_overlap_rows_removed": 7,
      "response_overlap_safe_removed": 5,
      "response_overlap_unsafe_removed": 2
    },
    {
      "auc_delta": -0.0023597425562921215,
      "auc_original": 0.7642144810630129,
      "auc_response_disjoint": 0.7618547385067208,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "mpnet",
      "kind": "response_overlap_sensitivity",
      "method": "two_centroid",
      "mode": "response",
      "n_test_original": 948,
      "n_test_response_disjoint": 941,
      "n_train": 4045,
      "response_overlap_rows_removed": 7,
      "response_overlap_safe_removed": 5,
      "response_overlap_unsafe_removed": 2
    },
    {
      "auc_delta": -0.0026204699752828686,
      "auc_original": 0.7933976076687201,
      "auc_response_disjoint": 0.7907771376934373,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "mpnet",
      "kind": "response_overlap_sensitivity",
      "method": "diff_means",
      "mode": "response",
      "n_test_original": 948,
      "n_test_response_disjoint": 941,
      "n_train": 4045,
      "response_overlap_rows_removed": 7,
      "response_overlap_safe_removed": 5,
      "response_overlap_unsafe_removed": 2
    },
    {
      "auc_delta": -0.0024104389173433827,
      "auc_original": 0.6369015718666261,
      "auc_response_disjoint": 0.6344911329492827,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "mpnet",
      "kind": "response_overlap_sensitivity",
      "method": "rankone",
      "mode": "response",
      "n_test_original": 948,
      "n_test_response_disjoint": 941,
      "n_train": 4045,
      "response_overlap_rows_removed": 7,
      "response_overlap_safe_removed": 5,
      "response_overlap_unsafe_removed": 2
    }
  ],
  "results": [
    {
      "auc": 0.4438894944535319,
      "auc_ci_high": 0.46927896794833585,
      "auc_ci_low": 0.41810262249154434,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.5502283105022832,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5502283105022832,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.726737576790164,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.547945205479452,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.547945205479452,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.7715533370942913,
      "auc_ci_high": 0.7928905534108371,
      "auc_ci_low": 0.7503893276432548,
      "auc_delta_ci_high": 0.36148030082249316,
      "auc_delta_ci_low": 0.29220818337109117,
      "auc_delta_vs_safe_centroid": 0.32766384264075943,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.6255707762557078,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6255707762557078,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.770108781931526,
      "auc_ci_high": 0.7907573954525354,
      "auc_ci_low": 0.7480874196647717,
      "auc_delta_ci_high": 0.36148500077884915,
      "auc_delta_ci_low": 0.28816503513881875,
      "auc_delta_vs_safe_centroid": 0.3262192874779941,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.6050228310502284,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6050228310502284,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.770108781931526,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.6050228310502284,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6050228310502284,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.7579720734690869,
      "auc_ci_high": 0.7776330178186553,
      "auc_ci_low": 0.7363462396256258,
      "auc_delta_ci_high": 0.3481443097714159,
      "auc_delta_ci_low": 0.27729764857371564,
      "auc_delta_vs_safe_centroid": 0.31408257901555503,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.6461187214611872,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6461187214611872,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.8419919233898515,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.6461187214611872,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6461187214611872,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.5604097979571762,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.5319634703196348,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5319634703196348,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.5068493150684932,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5068493150684932,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.5183982683982684,
      "auc_ci_high": 0.5437294891421267,
      "auc_ci_low": 0.4899613669064246,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.5502283105022832,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5502283105022832,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5527181372886569,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.547945205479452,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.547945205479452,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.594744597925934,
      "auc_ci_high": 0.6186703994636092,
      "auc_ci_low": 0.5694546414159392,
      "auc_delta_ci_high": 0.11336490228866726,
      "auc_delta_ci_low": 0.040845347559667816,
      "auc_delta_vs_safe_centroid": 0.07634632952766562,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.6255707762557078,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6255707762557078,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5868715942947119,
      "auc_ci_high": 0.6109253513424004,
      "auc_ci_low": 0.5627103037837785,
      "auc_delta_ci_high": 0.11144598557633781,
      "auc_delta_ci_low": 0.029006492689845974,
      "auc_delta_vs_safe_centroid": 0.0684733258964435,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.6050228310502284,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6050228310502284,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5868715942947119,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.6050228310502284,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6050228310502284,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6237565015401707,
      "auc_ci_high": 0.651082868132608,
      "auc_ci_low": 0.597031383863214,
      "auc_delta_ci_high": 0.15197598809105398,
      "auc_delta_ci_low": 0.0620748514194101,
      "auc_delta_vs_safe_centroid": 0.10535823314190229,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.6461187214611872,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6461187214611872,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6605461523277005,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.6461187214611872,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6461187214611872,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5290865020451446,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.5319634703196348,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5319634703196348,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.5068493150684932,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5068493150684932,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5089839464176686,
      "auc_ci_high": 0.5355599861172139,
      "auc_ci_low": 0.4815378260384407,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.5205479452054794,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5205479452054794,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5337207861067882,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.5296803652968036,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5296803652968036,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5939871369351751,
      "auc_ci_high": 0.6185510038125706,
      "auc_ci_low": 0.5692081645733034,
      "auc_delta_ci_high": 0.12611413973951663,
      "auc_delta_ci_low": 0.04747953804430815,
      "auc_delta_vs_safe_centroid": 0.08500319051750649,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.6529680365296804,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6529680365296804,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5903432905023573,
      "auc_ci_high": 0.6149105494505887,
      "auc_ci_low": 0.5657279933644083,
      "auc_delta_ci_high": 0.1254987036441204,
      "auc_delta_ci_low": 0.03969992617447594,
      "auc_delta_vs_safe_centroid": 0.0813593440846887,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.634703196347032,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.634703196347032,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5903432905023573,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.634703196347032,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.634703196347032,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6237565015401707,
      "auc_ci_high": 0.651082868132608,
      "auc_ci_low": 0.597031383863214,
      "auc_delta_ci_high": 0.1597883842180613,
      "auc_delta_ci_low": 0.07293481095248723,
      "auc_delta_vs_safe_centroid": 0.11477255512250206,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.6461187214611872,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6461187214611872,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6385292861963064,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.639269406392694,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.639269406392694,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5290865020451446,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.5319634703196348,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5319634703196348,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.5034246575342466,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5034246575342466,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.39579249826239604,
      "auc_ci_high": 0.40812403387794816,
      "auc_ci_low": 0.3833983082693282,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.3941747572815534,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.3941747572815534,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.8394555358485118,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.7533980582524272,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7533980582524272,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.8645206408933466,
      "auc_ci_high": 0.8715509235681754,
      "auc_ci_low": 0.8569705166789272,
      "auc_delta_ci_high": 0.48172640326038435,
      "auc_delta_ci_low": 0.45458682493639724,
      "auc_delta_vs_safe_centroid": 0.46872814263095053,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.7540453074433657,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7540453074433657,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.8755926215960492,
      "auc_ci_high": 0.8827120873629737,
      "auc_ci_low": 0.8686748444358063,
      "auc_delta_ci_high": 0.4943748125982574,
      "auc_delta_ci_low": 0.4637118483501278,
      "auc_delta_vs_safe_centroid": 0.4798001233336532,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.7734627831715211,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7734627831715211,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.8755926215960492,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.7734627831715211,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7734627831715211,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.8626334936055258,
      "auc_ci_high": 0.8692320446633383,
      "auc_ci_low": 0.854658277388896,
      "auc_delta_ci_high": 0.4833429700162357,
      "auc_delta_ci_low": 0.4515130817047324,
      "auc_delta_vs_safe_centroid": 0.4668409953431297,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.8336569579288026,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8336569579288026,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.9358991234956004,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.8530744336569579,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8530744336569579,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.6017012561393229,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.6362459546925566,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.6362459546925566,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.5119323974389565,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.5310679611650485,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5310679611650485,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.4445060275962237,
      "auc_ci_high": 0.4597008648555562,
      "auc_ci_low": 0.4294015575918618,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.3941747572815534,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.3941747572815534,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6563709098454197,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.7533980582524272,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7533980582524272,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6618458346301483,
      "auc_ci_high": 0.6745020800161569,
      "auc_ci_low": 0.6488181544966948,
      "auc_delta_ci_high": 0.2351648707413225,
      "auc_delta_ci_low": 0.2014842330737075,
      "auc_delta_vs_safe_centroid": 0.21733980703392464,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.7540453074433657,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7540453074433657,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6732655254694471,
      "auc_ci_high": 0.6855114951259788,
      "auc_ci_low": 0.6608762304293397,
      "auc_delta_ci_high": 0.24872045326804734,
      "auc_delta_ci_low": 0.21006197645633,
      "auc_delta_vs_safe_centroid": 0.22875949787322336,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.7734627831715211,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7734627831715211,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6732655254694471,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.7734627831715211,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7734627831715211,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.739791679634817,
      "auc_ci_high": 0.7542290835245613,
      "auc_ci_low": 0.7267212198410471,
      "auc_delta_ci_high": 0.3192579033894529,
      "auc_delta_ci_low": 0.27337127149583773,
      "auc_delta_vs_safe_centroid": 0.29528565203859325,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.8336569579288026,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8336569579288026,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.7937993567797489,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.8530744336569579,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8530744336569579,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6117833800186742,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.6362459546925566,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.6362459546925566,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5081842514783691,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.5310679611650485,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5310679611650485,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.4128562713974479,
      "auc_ci_high": 0.42718746970753596,
      "auc_ci_low": 0.39862225187315653,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.40258899676375404,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.40258899676375404,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6486184043987966,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.7359223300970874,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7359223300970874,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.7353414254590724,
      "auc_ci_high": 0.7478268271728807,
      "auc_ci_low": 0.7221915284143379,
      "auc_delta_ci_high": 0.34373854326611447,
      "auc_delta_ci_low": 0.3030437643850727,
      "auc_delta_vs_safe_centroid": 0.32248515406162453,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.8258899676375404,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8258899676375404,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.7239340180516651,
      "auc_ci_high": 0.7368140153128885,
      "auc_ci_low": 0.7114714403655138,
      "auc_delta_ci_high": 0.3345000587902702,
      "auc_delta_ci_low": 0.28853580342915564,
      "auc_delta_vs_safe_centroid": 0.3110777466542172,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.8220064724919094,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8220064724919094,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.7239340180516651,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.8220064724919094,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8220064724919094,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.739791679634817,
      "auc_ci_high": 0.7542290835245613,
      "auc_ci_low": 0.7267212198410471,
      "auc_delta_ci_high": 0.3503507975458268,
      "auc_delta_ci_low": 0.30331187391204517,
      "auc_delta_vs_safe_centroid": 0.32693540823736905,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.8336569579288026,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8336569579288026,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.8199917833800189,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.8724919093851132,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8724919093851132,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6117833800186742,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.6362459546925566,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.6362459546925566,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5339545596016184,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.553074433656958,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.553074433656958,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.45740901479864216,
      "auc_ci_high": 0.46734360131817626,
      "auc_ci_low": 0.44727104848003996,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.40906483075157773,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5903486085971622,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.6896156052782558,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.6986197391812969,
      "auc_ci_high": 0.7123212690849691,
      "auc_ci_low": 0.6860048965732262,
      "auc_delta_ci_high": 0.2591553445219099,
      "auc_delta_ci_low": 0.2232924624242365,
      "auc_delta_vs_safe_centroid": 0.24121072438265478,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.7814113597246127,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.6902620727973775,
      "auc_ci_high": 0.7028609343970369,
      "auc_ci_low": 0.677966876853181,
      "auc_delta_ci_high": 0.2520611270454351,
      "auc_delta_ci_low": 0.21342822270212541,
      "auc_delta_vs_safe_centroid": 0.23285305799873535,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.7848537005163512,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.6902620727973775,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.7848537005163512,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.6907061077685054,
      "auc_ci_high": 0.7032772600705247,
      "auc_ci_low": 0.678189691940903,
      "auc_delta_ci_high": 0.25305273326756683,
      "auc_delta_ci_low": 0.21371650818630028,
      "auc_delta_vs_safe_centroid": 0.23329709296986323,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.7888697647733792,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.7751339757851174,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.8227194492254734,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5948682855345652,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.606425702811245,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.5,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5602341478450616,
      "auc_ci_high": 0.5836406160183683,
      "auc_ci_low": 0.537425165806199,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.8529411764705882,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.8529411764705882,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.7598189667648392,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.6871657754010695,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.6871657754010695,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.8241607572121032,
      "auc_ci_high": 0.8397170842212138,
      "auc_ci_low": 0.8081124096405138,
      "auc_delta_ci_high": 0.28606146528696025,
      "auc_delta_ci_low": 0.2402333406486205,
      "auc_delta_vs_safe_centroid": 0.2639266093670416,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9358288770053476,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9358288770053476,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.8359931360737665,
      "auc_ci_high": 0.850450289900186,
      "auc_ci_low": 0.8197849174799724,
      "auc_delta_ci_high": 0.30096665387257443,
      "auc_delta_ci_low": 0.24968668927759982,
      "auc_delta_vs_safe_centroid": 0.2757589882287048,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.93048128342246,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.93048128342246,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.8359931360737665,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.93048128342246,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.93048128342246,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.746711348596109,
      "auc_ci_high": 0.7669144094872449,
      "auc_ci_low": 0.726580278997033,
      "auc_delta_ci_high": 0.20853054196293366,
      "auc_delta_ci_low": 0.16587339325716746,
      "auc_delta_vs_safe_centroid": 0.18647720075104735,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9679144385026738,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9679144385026738,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.9013554938662587,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9598930481283422,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9598930481283422,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.6838205305070697,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.9149550706033376,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 1.0,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 1.0,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.8332863008479958,
      "auc_ci_high": 0.8603292091583876,
      "auc_ci_low": 0.8056798579216164,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.8529411764705882,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.8529411764705882,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.6574435962919589,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.6871657754010695,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.6871657754010695,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.8993340200076193,
      "auc_ci_high": 0.9177149199870365,
      "auc_ci_low": 0.8778112446588031,
      "auc_delta_ci_high": 0.09775356479345289,
      "auc_delta_ci_low": 0.037093731153481066,
      "auc_delta_vs_safe_centroid": 0.06604771915962349,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9358288770053476,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9358288770053476,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.8857816093575833,
      "auc_ci_high": 0.9062595103883215,
      "auc_ci_low": 0.8614706870963406,
      "auc_delta_ci_high": 0.08706431187047015,
      "auc_delta_ci_low": 0.02039356142885391,
      "auc_delta_vs_safe_centroid": 0.0524953085095875,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.93048128342246,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.93048128342246,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.8857816093575834,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.93048128342246,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.93048128342246,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9575790498497312,
      "auc_ci_high": 0.9692415473292005,
      "auc_ci_low": 0.9437529329805133,
      "auc_delta_ci_high": 0.15246752872760794,
      "auc_delta_ci_low": 0.10007005880628417,
      "auc_delta_vs_safe_centroid": 0.12429274900173537,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9679144385026738,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9679144385026738,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9458044671454574,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9598930481283422,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9598930481283422,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9914565490384208,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 1.0,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 1.0,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 1.0,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9340510490595855,
      "auc_ci_high": 0.9493581828570501,
      "auc_ci_low": 0.9164742739993054,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9545454545454546,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9545454545454546,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.6528155997347369,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.6871657754010695,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.6871657754010695,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9390741184936435,
      "auc_ci_high": 0.9527791603036195,
      "auc_ci_low": 0.9212685298660774,
      "auc_delta_ci_high": 0.022860738818551947,
      "auc_delta_ci_low": -0.012635096603664466,
      "auc_delta_vs_safe_centroid": 0.005023069434058058,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9625668449197861,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9625668449197861,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9542138755238243,
      "auc_ci_high": 0.9666366685263161,
      "auc_ci_low": 0.9396647563742834,
      "auc_delta_ci_high": 0.033714485311848445,
      "auc_delta_ci_low": 0.007205992305214715,
      "auc_delta_vs_safe_centroid": 0.020162826464238837,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9679144385026738,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9679144385026738,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9542138755238243,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9679144385026738,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9679144385026738,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9575790498497312,
      "auc_ci_high": 0.9692415473292005,
      "auc_ci_low": 0.9437529329805133,
      "auc_delta_ci_high": 0.037022128818209814,
      "auc_delta_ci_low": 0.010690064326764784,
      "auc_delta_vs_safe_centroid": 0.02352800079014572,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9679144385026738,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9679144385026738,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.992027993735273,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9973262032085561,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9973262032085561,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9914565490384208,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 1.0,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 1.0,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 1.0,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.3894858974004806,
      "auc_ci_high": 0.4271484181476907,
      "auc_ci_low": 0.3534302125263772,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.7844194591010801,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.7642144810630129,
      "auc_ci_high": 0.794764167927097,
      "auc_ci_low": 0.7333770170335815,
      "auc_delta_ci_high": 0.41545316737078947,
      "auc_delta_ci_low": 0.3363982314402271,
      "auc_delta_vs_safe_centroid": 0.3747285836625323,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.7933976076687201,
      "auc_ci_high": 0.8212015541452132,
      "auc_ci_low": 0.7637512243125597,
      "auc_delta_ci_high": 0.4513499674619095,
      "auc_delta_ci_low": 0.3595479863174517,
      "auc_delta_vs_safe_centroid": 0.4039117102682395,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.7933976076687201,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.6369015718666261,
      "auc_ci_high": 0.6742416481547318,
      "auc_ci_low": 0.5991820867690997,
      "auc_delta_ci_high": 0.30697564169777153,
      "auc_delta_ci_low": 0.19278797358513114,
      "auc_delta_vs_safe_centroid": 0.24741567446614549,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.8563330478742506,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.5544517804359237,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    }
  ],
  "revision_policy": "frozen_paper_revisions",
  "schema_version": 3,
  "source_manifest": {
    "make_figures.py": {
      "bytes": 9490,
      "sha256": "6c046a7f40033c3a29f879a5629deeb824b79b1e6f3e56553804bba201ba158d"
    },
    "run_study.py": {
      "bytes": 53092,
      "sha256": "52190f6d2e1a2b77e4644e9d786df68daa72ab2e229fe33f5a073fafd9a94339"
    },
    "study.py": {
      "bytes": 30835,
      "sha256": "9cae57b2564c2c87b3455b5d88b5549aa6e16a93216ef2d2f9f63b3becef4c15"
    },
    "tests/test_make_figures.py": {
      "bytes": 2127,
      "sha256": "b0997ee0a6f772ef1dad8158f4a9945687d6351d7da2f5ccaac18e129c169fb4"
    },
    "tests/test_run_study.py": {
      "bytes": 2125,
      "sha256": "20abb47c1482d417288725990283e8133b9f01d7e9235d051b5ff52ffffdff74"
    },
    "tests/test_study.py": {
      "bytes": 13037,
      "sha256": "1eb25bad905377a0488acc4370de2954ba50d790333fada854d5040b4cb1f6f7"
    }
  }
}


==> anc/one-class-centroid-v2/results/mpnet_response_transfer_op_v3.json <==
{
  "bootstrap_resamples_requested": 500,
  "bootstrap_seed": 20260715,
  "command": "run_study.py --encoders mpnet --modes response --include-logistic --include-operating-points --output results/mpnet_response_transfer_op_v3.json",
  "created_at": "2026-10-01T04:20:52.844692+00:00",
  "dataset_manifest": {
    "aegis": {
      "candidate_response_rows": 33416,
      "candidate_response_rows_excluded": 17486,
      "deduplication": {
        "conflicting_pairs": 0,
        "conflicting_rows_removed": 0,
        "exact_duplicates_removed": 1683,
        "input_rows": 15930,
        "output_rows": 14247
      },
      "emitted_response_rows": 15930,
      "exact_train_test_prompt_overlap": 0,
      "repo": "nvidia/Aegis-AI-Content-Safety-Dataset-2.0",
      "revision": "d86bb8bedff51d25ac834ab7838f1cc61acb7a2c",
      "source_records_by_split": {
        "test": 1964,
        "train": 30007,
        "validation": 1445
      },
      "source_records_total": 33416,
      "source_splits": [
        "train",
        "validation",
        "test"
      ],
      "split_policy": "sha256(prompt_salt + canonical_prompt), 70/15/15",
      "split_salt": "one-class-centroid-v1-20260715",
      "test": {
        "label_source_by_label": {
          "human": {
            "safe": 739
          },
          "llm_jury": {
            "safe": 265,
            "unsafe": 683
          },
          "refusal_data_augmentation": {
            "safe": 554
          }
        },
        "label_sources": {
          "human": 739,
          "llm_jury": 948,
          "refusal_data_augmentation": 554
        },
        "labels": {
          "safe": 1558,
          "unsafe": 683
        },
        "mixed_label_prompts": 374,
        "mixed_label_rows": 753,
        "ordered_rows_sha256": "a7481784f035da0317589a6e8e19954a718e5b6f214a531123c30ff25bfaabab",
        "rows": 2241,
        "unique_prompts": 1717
      },
      "train": {
        "label_source_by_label": {
          "human": {
            "safe": 3373
          },
          "llm_jury": {
            "safe": 1175,
            "unsafe": 2870
          },
          "refusal_data_augmentation": {
            "safe": 2445
          }
        },
        "label_sources": {
          "human": 3373,
          "llm_jury": 4045,
          "refusal_data_augmentation": 2445
        },
        "labels": {
          "safe": 6993,
          "unsafe": 2870
        },
        "mixed_label_prompts": 1557,
        "mixed_label_rows": 3160,
        "ordered_rows_sha256": "83606c26ed0a2ed048c5e6fa62ab06ea063694eed97b9e4705cb9a4c72737443",
        "rows": 9863,
        "unique_prompts": 7533
      },
      "validation": {
        "label_source_by_label": {
          "human": {
            "safe": 751
          },
          "llm_jury": {
            "safe": 247,
            "unsafe": 627
          },
          "refusal_data_augmentation": {
            "safe": 518
          }
        },
        "label_sources": {
          "human": 751,
          "llm_jury": 874,
          "refusal_data_augmentation": 518
        },
        "labels": {
          "safe": 1516,
          "unsafe": 627
        },
        "mixed_label_prompts": 340,
        "mixed_label_rows": 689,
        "ordered_rows_sha256": "62e670232f26225953734917e2052cd3ab3d3c0b4c5df17abc4c23444e0700e8",
        "rows": 2143,
        "unique_prompts": 1649
      }
    },
    "beavertails": {
      "candidate_response_rows": 30207,
      "candidate_response_rows_excluded": 0,
      "deduplication": {
        "conflicting_pairs": 4,
        "conflicting_rows_removed": 8,
        "exact_duplicates_removed": 79,
        "input_rows": 30207,
        "output_rows": 30120
      },
      "emitted_response_rows": 30207,
      "exact_train_test_prompt_overlap": 0,
      "repo": "PKU-Alignment/BeaverTails",
      "revision": "8401fe609d288129cc684a9b3be6a93e41cfe678",
      "source_records_by_split": {
        "30k_test": 3021,
        "30k_train": 27186
      },
      "source_records_total": 30207,
      "source_splits": [
        "30k_train",
        "30k_test"
      ],
      "split_policy": "sha256(prompt_salt + canonical_prompt), 70/15/15",
      "split_salt": "one-class-centroid-v1-20260715",
      "test": {
        "label_source_by_label": {
          "human": {
            "safe": 2039,
            "unsafe": 2768
          }
        },
        "label_sources": {
          "human": 4807
        },
        "labels": {
          "safe": 2039,
          "unsafe": 2768
        },
        "mixed_label_prompts": 438,
        "mixed_label_rows": 1868,
        "ordered_rows_sha256": "1614a867523920499389ede85330df7141a76dd94885f9b87a2597e3caf7f001",
        "rows": 4807,
        "unique_prompts": 1226
      },
      "train": {
        "label_source_by_label": {
          "human": {
            "safe": 8812,
            "unsafe": 11898
          }
        },
        "label_sources": {
          "human": 20710
        },
        "labels": {
          "safe": 8812,
          "unsafe": 11898
        },
        "mixed_label_prompts": 1878,
        "mixed_label_rows": 7987,
        "ordered_rows_sha256": "ae8b0f19228674fd87e1b7550e8d8c21c5f57ed8dbb58d48971955cde3a3d48b",
        "rows": 20710,
        "unique_prompts": 5348
      },
      "validation": {
        "label_source_by_label": {
          "human": {
            "safe": 1988,
            "unsafe": 2615
          }
        },
        "label_sources": {
          "human": 4603
        },
        "labels": {
          "safe": 1988,
          "unsafe": 2615
        },
        "mixed_label_prompts": 407,
        "mixed_label_rows": 1742,
        "ordered_rows_sha256": "e4c77d7d09ec9511f7f3560a644194179ea1f56b1c388d28be37d717477fd968",
        "rows": 4603,
        "unique_prompts": 1188
      }
    },
    "safe_rlhf": {
      "candidate_response_rows": 164236,
      "candidate_response_rows_excluded": 0,
      "deduplication": {
        "conflicting_pairs": 0,
        "conflicting_rows_removed": 0,
        "exact_duplicates_removed": 4758,
        "input_rows": 164236,
        "output_rows": 159478
      },
      "emitted_response_rows": 164236,
      "exact_train_test_prompt_overlap": 0,
      "repo": "PKU-Alignment/PKU-SafeRLHF",
      "revision": "9421ffafec3fa40a1f1a7d567b4d525079477ecb",
      "source_records_by_split": {
        "test": 8211,
        "train": 73907
      },
      "source_records_total": 82118,
      "source_splits": [
        "train",
        "test"
      ],
      "split_policy": "sha256(prompt_salt + canonical_prompt), 70/15/15",
      "split_salt": "one-class-centroid-v1-20260715",
      "test": {
        "label_source_by_label": {
          "Alpaca-7B": {
            "safe": 4172,
            "unsafe": 4676
          },
          "Alpaca2-7B": {
            "safe": 4112,
            "unsafe": 4129
          },
          "Alpaca3-8B": {
            "safe": 3430,
            "unsafe": 3473
          }
        },
        "label_sources": {
          "Alpaca-7B": 8848,
          "Alpaca2-7B": 8241,
          "Alpaca3-8B": 6903
        },
        "labels": {
          "safe": 11714,
          "unsafe": 12278
        },
        "mixed_label_prompts": 1545,
        "mixed_label_rows": 6975,
        "ordered_rows_sha256": "39418b6079de2aa543d42fe5a784d27199ba412880c5a9609809c42462eaf683",
        "rows": 23992,
        "unique_prompts": 6069
      },
      "train": {
        "label_source_by_label": {
          "Alpaca-7B": {
            "safe": 19620,
            "unsafe": 21415
          },
          "Alpaca2-7B": {
            "safe": 18887,
            "unsafe": 19304
          },
          "Alpaca3-8B": {
            "safe": 15975,
            "unsafe": 15944
          }
        },
        "label_sources": {
          "Alpaca-7B": 41035,
          "Alpaca2-7B": 38191,
          "Alpaca3-8B": 31919
        },
        "labels": {
          "safe": 54482,
          "unsafe": 56663
        },
        "mixed_label_prompts": 7248,
        "mixed_label_rows": 33154,
        "ordered_rows_sha256": "43ae62b2bac72018c12bd1a8d015499c900fc82bc5b80dbbce78cbed2f307a08",
        "rows": 111145,
        "unique_prompts": 27840
      },
      "validation": {
        "label_source_by_label": {
          "Alpaca-7B": {
            "safe": 4261,
            "unsafe": 4742
          },
          "Alpaca2-7B": {
            "safe": 4236,
            "unsafe": 4146
          },
          "Alpaca3-8B": {
            "safe": 3545,
            "unsafe": 3411
          }
        },
        "label_sources": {
          "Alpaca-7B": 9003,
          "Alpaca2-7B": 8382,
          "Alpaca3-8B": 6956
        },
        "labels": {
          "safe": 12042,
          "unsafe": 12299
        },
        "mixed_label_prompts": 1537,
        "mixed_label_rows": 7008,
        "ordered_rows_sha256": "15a2e8fe9c4392f4b7553df829043d0dc4a36d112b8bdc44a1b7706af87b0b2b",
        "rows": 24341,
        "unique_prompts": 6071
      }
    }
  },
  "diagnostics": [
    {
      "cohort": "hash_all",
      "common_mean_norm": 0.24203257552227128,
      "corpus": "beavertails",
      "cosine_safe_unsafe_centroids": 0.8090617916078215,
      "difference_mean_norm": 0.16807968858840477,
      "encoder": "mpnet",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 1878,
      "safe_centroid_expected_safe_score": 0.21164173157465377,
      "safe_centroid_expected_score_gap": -0.018353608596087072,
      "safe_centroid_expected_unsafe_score": 0.22999534017074083,
      "safe_mean_norm": 0.21164173157465377,
      "unsafe_mean_norm": 0.2842741340110485
    },
    {
      "cohort": "mixed_prompt_eval_full_fit",
      "common_mean_norm": 0.24203257552227128,
      "corpus": "beavertails",
      "cosine_safe_unsafe_centroids": 0.8090617916078215,
      "difference_mean_norm": 0.16807968858840477,
      "encoder": "mpnet",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 1878,
      "safe_centroid_expected_safe_score": 0.21164173157465377,
      "safe_centroid_expected_score_gap": -0.018353608596087072,
      "safe_centroid_expected_unsafe_score": 0.22999534017074083,
      "safe_mean_norm": 0.21164173157465377,
      "unsafe_mean_norm": 0.2842741340110485
    },
    {
      "cohort": "mixed_prompt_fit_eval",
      "common_mean_norm": 0.2288578540861978,
      "corpus": "beavertails",
      "cosine_safe_unsafe_centroids": 0.9512051587452446,
      "difference_mean_norm": 0.07401806674369556,
      "encoder": "mpnet",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 1878,
      "safe_centroid_expected_safe_score": 0.22361818181563714,
      "safe_centroid_expected_score_gap": -0.004193232999091699,
      "safe_centroid_expected_unsafe_score": 0.22781141481472889,
      "safe_mean_norm": 0.22361818181563714,
      "unsafe_mean_norm": 0.23949766537771922
    },
    {
      "cohort": "hash_all",
      "common_mean_norm": 0.3145081162018074,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.7723227102362911,
      "difference_mean_norm": 0.2543231669335526,
      "encoder": "mpnet",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 7248,
      "safe_centroid_expected_safe_score": 0.26787456366310525,
      "safe_centroid_expected_score_gap": -0.037885354838967586,
      "safe_centroid_expected_unsafe_score": 0.3057599185020728,
      "safe_mean_norm": 0.26787456366310525,
      "unsafe_mean_norm": 0.39589657852806887
    },
    {
      "cohort": "mixed_prompt_eval_full_fit",
      "common_mean_norm": 0.3145081162018074,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.7723227102362911,
      "difference_mean_norm": 0.2543231669335526,
      "encoder": "mpnet",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 7248,
      "safe_centroid_expected_safe_score": 0.26787456366310525,
      "safe_centroid_expected_score_gap": -0.037885354838967586,
      "safe_centroid_expected_unsafe_score": 0.3057599185020728,
      "safe_mean_norm": 0.26787456366310525,
      "unsafe_mean_norm": 0.39589657852806887
    },
    {
      "cohort": "mixed_prompt_fit_eval",
      "common_mean_norm": 0.30509723332976985,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.944595113262326,
      "difference_mean_norm": 0.11270994359964245,
      "encoder": "mpnet",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 7248,
      "safe_centroid_expected_safe_score": 0.2832187224718014,
      "safe_centroid_expected_score_gap": -0.029684157752275016,
      "safe_centroid_expected_unsafe_score": 0.3129028802240763,
      "safe_mean_norm": 0.2832187224718014,
      "unsafe_mean_norm": 0.331256086158874
    },
    {
      "cohort": "discordant_native_pairs",
      "common_mean_norm": 0.29905694675133304,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.9637864134357882,
      "difference_mean_norm": 0.08544061917678172,
      "encoder": "mpnet",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 6534,
      "safe_centroid_expected_safe_score": 0.2884141123939403,
      "safe_centroid_expected_score_gap": -0.015350609178478799,
      "safe_centroid_expected_unsafe_score": 0.3037647215724191,
      "safe_mean_norm": 0.2884141123939403,
      "unsafe_mean_norm": 0.31517846416773265
    },
    {
      "cohort": "hash_all",
      "common_mean_norm": 0.2264863745872757,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.7085582275176707,
      "difference_mean_norm": 0.19786886629074035,
      "encoder": "mpnet",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 1557,
      "safe_centroid_expected_safe_score": 0.22883391440870132,
      "safe_centroid_expected_score_gap": 0.03291914958170499,
      "safe_centroid_expected_unsafe_score": 0.19591476482699632,
      "safe_mean_norm": 0.22883391440870132,
      "unsafe_mean_norm": 0.2764977629479441
    },
    {
      "cohort": "mixed_prompt_eval_full_fit",
      "common_mean_norm": 0.2264863745872757,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.7085582275176707,
      "difference_mean_norm": 0.19786886629074035,
      "encoder": "mpnet",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 1557,
      "safe_centroid_expected_safe_score": 0.22883391440870132,
      "safe_centroid_expected_score_gap": 0.03291914958170499,
      "safe_centroid_expected_unsafe_score": 0.19591476482699632,
      "safe_mean_norm": 0.22883391440870132,
      "unsafe_mean_norm": 0.2764977629479441
    },
    {
      "cohort": "mixed_prompt_fit_eval",
      "common_mean_norm": 0.28974663892262364,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.4449956799422947,
      "difference_mean_norm": 0.3743352102200296,
      "encoder": "mpnet",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 1557,
      "safe_centroid_expected_safe_score": 0.4048739402486339,
      "safe_centroid_expected_score_gap": 0.28327951738586854,
      "safe_centroid_expected_unsafe_score": 0.12159442286276535,
      "safe_mean_norm": 0.4048739402486339,
      "unsafe_mean_norm": 0.273248546769113
    },
    {
      "cohort": "llm_jury_source_control",
      "common_mean_norm": 0.2477283645820021,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.8251446261866229,
      "difference_mean_norm": 0.1578409586618361,
      "encoder": "mpnet",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 6,
      "safe_centroid_expected_safe_score": 0.20544664952429922,
      "safe_centroid_expected_score_gap": -0.0227039937248196,
      "safe_centroid_expected_unsafe_score": 0.22815064324911877,
      "safe_mean_norm": 0.20544664952429922,
      "unsafe_mean_norm": 0.2764977629479441
    }
  ],
  "encoders": {
    "mpnet": {
      "repo": "sentence-transformers/all-mpnet-base-v2",
      "revision": "e8c3b32edf5434bc2275fc9bab85f82640a19130"
    }
  },
  "environment": {
    "cuda_available": true,
    "cuda_device_name": "NVIDIA GeForce RTX 4080 Laptop GPU",
    "cuda_device_total_memory_bytes": 12878086144,
    "cuda_version": "12.8",
    "datasets": "4.8.5",
    "huggingface_hub": "1.19.0",
    "matplotlib": "3.10.9",
    "numpy": "2.2.6",
    "platform": "Windows-11-10.0.26200-SP0",
    "python": "3.13.1 (tags/v3.13.1:0671451, Dec  3 2024, 19:06:28) [MSC v.1942 64 bit (AMD64)]",
    "scikit_learn": "1.8.0",
    "sentence_transformers": "5.4.1",
    "torch": "2.11.0+cu128",
    "transformers": "5.10.1"
  },
  "frozen_split_salt": "one-class-centroid-v1-20260715",
  "modes": [
    "response"
  ],
  "operating_points": [
    {
      "bootstrap_resamples_requested": 10000,
      "bootstrap_resamples_valid": 10000,
      "bootstrap_seed": 20260715,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "kind": "validation_calibrated_operating_point",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "n_validation": 1742,
      "target_false_safe_rate": 0.05,
      "test_cluster_unit": "canonical_prompt",
      "test_false_safe_ci_high": 0.07103825136612021,
      "test_false_safe_ci_low": 0.012359550561797753,
      "test_false_safe_count": 34,
      "test_false_safe_denominator": 902,
      "test_false_safe_rate": 0.037694013303769404,
      "test_prompts": 438,
      "test_safe": 966,
      "test_safe_accept_count": 36,
      "test_safe_accept_denominator": 966,
      "test_safe_acceptance": 0.037267080745341616,
      "test_safe_acceptance_ci_high": 0.07338574301154419,
      "test_safe_acceptance_ci_low": 0.013513513513513514,
      "test_unsafe": 902,
      "threshold": 0.3919512697349711,
      "threshold_rule": "accept iff score >= nextafter(descending unsafe validation score at floor(target * n_unsafe), +inf)",
      "uncertainty_scope": "validation threshold and test sampling conditional on fixed train fit",
      "validation_cluster_unit": "canonical_prompt",
      "validation_false_safe_count": 43,
      "validation_false_safe_denominator": 866,
      "validation_false_safe_rate": 0.049653579676674366,
      "validation_prompts": 407,
      "validation_safe": 876,
      "validation_safe_accept_count": 30,
      "validation_safe_accept_denominator": 876,
      "validation_safe_acceptance": 0.03424657534246575,
      "validation_unsafe": 866
    },
    {
      "bootstrap_resamples_requested": 10000,
      "bootstrap_resamples_valid": 10000,
      "bootstrap_seed": 20260715,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "kind": "validation_calibrated_operating_point",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "n_validation": 1742,
      "target_false_safe_rate": 0.1,
      "test_cluster_unit": "canonical_prompt",
      "test_false_safe_ci_high": 0.1396904108396532,
      "test_false_safe_ci_low": 0.042826141120776984,
      "test_false_safe_count": 81,
      "test_false_safe_denominator": 902,
      "test_false_safe_rate": 0.08980044345898004,
      "test_prompts": 438,
      "test_safe": 966,
      "test_safe_accept_count": 89,
      "test_safe_accept_denominator": 966,
      "test_safe_acceptance": 0.09213250517598344,
      "test_safe_acceptance_ci_high": 0.15289287790330325,
      "test_safe_acceptance_ci_low": 0.04188468305622256,
      "test_unsafe": 902,
      "threshold": 0.3488919525476813,
      "threshold_rule": "accept iff score >= nextafter(descending unsafe validation score at floor(target * n_unsafe), +inf)",
      "uncertainty_scope": "validation threshold and test sampling conditional on fixed train fit",
      "validation_cluster_unit": "canonical_prompt",
      "validation_false_safe_count": 86,
      "validation_false_safe_denominator": 866,
      "validation_false_safe_rate": 0.09930715935334873,
      "validation_prompts": 407,
      "validation_safe": 876,
      "validation_safe_accept_count": 90,
      "validation_safe_accept_denominator": 876,
      "validation_safe_acceptance": 0.10273972602739725,
      "validation_unsafe": 866
    },
    {
      "bootstrap_resamples_requested": 10000,
      "bootstrap_resamples_valid": 10000,
      "bootstrap_seed": 20260715,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "kind": "validation_calibrated_operating_point",
      "method": "diff_means",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "n_validation": 1742,
      "target_false_safe_rate": 0.05,
      "test_cluster_unit": "canonical_prompt",
      "test_false_safe_ci_high": 0.08165657761986224,
      "test_false_safe_ci_low": 0.025697639550725866,
      "test_false_safe_count": 48,
      "test_false_safe_denominator": 902,
      "test_false_safe_rate": 0.05321507760532151,
      "test_prompts": 438,
      "test_safe": 966,
      "test_safe_accept_count": 89,
      "test_safe_accept_denominator": 966,
      "test_safe_acceptance": 0.09213250517598344,
      "test_safe_acceptance_ci_high": 0.13389143571114143,
      "test_safe_acceptance_ci_low": 0.06095035492416469,
      "test_unsafe": 902,
      "threshold": 0.1648873143902,
      "threshold_rule": "accept iff score >= nextafter(descending unsafe validation score at floor(target * n_unsafe), +inf)",
      "uncertainty_scope": "validation threshold and test sampling conditional on fixed train fit",
      "validation_cluster_unit": "canonical_prompt",
      "validation_false_safe_count": 43,
      "validation_false_safe_denominator": 866,
      "validation_false_safe_rate": 0.049653579676674366,
      "validation_prompts": 407,
      "validation_safe": 876,
      "validation_safe_accept_count": 78,
      "validation_safe_accept_denominator": 876,
      "validation_safe_acceptance": 0.08904109589041095,
      "validation_unsafe": 866
    },
    {
      "bootstrap_resamples_requested": 10000,
      "bootstrap_resamples_valid": 10000,
      "bootstrap_seed": 20260715,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "kind": "validation_calibrated_operating_point",
      "method": "diff_means",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "n_validation": 1742,
      "target_false_safe_rate": 0.1,
      "test_cluster_unit": "canonical_prompt",
      "test_false_safe_ci_high": 0.14831336434775172,
      "test_false_safe_ci_low": 0.060848628479225494,
      "test_false_safe_count": 92,
      "test_false_safe_denominator": 902,
      "test_false_safe_rate": 0.10199556541019955,
      "test_prompts": 438,
      "test_safe": 966,
      "test_safe_accept_count": 159,
      "test_safe_accept_denominator": 966,
      "test_safe_acceptance": 0.16459627329192547,
      "test_safe_acceptance_ci_high": 0.22114347357065803,
      "test_safe_acceptance_ci_low": 0.11215639303236853,
      "test_unsafe": 902,
      "threshold": 0.12249347363631505,
      "threshold_rule": "accept iff score >= nextafter(descending unsafe validation score at floor(target * n_unsafe), +inf)",
      "uncertainty_scope": "validation threshold and test sampling conditional on fixed train fit",
      "validation_cluster_unit": "canonical_prompt",
      "validation_false_safe_count": 86,
      "validation_false_safe_denominator": 866,
      "validation_false_safe_rate": 0.09930715935334873,
      "validation_prompts": 407,
      "validation_safe": 876,
      "validation_safe_accept_count": 150,
      "validation_safe_accept_denominator": 876,
      "validation_safe_acceptance": 0.17123287671232876,
      "validation_unsafe": 866
    },
    {
      "bootstrap_resamples_requested": 10000,
      "bootstrap_resamples_valid": 10000,
      "bootstrap_seed": 20260715,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "kind": "validation_calibrated_operating_point",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "n_validation": 3374,
      "target_false_safe_rate": 0.05,
      "test_cluster_unit": "canonical_prompt",
      "test_false_safe_ci_high": 0.08134839712951547,
      "test_false_safe_ci_low": 0.04735053967719052,
      "test_false_safe_count": 113,
      "test_false_safe_denominator": 1743,
      "test_false_safe_rate": 0.06483075157773953,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_safe_accept_count": 68,
      "test_safe_accept_denominator": 1743,
      "test_safe_acceptance": 0.03901319563970167,
      "test_safe_acceptance_ci_high": 0.05717634660145777,
      "test_safe_acceptance_ci_low": 0.027825683913547283,
      "test_unsafe": 1743,
      "threshold": 0.46212607403241085,
      "threshold_rule": "accept iff score >= nextafter(descending unsafe validation score at floor(target * n_unsafe), +inf)",
      "uncertainty_scope": "validation threshold and test sampling conditional on fixed train fit",
      "validation_cluster_unit": "canonical_prompt",
      "validation_false_safe_count": 84,
      "validation_false_safe_denominator": 1687,
      "validation_false_safe_rate": 0.04979253112033195,
      "validation_prompts": 1370,
      "validation_safe": 1687,
      "validation_safe_accept_count": 47,
      "validation_safe_accept_denominator": 1687,
      "validation_safe_acceptance": 0.027860106698280974,
      "validation_unsafe": 1687
    },
    {
      "bootstrap_resamples_requested": 10000,
      "bootstrap_resamples_valid": 10000,
      "bootstrap_seed": 20260715,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "kind": "validation_calibrated_operating_point",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "n_validation": 3374,
      "target_false_safe_rate": 0.1,
      "test_cluster_unit": "canonical_prompt",
      "test_false_safe_ci_high": 0.1347804381696305,
      "test_false_safe_ci_low": 0.08743454787782118,
      "test_false_safe_count": 200,
      "test_false_safe_denominator": 1743,
      "test_false_safe_rate": 0.11474469305794607,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_safe_accept_count": 141,
      "test_safe_accept_denominator": 1743,
      "test_safe_acceptance": 0.08089500860585198,
      "test_safe_acceptance_ci_high": 0.09701082152688335,
      "test_safe_acceptance_ci_low": 0.06122419791715313,
      "test_unsafe": 1743,
      "threshold": 0.4353130254279345,
      "threshold_rule": "accept iff score >= nextafter(descending unsafe validation score at floor(target * n_unsafe), +inf)",
      "uncertainty_scope": "validation threshold and test sampling conditional on fixed train fit",
      "validation_cluster_unit": "canonical_prompt",
      "validation_false_safe_count": 168,
      "validation_false_safe_denominator": 1687,
      "validation_false_safe_rate": 0.0995850622406639,
      "validation_prompts": 1370,
      "validation_safe": 1687,
      "validation_safe_accept_count": 103,
      "validation_safe_accept_denominator": 1687,
      "validation_safe_acceptance": 0.06105512744516894,
      "validation_unsafe": 1687
    },
    {
      "bootstrap_resamples_requested": 10000,
      "bootstrap_resamples_valid": 10000,
      "bootstrap_seed": 20260715,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "kind": "validation_calibrated_operating_point",
      "method": "diff_means",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "n_validation": 3374,
      "target_false_safe_rate": 0.05,
      "test_cluster_unit": "canonical_prompt",
      "test_false_safe_ci_high": 0.07094284583268126,
      "test_false_safe_ci_low": 0.03312392918332382,
      "test_false_safe_count": 87,
      "test_false_safe_denominator": 1743,
      "test_false_safe_rate": 0.04991394148020654,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_safe_accept_count": 267,
      "test_safe_accept_denominator": 1743,
      "test_safe_acceptance": 0.153184165232358,
      "test_safe_acceptance_ci_high": 0.19069320107256246,
      "test_safe_acceptance_ci_low": 0.11323836272768575,
      "test_unsafe": 1743,
      "threshold": 0.05644827306273041,
      "threshold_rule": "accept iff score >= nextafter(descending unsafe validation score at floor(target * n_unsafe), +inf)",
      "uncertainty_scope": "validation threshold and test sampling conditional on fixed train fit",
      "validation_cluster_unit": "canonical_prompt",
      "validation_false_safe_count": 84,
      "validation_false_safe_denominator": 1687,
      "validation_false_safe_rate": 0.04979253112033195,
      "validation_prompts": 1370,
      "validation_safe": 1687,
      "validation_safe_accept_count": 290,
      "validation_safe_accept_denominator": 1687,
      "validation_safe_acceptance": 0.17190278601066983,
      "validation_unsafe": 1687
    },
    {
      "bootstrap_resamples_requested": 10000,
      "bootstrap_resamples_valid": 10000,
      "bootstrap_seed": 20260715,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "kind": "validation_calibrated_operating_point",
      "method": "diff_means",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "n_validation": 3374,
      "target_false_safe_rate": 0.1,
      "test_cluster_unit": "canonical_prompt",
      "test_false_safe_ci_high": 0.12753748125937028,
      "test_false_safe_ci_low": 0.07933765992972214,
      "test_false_safe_count": 170,
      "test_false_safe_denominator": 1743,
      "test_false_safe_rate": 0.09753298909925416,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_safe_accept_count": 429,
      "test_safe_accept_denominator": 1743,
      "test_safe_acceptance": 0.24612736660929432,
      "test_safe_acceptance_ci_high": 0.2914533194141317,
      "test_safe_acceptance_ci_low": 0.21515326778484672,
      "test_unsafe": 1743,
      "threshold": 0.019304907011455128,
      "threshold_rule": "accept iff score >= nextafter(descending unsafe validation score at floor(target * n_unsafe), +inf)",
      "uncertainty_scope": "validation threshold and test sampling conditional on fixed train fit",
      "validation_cluster_unit": "canonical_prompt",
      "validation_false_safe_count": 168,
      "validation_false_safe_denominator": 1687,
      "validation_false_safe_rate": 0.0995850622406639,
      "validation_prompts": 1370,
      "validation_safe": 1687,
      "validation_safe_accept_count": 449,
      "validation_safe_accept_denominator": 1687,
      "validation_safe_acceptance": 0.26615293420272673,
      "validation_unsafe": 1687
    },
    {
      "bootstrap_resamples_requested": 10000,
      "bootstrap_resamples_valid": 10000,
      "bootstrap_seed": 20260715,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "mpnet",
      "kind": "validation_calibrated_operating_point",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "n_validation": 874,
      "target_false_safe_rate": 0.05,
      "test_cluster_unit": "canonical_prompt",
      "test_false_safe_ci_high": 0.06534954407294832,
      "test_false_safe_ci_low": 0.020771513353115726,
      "test_false_safe_count": 25,
      "test_false_safe_denominator": 683,
      "test_false_safe_rate": 0.036603221083455345,
      "test_prompts": 941,
      "test_safe": 265,
      "test_safe_accept_count": 1,
      "test_safe_accept_denominator": 265,
      "test_safe_acceptance": 0.0037735849056603774,
      "test_safe_acceptance_ci_high": 0.028779575617484315,
      "test_safe_acceptance_ci_low": 0.0,
      "test_unsafe": 683,
      "threshold": 0.3796603372616766,
      "threshold_rule": "accept iff score >= nextafter(descending unsafe validation score at floor(target * n_unsafe), +inf)",
      "uncertainty_scope": "validation threshold and test sampling conditional on fixed train fit",
      "validation_cluster_unit": "canonical_prompt",
      "validation_false_safe_count": 31,
      "validation_false_safe_denominator": 627,
      "validation_false_safe_rate": 0.049441786283891544,
      "validation_prompts": 863,
      "validation_safe": 247,
      "validation_safe_accept_count": 7,
      "validation_safe_accept_denominator": 247,
      "validation_safe_acceptance": 0.02834008097165992,
      "validation_unsafe": 627
    },
    {
      "bootstrap_resamples_requested": 10000,
      "bootstrap_resamples_valid": 10000,
      "bootstrap_seed": 20260715,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "mpnet",
      "kind": "validation_calibrated_operating_point",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "n_validation": 874,
      "target_false_safe_rate": 0.1,
      "test_cluster_unit": "canonical_prompt",
      "test_false_safe_ci_high": 0.10170277421213936,
      "test_false_safe_ci_low": 0.05109411399285604,
      "test_false_safe_count": 49,
      "test_false_safe_denominator": 683,
      "test_false_safe_rate": 0.07174231332357248,
      "test_prompts": 941,
      "test_safe": 265,
      "test_safe_accept_count": 13,
      "test_safe_accept_denominator": 265,
      "test_safe_acceptance": 0.04905660377358491,
      "test_safe_acceptance_ci_high": 0.07636363636363637,
      "test_safe_acceptance_ci_low": 0.02040816326530612,
      "test_unsafe": 683,
      "threshold": 0.343927352056219,
      "threshold_rule": "accept iff score >= nextafter(descending unsafe validation score at floor(target * n_unsafe), +inf)",
      "uncertainty_scope": "validation threshold and test sampling conditional on fixed train fit",
      "validation_cluster_unit": "canonical_prompt",
      "validation_false_safe_count": 62,
      "validation_false_safe_denominator": 627,
      "validation_false_safe_rate": 0.09888357256778309,
      "validation_prompts": 863,
      "validation_safe": 247,
      "validation_safe_accept_count": 17,
      "validation_safe_accept_denominator": 247,
      "validation_safe_acceptance": 0.06882591093117409,
      "validation_unsafe": 627
    },
    {
      "bootstrap_resamples_requested": 10000,
      "bootstrap_resamples_valid": 10000,
      "bootstrap_seed": 20260715,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "mpnet",
      "kind": "validation_calibrated_operating_point",
      "method": "diff_means",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "n_validation": 874,
      "target_false_safe_rate": 0.05,
      "test_cluster_unit": "canonical_prompt",
      "test_false_safe_ci_high": 0.095435989300577,
      "test_false_safe_ci_low": 0.040995607613469986,
      "test_false_safe_count": 45,
      "test_false_safe_denominator": 683,
      "test_false_safe_rate": 0.06588579795021962,
      "test_prompts": 941,
      "test_safe": 265,
      "test_safe_accept_count": 77,
      "test_safe_accept_denominator": 265,
      "test_safe_acceptance": 0.29056603773584905,
      "test_safe_acceptance_ci_high": 0.40084099639157234,
      "test_safe_acceptance_ci_low": 0.2049414317909908,
      "test_unsafe": 683,
      "threshold": 0.028061373309676587,
      "threshold_rule": "accept iff score >= nextafter(descending unsafe validation score at floor(target * n_unsafe), +inf)",
      "uncertainty_scope": "validation threshold and test sampling conditional on fixed train fit",
      "validation_cluster_unit": "canonical_prompt",
      "validation_false_safe_count": 31,
      "validation_false_safe_denominator": 627,
      "validation_false_safe_rate": 0.049441786283891544,
      "validation_prompts": 863,
      "validation_safe": 247,
      "validation_safe_accept_count": 82,
      "validation_safe_accept_denominator": 247,
      "validation_safe_acceptance": 0.3319838056680162,
      "validation_unsafe": 627
    },
    {
      "bootstrap_resamples_requested": 10000,
      "bootstrap_resamples_valid": 10000,
      "bootstrap_seed": 20260715,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "mpnet",
      "kind": "validation_calibrated_operating_point",
      "method": "diff_means",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "n_validation": 874,
      "target_false_safe_rate": 0.1,
      "test_cluster_unit": "canonical_prompt",
      "test_false_safe_ci_high": 0.16114581460169033,
      "test_false_safe_ci_low": 0.09198813056379822,
      "test_false_safe_count": 86,
      "test_false_safe_denominator": 683,
      "test_false_safe_rate": 0.1259150805270864,
      "test_prompts": 941,
      "test_safe": 265,
      "test_safe_accept_count": 124,
      "test_safe_accept_denominator": 265,
      "test_safe_acceptance": 0.4679245283018868,
      "test_safe_acceptance_ci_high": 0.5476211509338718,
      "test_safe_acceptance_ci_low": 0.3861751255380201,
      "test_unsafe": 683,
      "threshold": -0.011821682808551132,
      "threshold_rule": "accept iff score >= nextafter(descending unsafe validation score at floor(target * n_unsafe), +inf)",
      "uncertainty_scope": "validation threshold and test sampling conditional on fixed train fit",
      "validation_cluster_unit": "canonical_prompt",
      "validation_false_safe_count": 62,
      "validation_false_safe_denominator": 627,
      "validation_false_safe_rate": 0.09888357256778309,
      "validation_prompts": 863,
      "validation_safe": 247,
      "validation_safe_accept_count": 118,
      "validation_safe_accept_denominator": 247,
      "validation_safe_acceptance": 0.4777327935222672,
      "validation_unsafe": 627
    }
  ],
  "response_overlap_sensitivity": [
    {
      "auc_delta": -1.0037174628441115e-05,
      "auc_original": 0.5089839464176686,
      "auc_response_disjoint": 0.5089739092430402,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "kind": "response_overlap_sensitivity",
      "method": "safe_centroid",
      "mode": "response",
      "n_test_original": 1868,
      "n_test_response_disjoint": 1866,
      "n_train": 7987,
      "response_overlap_rows_removed": 2,
      "response_overlap_safe_removed": 1,
      "response_overlap_unsafe_removed": 1
    },
    {
      "auc_delta": 0.00018284115479971774,
      "auc_original": 0.5939871369351751,
      "auc_response_disjoint": 0.5941699780899748,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "kind": "response_overlap_sensitivity",
      "method": "two_centroid",
      "mode": "response",
      "n_test_original": 1868,
      "n_test_response_disjoint": 1866,
      "n_train": 7987,
      "response_overlap_rows_removed": 2,
      "response_overlap_safe_removed": 1,
      "response_overlap_unsafe_removed": 1
    },
    {
      "auc_delta": 0.00020261991381809175,
      "auc_original": 0.5903432905023573,
      "auc_response_disjoint": 0.5905459104161754,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "kind": "response_overlap_sensitivity",
      "method": "diff_means",
      "mode": "response",
      "n_test_original": 1868,
      "n_test_response_disjoint": 1866,
      "n_train": 7987,
      "response_overlap_rows_removed": 2,
      "response_overlap_safe_removed": 1,
      "response_overlap_unsafe_removed": 1
    },
    {
      "auc_delta": 0.0002122608596958342,
      "auc_original": 0.6237565015401707,
      "auc_response_disjoint": 0.6239687623998665,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "kind": "response_overlap_sensitivity",
      "method": "rankone",
      "mode": "response",
      "n_test_original": 1868,
      "n_test_response_disjoint": 1866,
      "n_train": 7987,
      "response_overlap_rows_removed": 2,
      "response_overlap_safe_removed": 1,
      "response_overlap_unsafe_removed": 1
    },
    {
      "auc_delta": 0.002066102632796274,
      "auc_original": 0.45740901479864216,
      "auc_response_disjoint": 0.45947511743143843,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "kind": "response_overlap_sensitivity",
      "method": "safe_centroid",
      "mode": "response",
      "n_test_original": 3486,
      "n_test_response_disjoint": 3478,
      "n_train": 16352,
      "response_overlap_rows_removed": 8,
      "response_overlap_safe_removed": 8,
      "response_overlap_unsafe_removed": 0
    },
    {
      "auc_delta": -0.0011029532231374706,
      "auc_original": 0.6986197391812969,
      "auc_response_disjoint": 0.6975167859581595,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "kind": "response_overlap_sensitivity",
      "method": "two_centroid",
      "mode": "response",
      "n_test_original": 3486,
      "n_test_response_disjoint": 3478,
      "n_train": 16352,
      "response_overlap_rows_removed": 8,
      "response_overlap_safe_removed": 8,
      "response_overlap_unsafe_removed": 0
    },
    {
      "auc_delta": -0.0013289835031896624,
      "auc_original": 0.6902620727973775,
      "auc_response_disjoint": 0.6889330892941878,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "kind": "response_overlap_sensitivity",
      "method": "diff_means",
      "mode": "response",
      "n_test_original": 3486,
      "n_test_response_disjoint": 3478,
      "n_train": 16352,
      "response_overlap_rows_removed": 8,
      "response_overlap_safe_removed": 8,
      "response_overlap_unsafe_removed": 0
    },
    {
      "auc_delta": -0.0012429442870786067,
      "auc_original": 0.6907061077685054,
      "auc_response_disjoint": 0.6894631634814268,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "kind": "response_overlap_sensitivity",
      "method": "rankone",
      "mode": "response",
      "n_test_original": 3486,
      "n_test_response_disjoint": 3478,
      "n_train": 16352,
      "response_overlap_rows_removed": 8,
      "response_overlap_safe_removed": 8,
      "response_overlap_unsafe_removed": 0
    },
    {
      "auc_delta": 0.0025789393780125125,
      "auc_original": 0.3894858974004806,
      "auc_response_disjoint": 0.39206483677849313,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "mpnet",
      "kind": "response_overlap_sensitivity",
      "method": "safe_centroid",
      "mode": "response",
      "n_test_original": 948,
      "n_test_response_disjoint": 941,
      "n_train": 4045,
      "response_overlap_rows_removed": 7,
      "response_overlap_safe_removed": 5,
      "response_overlap_unsafe_removed": 2
    },
    {
      "auc_delta": -0.0023597425562921215,
      "auc_original": 0.7642144810630129,
      "auc_response_disjoint": 0.7618547385067208,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "mpnet",
      "kind": "response_overlap_sensitivity",
      "method": "two_centroid",
      "mode": "response",
      "n_test_original": 948,
      "n_test_response_disjoint": 941,
      "n_train": 4045,
      "response_overlap_rows_removed": 7,
      "response_overlap_safe_removed": 5,
      "response_overlap_unsafe_removed": 2
    },
    {
      "auc_delta": -0.0026204699752828686,
      "auc_original": 0.7933976076687201,
      "auc_response_disjoint": 0.7907771376934373,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "mpnet",
      "kind": "response_overlap_sensitivity",
      "method": "diff_means",
      "mode": "response",
      "n_test_original": 948,
      "n_test_response_disjoint": 941,
      "n_train": 4045,
      "response_overlap_rows_removed": 7,
      "response_overlap_safe_removed": 5,
      "response_overlap_unsafe_removed": 2
    },
    {
      "auc_delta": -0.0024104389173433827,
      "auc_original": 0.6369015718666261,
      "auc_response_disjoint": 0.6344911329492827,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "mpnet",
      "kind": "response_overlap_sensitivity",
      "method": "rankone",
      "mode": "response",
      "n_test_original": 948,
      "n_test_response_disjoint": 941,
      "n_train": 4045,
      "response_overlap_rows_removed": 7,
      "response_overlap_safe_removed": 5,
      "response_overlap_unsafe_removed": 2
    }
  ],
  "results": [
    {
      "auc": 0.4438894944535319,
      "auc_ci_high": 0.46927896794833585,
      "auc_ci_low": 0.41810262249154434,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.5502283105022832,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5502283105022832,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.726737576790164,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.547945205479452,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.547945205479452,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.7715533370942913,
      "auc_ci_high": 0.7928905534108371,
      "auc_ci_low": 0.7503893276432548,
      "auc_delta_ci_high": 0.36148030082249316,
      "auc_delta_ci_low": 0.29220818337109117,
      "auc_delta_vs_safe_centroid": 0.32766384264075943,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.6255707762557078,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6255707762557078,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.770108781931526,
      "auc_ci_high": 0.7907573954525354,
      "auc_ci_low": 0.7480874196647717,
      "auc_delta_ci_high": 0.36148500077884915,
      "auc_delta_ci_low": 0.28816503513881875,
      "auc_delta_vs_safe_centroid": 0.3262192874779941,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.6050228310502284,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6050228310502284,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.770108781931526,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.6050228310502284,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6050228310502284,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.7579720734690869,
      "auc_ci_high": 0.7776330178186553,
      "auc_ci_low": 0.7363462396256258,
      "auc_delta_ci_high": 0.3481443097714159,
      "auc_delta_ci_low": 0.27729764857371564,
      "auc_delta_vs_safe_centroid": 0.31408257901555503,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.6461187214611872,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6461187214611872,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.8419919233898515,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.6461187214611872,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6461187214611872,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.5604097979571762,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.5319634703196348,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5319634703196348,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.5068493150684932,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5068493150684932,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.5183982683982684,
      "auc_ci_high": 0.5437294891421267,
      "auc_ci_low": 0.4899613669064246,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.5502283105022832,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5502283105022832,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5527181372886569,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.547945205479452,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.547945205479452,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.594744597925934,
      "auc_ci_high": 0.6186703994636092,
      "auc_ci_low": 0.5694546414159392,
      "auc_delta_ci_high": 0.11336490228866726,
      "auc_delta_ci_low": 0.040845347559667816,
      "auc_delta_vs_safe_centroid": 0.07634632952766562,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.6255707762557078,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6255707762557078,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5868715942947119,
      "auc_ci_high": 0.6109253513424004,
      "auc_ci_low": 0.5627103037837785,
      "auc_delta_ci_high": 0.11144598557633781,
      "auc_delta_ci_low": 0.029006492689845974,
      "auc_delta_vs_safe_centroid": 0.0684733258964435,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.6050228310502284,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6050228310502284,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5868715942947119,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.6050228310502284,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6050228310502284,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6237565015401707,
      "auc_ci_high": 0.651082868132608,
      "auc_ci_low": 0.597031383863214,
      "auc_delta_ci_high": 0.15197598809105398,
      "auc_delta_ci_low": 0.0620748514194101,
      "auc_delta_vs_safe_centroid": 0.10535823314190229,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.6461187214611872,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6461187214611872,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6605461523277005,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.6461187214611872,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6461187214611872,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5290865020451446,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.5319634703196348,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5319634703196348,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.5068493150684932,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5068493150684932,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5089839464176686,
      "auc_ci_high": 0.5355599861172139,
      "auc_ci_low": 0.4815378260384407,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.5205479452054794,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5205479452054794,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5337207861067882,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.5296803652968036,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5296803652968036,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5939871369351751,
      "auc_ci_high": 0.6185510038125706,
      "auc_ci_low": 0.5692081645733034,
      "auc_delta_ci_high": 0.12611413973951663,
      "auc_delta_ci_low": 0.04747953804430815,
      "auc_delta_vs_safe_centroid": 0.08500319051750649,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.6529680365296804,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6529680365296804,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5903432905023573,
      "auc_ci_high": 0.6149105494505887,
      "auc_ci_low": 0.5657279933644083,
      "auc_delta_ci_high": 0.1254987036441204,
      "auc_delta_ci_low": 0.03969992617447594,
      "auc_delta_vs_safe_centroid": 0.0813593440846887,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.634703196347032,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.634703196347032,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5903432905023573,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.634703196347032,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.634703196347032,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6237565015401707,
      "auc_ci_high": 0.651082868132608,
      "auc_ci_low": 0.597031383863214,
      "auc_delta_ci_high": 0.1597883842180613,
      "auc_delta_ci_low": 0.07293481095248723,
      "auc_delta_vs_safe_centroid": 0.11477255512250206,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.6461187214611872,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6461187214611872,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6385292861963064,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.639269406392694,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.639269406392694,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5290865020451446,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.5319634703196348,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5319634703196348,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.5034246575342466,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5034246575342466,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.39579249826239604,
      "auc_ci_high": 0.40812403387794816,
      "auc_ci_low": 0.3833983082693282,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.3941747572815534,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.3941747572815534,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.8394555358485118,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.7533980582524272,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7533980582524272,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.8645206408933466,
      "auc_ci_high": 0.8715509235681754,
      "auc_ci_low": 0.8569705166789272,
      "auc_delta_ci_high": 0.48172640326038435,
      "auc_delta_ci_low": 0.45458682493639724,
      "auc_delta_vs_safe_centroid": 0.46872814263095053,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.7540453074433657,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7540453074433657,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.8755926215960492,
      "auc_ci_high": 0.8827120873629737,
      "auc_ci_low": 0.8686748444358063,
      "auc_delta_ci_high": 0.4943748125982574,
      "auc_delta_ci_low": 0.4637118483501278,
      "auc_delta_vs_safe_centroid": 0.4798001233336532,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.7734627831715211,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7734627831715211,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.8755926215960492,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.7734627831715211,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7734627831715211,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.8626334936055258,
      "auc_ci_high": 0.8692320446633383,
      "auc_ci_low": 0.854658277388896,
      "auc_delta_ci_high": 0.4833429700162357,
      "auc_delta_ci_low": 0.4515130817047324,
      "auc_delta_vs_safe_centroid": 0.4668409953431297,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.8336569579288026,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8336569579288026,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.9358991234956004,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.8530744336569579,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8530744336569579,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.6017012561393229,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.6362459546925566,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.6362459546925566,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.5119323974389565,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.5310679611650485,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5310679611650485,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.4445060275962237,
      "auc_ci_high": 0.4597008648555562,
      "auc_ci_low": 0.4294015575918618,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.3941747572815534,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.3941747572815534,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6563709098454197,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.7533980582524272,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7533980582524272,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6618458346301483,
      "auc_ci_high": 0.6745020800161569,
      "auc_ci_low": 0.6488181544966948,
      "auc_delta_ci_high": 0.2351648707413225,
      "auc_delta_ci_low": 0.2014842330737075,
      "auc_delta_vs_safe_centroid": 0.21733980703392464,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.7540453074433657,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7540453074433657,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6732655254694471,
      "auc_ci_high": 0.6855114951259788,
      "auc_ci_low": 0.6608762304293397,
      "auc_delta_ci_high": 0.24872045326804734,
      "auc_delta_ci_low": 0.21006197645633,
      "auc_delta_vs_safe_centroid": 0.22875949787322336,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.7734627831715211,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7734627831715211,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6732655254694471,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.7734627831715211,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7734627831715211,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.739791679634817,
      "auc_ci_high": 0.7542290835245613,
      "auc_ci_low": 0.7267212198410471,
      "auc_delta_ci_high": 0.3192579033894529,
      "auc_delta_ci_low": 0.27337127149583773,
      "auc_delta_vs_safe_centroid": 0.29528565203859325,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.8336569579288026,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8336569579288026,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.7937993567797489,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.8530744336569579,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8530744336569579,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6117833800186742,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.6362459546925566,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.6362459546925566,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5081842514783691,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.5310679611650485,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5310679611650485,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.4128562713974479,
      "auc_ci_high": 0.42718746970753596,
      "auc_ci_low": 0.39862225187315653,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.40258899676375404,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.40258899676375404,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6486184043987966,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.7359223300970874,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7359223300970874,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.7353414254590724,
      "auc_ci_high": 0.7478268271728807,
      "auc_ci_low": 0.7221915284143379,
      "auc_delta_ci_high": 0.34373854326611447,
      "auc_delta_ci_low": 0.3030437643850727,
      "auc_delta_vs_safe_centroid": 0.32248515406162453,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.8258899676375404,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8258899676375404,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.7239340180516651,
      "auc_ci_high": 0.7368140153128885,
      "auc_ci_low": 0.7114714403655138,
      "auc_delta_ci_high": 0.3345000587902702,
      "auc_delta_ci_low": 0.28853580342915564,
      "auc_delta_vs_safe_centroid": 0.3110777466542172,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.8220064724919094,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8220064724919094,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.7239340180516651,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.8220064724919094,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8220064724919094,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.739791679634817,
      "auc_ci_high": 0.7542290835245613,
      "auc_ci_low": 0.7267212198410471,
      "auc_delta_ci_high": 0.3503507975458268,
      "auc_delta_ci_low": 0.30331187391204517,
      "auc_delta_vs_safe_centroid": 0.32693540823736905,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.8336569579288026,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8336569579288026,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.8199917833800189,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.8724919093851132,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8724919093851132,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6117833800186742,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.6362459546925566,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.6362459546925566,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5339545596016184,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.553074433656958,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.553074433656958,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.45740901479864216,
      "auc_ci_high": 0.46734360131817626,
      "auc_ci_low": 0.44727104848003996,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.40906483075157773,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5903486085971622,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.6896156052782558,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.6986197391812969,
      "auc_ci_high": 0.7123212690849691,
      "auc_ci_low": 0.6860048965732262,
      "auc_delta_ci_high": 0.2591553445219099,
      "auc_delta_ci_low": 0.2232924624242365,
      "auc_delta_vs_safe_centroid": 0.24121072438265478,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.7814113597246127,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.6902620727973775,
      "auc_ci_high": 0.7028609343970369,
      "auc_ci_low": 0.677966876853181,
      "auc_delta_ci_high": 0.2520611270454351,
      "auc_delta_ci_low": 0.21342822270212541,
      "auc_delta_vs_safe_centroid": 0.23285305799873535,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.7848537005163512,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.6902620727973775,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.7848537005163512,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.6907061077685054,
      "auc_ci_high": 0.7032772600705247,
      "auc_ci_low": 0.678189691940903,
      "auc_delta_ci_high": 0.25305273326756683,
      "auc_delta_ci_low": 0.21371650818630028,
      "auc_delta_vs_safe_centroid": 0.23329709296986323,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.7888697647733792,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.7751339757851174,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.8227194492254734,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5948682855345652,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.606425702811245,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.5,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5602341478450616,
      "auc_ci_high": 0.5836406160183683,
      "auc_ci_low": 0.537425165806199,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.8529411764705882,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.8529411764705882,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.7598189667648392,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.6871657754010695,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.6871657754010695,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.8241607572121032,
      "auc_ci_high": 0.8397170842212138,
      "auc_ci_low": 0.8081124096405138,
      "auc_delta_ci_high": 0.28606146528696025,
      "auc_delta_ci_low": 0.2402333406486205,
      "auc_delta_vs_safe_centroid": 0.2639266093670416,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9358288770053476,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9358288770053476,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.8359931360737665,
      "auc_ci_high": 0.850450289900186,
      "auc_ci_low": 0.8197849174799724,
      "auc_delta_ci_high": 0.30096665387257443,
      "auc_delta_ci_low": 0.24968668927759982,
      "auc_delta_vs_safe_centroid": 0.2757589882287048,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.93048128342246,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.93048128342246,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.8359931360737665,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.93048128342246,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.93048128342246,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.746711348596109,
      "auc_ci_high": 0.7669144094872449,
      "auc_ci_low": 0.726580278997033,
      "auc_delta_ci_high": 0.20853054196293366,
      "auc_delta_ci_low": 0.16587339325716746,
      "auc_delta_vs_safe_centroid": 0.18647720075104735,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9679144385026738,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9679144385026738,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.9013554938662587,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9598930481283422,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9598930481283422,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.6838205305070697,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.9149550706033376,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 1.0,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 1.0,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.8332863008479958,
      "auc_ci_high": 0.8603292091583876,
      "auc_ci_low": 0.8056798579216164,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.8529411764705882,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.8529411764705882,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.6574435962919589,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.6871657754010695,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.6871657754010695,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.8993340200076193,
      "auc_ci_high": 0.9177149199870365,
      "auc_ci_low": 0.8778112446588031,
      "auc_delta_ci_high": 0.09775356479345289,
      "auc_delta_ci_low": 0.037093731153481066,
      "auc_delta_vs_safe_centroid": 0.06604771915962349,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9358288770053476,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9358288770053476,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.8857816093575833,
      "auc_ci_high": 0.9062595103883215,
      "auc_ci_low": 0.8614706870963406,
      "auc_delta_ci_high": 0.08706431187047015,
      "auc_delta_ci_low": 0.02039356142885391,
      "auc_delta_vs_safe_centroid": 0.0524953085095875,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.93048128342246,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.93048128342246,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.8857816093575834,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.93048128342246,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.93048128342246,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9575790498497312,
      "auc_ci_high": 0.9692415473292005,
      "auc_ci_low": 0.9437529329805133,
      "auc_delta_ci_high": 0.15246752872760794,
      "auc_delta_ci_low": 0.10007005880628417,
      "auc_delta_vs_safe_centroid": 0.12429274900173537,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9679144385026738,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9679144385026738,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9458044671454574,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9598930481283422,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9598930481283422,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9914565490384208,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 1.0,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 1.0,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 1.0,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9340510490595855,
      "auc_ci_high": 0.9493581828570501,
      "auc_ci_low": 0.9164742739993054,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9545454545454546,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9545454545454546,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.6528155997347369,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.6871657754010695,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.6871657754010695,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9390741184936435,
      "auc_ci_high": 0.9527791603036195,
      "auc_ci_low": 0.9212685298660774,
      "auc_delta_ci_high": 0.022860738818551947,
      "auc_delta_ci_low": -0.012635096603664466,
      "auc_delta_vs_safe_centroid": 0.005023069434058058,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9625668449197861,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9625668449197861,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9542138755238243,
      "auc_ci_high": 0.9666366685263161,
      "auc_ci_low": 0.9396647563742834,
      "auc_delta_ci_high": 0.033714485311848445,
      "auc_delta_ci_low": 0.007205992305214715,
      "auc_delta_vs_safe_centroid": 0.020162826464238837,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9679144385026738,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9679144385026738,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9542138755238243,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9679144385026738,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9679144385026738,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9575790498497312,
      "auc_ci_high": 0.9692415473292005,
      "auc_ci_low": 0.9437529329805133,
      "auc_delta_ci_high": 0.037022128818209814,
      "auc_delta_ci_low": 0.010690064326764784,
      "auc_delta_vs_safe_centroid": 0.02352800079014572,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9679144385026738,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9679144385026738,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.992027993735273,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9973262032085561,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9973262032085561,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9914565490384208,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 1.0,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 1.0,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 1.0,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.3894858974004806,
      "auc_ci_high": 0.4271484181476907,
      "auc_ci_low": 0.3534302125263772,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.7844194591010801,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.7642144810630129,
      "auc_ci_high": 0.794764167927097,
      "auc_ci_low": 0.7333770170335815,
      "auc_delta_ci_high": 0.41545316737078947,
      "auc_delta_ci_low": 0.3363982314402271,
      "auc_delta_vs_safe_centroid": 0.3747285836625323,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.7933976076687201,
      "auc_ci_high": 0.8212015541452132,
      "auc_ci_low": 0.7637512243125597,
      "auc_delta_ci_high": 0.4513499674619095,
      "auc_delta_ci_low": 0.3595479863174517,
      "auc_delta_vs_safe_centroid": 0.4039117102682395,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.7933976076687201,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.6369015718666261,
      "auc_ci_high": 0.6742416481547318,
      "auc_ci_low": 0.5991820867690997,
      "auc_delta_ci_high": 0.30697564169777153,
      "auc_delta_ci_low": 0.19278797358513114,
      "auc_delta_vs_safe_centroid": 0.24741567446614549,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.8563330478742506,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.5544517804359237,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.4784883324791668,
      "auc_ci_high": 0.4899193540528526,
      "auc_ci_low": 0.46870176290483,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "beavertails",
      "kind": "cross_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 3486,
      "n_train": 7987,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 1878,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.6598725037022115,
      "auc_ci_high": 0.6727485478629766,
      "auc_ci_low": 0.6487355885917488,
      "auc_delta_ci_high": 0.19969819721803184,
      "auc_delta_ci_low": 0.16474201766346427,
      "auc_delta_vs_safe_centroid": 0.18138417122304473,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "beavertails",
      "kind": "cross_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 3486,
      "n_train": 7987,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 1878,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.6569186342945753,
      "auc_ci_high": 0.6697665958872543,
      "auc_ci_low": 0.646305356864877,
      "auc_delta_ci_high": 0.1971858387908484,
      "auc_delta_ci_low": 0.16092662053867915,
      "auc_delta_vs_safe_centroid": 0.17843030181540853,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "beavertails",
      "kind": "cross_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 3486,
      "n_train": 7987,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 1878,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.6985124334729296,
      "auc_ci_high": 0.7122401028099037,
      "auc_ci_low": 0.6860612491496466,
      "auc_delta_ci_high": 0.2386838166437963,
      "auc_delta_ci_low": 0.2027012334097472,
      "auc_delta_vs_safe_centroid": 0.2200241009937628,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "beavertails",
      "kind": "cross_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 3486,
      "n_train": 7987,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 1878,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.2534931904196248,
      "auc_ci_high": 0.2850464988525986,
      "auc_ci_low": 0.22087961894795094,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "beavertails",
      "kind": "cross_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 948,
      "n_train": 7987,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 1878,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.6571286499627063,
      "auc_ci_high": 0.6898675955482815,
      "auc_ci_low": 0.6201699857799976,
      "auc_delta_ci_high": 0.4533079085283299,
      "auc_delta_ci_low": 0.3540278428340516,
      "auc_delta_vs_safe_centroid": 0.40363545954308144,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "beavertails",
      "kind": "cross_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 948,
      "n_train": 7987,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 1878,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.682195640763557,
      "auc_ci_high": 0.7144101680094186,
      "auc_ci_low": 0.6450474589324722,
      "auc_delta_ci_high": 0.4814322683985869,
      "auc_delta_ci_low": 0.37741563808646056,
      "auc_delta_vs_safe_centroid": 0.4287024503439322,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "beavertails",
      "kind": "cross_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 948,
      "n_train": 7987,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 1878,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.6462056962899527,
      "auc_ci_high": 0.6819626994882425,
      "auc_ci_low": 0.6074031420424978,
      "auc_delta_ci_high": 0.44641110918448274,
      "auc_delta_ci_low": 0.3380201550702901,
      "auc_delta_vs_safe_centroid": 0.3927125058703279,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "beavertails",
      "kind": "cross_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 948,
      "n_train": 7987,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 1878,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.501032901351035,
      "auc_ci_high": 0.527931173315966,
      "auc_ci_low": 0.46927040051396685,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "safe_rlhf",
      "kind": "cross_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 16352,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 6534,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6274737987357287,
      "auc_ci_high": 0.6534762480598366,
      "auc_ci_low": 0.6016348101902564,
      "auc_delta_ci_high": 0.16818764187101767,
      "auc_delta_ci_low": 0.08446656770313658,
      "auc_delta_vs_safe_centroid": 0.12644089738469377,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "safe_rlhf",
      "kind": "cross_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 16352,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 6534,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6130682678932944,
      "auc_ci_high": 0.6391850966303867,
      "auc_ci_low": 0.5866026969218738,
      "auc_delta_ci_high": 0.15712452852711017,
      "auc_delta_ci_low": 0.06501020439880627,
      "auc_delta_vs_safe_centroid": 0.11203536654225943,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "safe_rlhf",
      "kind": "cross_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 1868,
      "n_train": 16352,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 6534,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6143433272277388,
      "auc_ci_high": 0.6399271660228536,
      "auc_ci_low": 0.5892309867740324,
      "auc_delta_ci_high": 0.15860406052297393,
      "auc_delta_ci_low": 0.06574909969350942,
      "auc_delta_vs_safe_centroid": 0.11331042587670381,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "safe_rlhf",
      "kind": "cross_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 1868,
      "n_train": 16352,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 6534,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.29053288764883006,
      "auc_ci_high": 0.3225781592605975,
      "auc_ci_low": 0.2590495579915865,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "safe_rlhf",
      "kind": "cross_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 948,
      "n_train": 16352,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 6534,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.614431337882262,
      "auc_ci_high": 0.6527724736240459,
      "auc_ci_low": 0.5752069129947368,
      "auc_delta_ci_high": 0.38398335011467816,
      "auc_delta_ci_low": 0.2667877971340211,
      "auc_delta_vs_safe_centroid": 0.32389845023343194,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "safe_rlhf",
      "kind": "cross_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 948,
      "n_train": 16352,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 6534,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.6623663637117048,
      "auc_ci_high": 0.6985173962710706,
      "auc_ci_low": 0.6258040907601642,
      "auc_delta_ci_high": 0.4339591543513337,
      "auc_delta_ci_low": 0.3112138387848227,
      "auc_delta_vs_safe_centroid": 0.3718334760628747,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "safe_rlhf",
      "kind": "cross_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 948,
      "n_train": 16352,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 6534,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.6571175999336999,
      "auc_ci_high": 0.6933371006087676,
      "auc_ci_low": 0.6206085452721725,
      "auc_delta_ci_high": 0.43027699801882713,
      "auc_delta_ci_low": 0.3074980191466432,
      "auc_delta_vs_safe_centroid": 0.36658471228486983,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "mpnet",
      "eval_corpus": "aegis",
      "fit_corpus": "safe_rlhf",
      "kind": "cross_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 948,
      "n_train": 16352,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 6534,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.500394797849729,
      "auc_ci_high": 0.5288954036761522,
      "auc_ci_low": 0.47071693108581325,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "aegis",
      "kind": "cross_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 6,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5593596929758117,
      "auc_ci_high": 0.585368904724778,
      "auc_ci_low": 0.5345696898017837,
      "auc_delta_ci_high": 0.09911429002389145,
      "auc_delta_ci_low": 0.022365092982277603,
      "auc_delta_vs_safe_centroid": 0.05896489512608272,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "aegis",
      "kind": "cross_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 6,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5598830296603361,
      "auc_ci_high": 0.5871522002224597,
      "auc_ci_low": 0.5348140844833893,
      "auc_delta_ci_high": 0.10597570785651415,
      "auc_delta_ci_low": 0.016271820171584114,
      "auc_delta_vs_safe_centroid": 0.05948823181060714,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "aegis",
      "kind": "cross_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 1868,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 6,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5277115955801003,
      "auc_ci_high": 0.5560936001682677,
      "auc_ci_low": 0.5006909971837129,
      "auc_delta_ci_high": 0.07380906343758036,
      "auc_delta_ci_low": -0.0197808892688208,
      "auc_delta_vs_safe_centroid": 0.027316797730371323,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "mpnet",
      "eval_corpus": "beavertails",
      "fit_corpus": "aegis",
      "kind": "cross_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 1868,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 6,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.44796907488983884,
      "auc_ci_high": 0.4593851269716305,
      "auc_ci_low": 0.43674511579915043,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "aegis",
      "kind": "cross_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 3486,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 6,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5643312533800475,
      "auc_ci_high": 0.5742395072523078,
      "auc_ci_low": 0.5559049198573349,
      "auc_delta_ci_high": 0.1299419350751974,
      "auc_delta_ci_low": 0.1014314006773066,
      "auc_delta_vs_safe_centroid": 0.11636217849020869,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "aegis",
      "kind": "cross_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 3486,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 6,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5786852022465734,
      "auc_ci_high": 0.5893924597545003,
      "auc_ci_low": 0.5698907644525395,
      "auc_delta_ci_high": 0.14635138046498905,
      "auc_delta_ci_low": 0.11332317400758388,
      "auc_delta_vs_safe_centroid": 0.13071612735673455,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "aegis",
      "kind": "cross_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 3486,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 6,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5291152315186489,
      "auc_ci_high": 0.5386123834035328,
      "auc_ci_low": 0.5202282100641469,
      "auc_delta_ci_high": 0.09775394153155972,
      "auc_delta_ci_low": 0.06452273853533771,
      "auc_delta_vs_safe_centroid": 0.08114615662881008,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "mpnet",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "aegis",
      "kind": "cross_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 3486,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 6,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    }
  ],
  "revision_policy": "frozen_paper_revisions",
  "schema_version": 3,
  "source_manifest": {
    "make_figures.py": {
      "bytes": 9490,
      "sha256": "6c046a7f40033c3a29f879a5629deeb824b79b1e6f3e56553804bba201ba158d"
    },
    "run_study.py": {
      "bytes": 53092,
      "sha256": "52190f6d2e1a2b77e4644e9d786df68daa72ab2e229fe33f5a073fafd9a94339"
    },
    "study.py": {
      "bytes": 30835,
      "sha256": "9cae57b2564c2c87b3455b5d88b5549aa6e16a93216ef2d2f9f63b3becef4c15"
    },
    "tests/test_make_figures.py": {
      "bytes": 2127,
      "sha256": "b0997ee0a6f772ef1dad8158f4a9945687d6351d7da2f5ccaac18e129c169fb4"
    },
    "tests/test_run_study.py": {
      "bytes": 2125,
      "sha256": "20abb47c1482d417288725990283e8133b9f01d7e9235d051b5ff52ffffdff74"
    },
    "tests/test_study.py": {
      "bytes": 13037,
      "sha256": "1eb25bad905377a0488acc4370de2954ba50d790333fada854d5040b4cb1f6f7"
    }
  }
}


==> anc/one-class-centroid-v2/results/qwen05b_input_ablation_v3.json <==
{
  "bootstrap_resamples_requested": 500,
  "bootstrap_seed": 20260715,
  "command": "run_study.py --encoders qwen05b --modes prompt prompt_response --skip-transfer --batch-size 64 --output results/qwen05b_input_ablation_v3.json",
  "created_at": "2026-10-01T05:36:33.440912+00:00",
  "dataset_manifest": {
    "aegis": {
      "candidate_response_rows": 33416,
      "candidate_response_rows_excluded": 17486,
      "deduplication": {
        "conflicting_pairs": 0,
        "conflicting_rows_removed": 0,
        "exact_duplicates_removed": 1683,
        "input_rows": 15930,
        "output_rows": 14247
      },
      "emitted_response_rows": 15930,
      "exact_train_test_prompt_overlap": 0,
      "repo": "nvidia/Aegis-AI-Content-Safety-Dataset-2.0",
      "revision": "d86bb8bedff51d25ac834ab7838f1cc61acb7a2c",
      "source_records_by_split": {
        "test": 1964,
        "train": 30007,
        "validation": 1445
      },
      "source_records_total": 33416,
      "source_splits": [
        "train",
        "validation",
        "test"
      ],
      "split_policy": "sha256(prompt_salt + canonical_prompt), 70/15/15",
      "split_salt": "one-class-centroid-v1-20260715",
      "test": {
        "label_source_by_label": {
          "human": {
            "safe": 739
          },
          "llm_jury": {
            "safe": 265,
            "unsafe": 683
          },
          "refusal_data_augmentation": {
            "safe": 554
          }
        },
        "label_sources": {
          "human": 739,
          "llm_jury": 948,
          "refusal_data_augmentation": 554
        },
        "labels": {
          "safe": 1558,
          "unsafe": 683
        },
        "mixed_label_prompts": 374,
        "mixed_label_rows": 753,
        "ordered_rows_sha256": "a7481784f035da0317589a6e8e19954a718e5b6f214a531123c30ff25bfaabab",
        "rows": 2241,
        "unique_prompts": 1717
      },
      "train": {
        "label_source_by_label": {
          "human": {
            "safe": 3373
          },
          "llm_jury": {
            "safe": 1175,
            "unsafe": 2870
          },
          "refusal_data_augmentation": {
            "safe": 2445
          }
        },
        "label_sources": {
          "human": 3373,
          "llm_jury": 4045,
          "refusal_data_augmentation": 2445
        },
        "labels": {
          "safe": 6993,
          "unsafe": 2870
        },
        "mixed_label_prompts": 1557,
        "mixed_label_rows": 3160,
        "ordered_rows_sha256": "83606c26ed0a2ed048c5e6fa62ab06ea063694eed97b9e4705cb9a4c72737443",
        "rows": 9863,
        "unique_prompts": 7533
      },
      "validation": {
        "label_source_by_label": {
          "human": {
            "safe": 751
          },
          "llm_jury": {
            "safe": 247,
            "unsafe": 627
          },
          "refusal_data_augmentation": {
            "safe": 518
          }
        },
        "label_sources": {
          "human": 751,
          "llm_jury": 874,
          "refusal_data_augmentation": 518
        },
        "labels": {
          "safe": 1516,
          "unsafe": 627
        },
        "mixed_label_prompts": 340,
        "mixed_label_rows": 689,
        "ordered_rows_sha256": "62e670232f26225953734917e2052cd3ab3d3c0b4c5df17abc4c23444e0700e8",
        "rows": 2143,
        "unique_prompts": 1649
      }
    },
    "beavertails": {
      "candidate_response_rows": 30207,
      "candidate_response_rows_excluded": 0,
      "deduplication": {
        "conflicting_pairs": 4,
        "conflicting_rows_removed": 8,
        "exact_duplicates_removed": 79,
        "input_rows": 30207,
        "output_rows": 30120
      },
      "emitted_response_rows": 30207,
      "exact_train_test_prompt_overlap": 0,
      "repo": "PKU-Alignment/BeaverTails",
      "revision": "8401fe609d288129cc684a9b3be6a93e41cfe678",
      "source_records_by_split": {
        "30k_test": 3021,
        "30k_train": 27186
      },
      "source_records_total": 30207,
      "source_splits": [
        "30k_train",
        "30k_test"
      ],
      "split_policy": "sha256(prompt_salt + canonical_prompt), 70/15/15",
      "split_salt": "one-class-centroid-v1-20260715",
      "test": {
        "label_source_by_label": {
          "human": {
            "safe": 2039,
            "unsafe": 2768
          }
        },
        "label_sources": {
          "human": 4807
        },
        "labels": {
          "safe": 2039,
          "unsafe": 2768
        },
        "mixed_label_prompts": 438,
        "mixed_label_rows": 1868,
        "ordered_rows_sha256": "1614a867523920499389ede85330df7141a76dd94885f9b87a2597e3caf7f001",
        "rows": 4807,
        "unique_prompts": 1226
      },
      "train": {
        "label_source_by_label": {
          "human": {
            "safe": 8812,
            "unsafe": 11898
          }
        },
        "label_sources": {
          "human": 20710
        },
        "labels": {
          "safe": 8812,
          "unsafe": 11898
        },
        "mixed_label_prompts": 1878,
        "mixed_label_rows": 7987,
        "ordered_rows_sha256": "ae8b0f19228674fd87e1b7550e8d8c21c5f57ed8dbb58d48971955cde3a3d48b",
        "rows": 20710,
        "unique_prompts": 5348
      },
      "validation": {
        "label_source_by_label": {
          "human": {
            "safe": 1988,
            "unsafe": 2615
          }
        },
        "label_sources": {
          "human": 4603
        },
        "labels": {
          "safe": 1988,
          "unsafe": 2615
        },
        "mixed_label_prompts": 407,
        "mixed_label_rows": 1742,
        "ordered_rows_sha256": "e4c77d7d09ec9511f7f3560a644194179ea1f56b1c388d28be37d717477fd968",
        "rows": 4603,
        "unique_prompts": 1188
      }
    },
    "safe_rlhf": {
      "candidate_response_rows": 164236,
      "candidate_response_rows_excluded": 0,
      "deduplication": {
        "conflicting_pairs": 0,
        "conflicting_rows_removed": 0,
        "exact_duplicates_removed": 4758,
        "input_rows": 164236,
        "output_rows": 159478
      },
      "emitted_response_rows": 164236,
      "exact_train_test_prompt_overlap": 0,
      "repo": "PKU-Alignment/PKU-SafeRLHF",
      "revision": "9421ffafec3fa40a1f1a7d567b4d525079477ecb",
      "source_records_by_split": {
        "test": 8211,
        "train": 73907
      },
      "source_records_total": 82118,
      "source_splits": [
        "train",
        "test"
      ],
      "split_policy": "sha256(prompt_salt + canonical_prompt), 70/15/15",
      "split_salt": "one-class-centroid-v1-20260715",
      "test": {
        "label_source_by_label": {
          "Alpaca-7B": {
            "safe": 4172,
            "unsafe": 4676
          },
          "Alpaca2-7B": {
            "safe": 4112,
            "unsafe": 4129
          },
          "Alpaca3-8B": {
            "safe": 3430,
            "unsafe": 3473
          }
        },
        "label_sources": {
          "Alpaca-7B": 8848,
          "Alpaca2-7B": 8241,
          "Alpaca3-8B": 6903
        },
        "labels": {
          "safe": 11714,
          "unsafe": 12278
        },
        "mixed_label_prompts": 1545,
        "mixed_label_rows": 6975,
        "ordered_rows_sha256": "39418b6079de2aa543d42fe5a784d27199ba412880c5a9609809c42462eaf683",
        "rows": 23992,
        "unique_prompts": 6069
      },
      "train": {
        "label_source_by_label": {
          "Alpaca-7B": {
            "safe": 19620,
            "unsafe": 21415
          },
          "Alpaca2-7B": {
            "safe": 18887,
            "unsafe": 19304
          },
          "Alpaca3-8B": {
            "safe": 15975,
            "unsafe": 15944
          }
        },
        "label_sources": {
          "Alpaca-7B": 41035,
          "Alpaca2-7B": 38191,
          "Alpaca3-8B": 31919
        },
        "labels": {
          "safe": 54482,
          "unsafe": 56663
        },
        "mixed_label_prompts": 7248,
        "mixed_label_rows": 33154,
        "ordered_rows_sha256": "43ae62b2bac72018c12bd1a8d015499c900fc82bc5b80dbbce78cbed2f307a08",
        "rows": 111145,
        "unique_prompts": 27840
      },
      "validation": {
        "label_source_by_label": {
          "Alpaca-7B": {
            "safe": 4261,
            "unsafe": 4742
          },
          "Alpaca2-7B": {
            "safe": 4236,
            "unsafe": 4146
          },
          "Alpaca3-8B": {
            "safe": 3545,
            "unsafe": 3411
          }
        },
        "label_sources": {
          "Alpaca-7B": 9003,
          "Alpaca2-7B": 8382,
          "Alpaca3-8B": 6956
        },
        "labels": {
          "safe": 12042,
          "unsafe": 12299
        },
        "mixed_label_prompts": 1537,
        "mixed_label_rows": 7008,
        "ordered_rows_sha256": "15a2e8fe9c4392f4b7553df829043d0dc4a36d112b8bdc44a1b7706af87b0b2b",
        "rows": 24341,
        "unique_prompts": 6071
      }
    }
  },
  "diagnostics": [
    {
      "cohort": "hash_all",
      "common_mean_norm": 0.9386061034843032,
      "corpus": "beavertails",
      "cosine_safe_unsafe_centroids": 0.9985322961961373,
      "difference_mean_norm": 0.05173075705518293,
      "encoder": "qwen05b",
      "has_rankone": true,
      "mode": "prompt",
      "rankone_fit_groups": 1878,
      "safe_centroid_expected_safe_score": 0.9334264573421132,
      "safe_centroid_expected_score_gap": -0.008217321558624131,
      "safe_centroid_expected_unsafe_score": 0.941643778900737,
      "safe_mean_norm": 0.9334264573421132,
      "unsafe_mean_norm": 0.9430278644845893
    },
    {
      "cohort": "mixed_prompt_eval_full_fit",
      "common_mean_norm": 0.9386061034843032,
      "corpus": "beavertails",
      "cosine_safe_unsafe_centroids": 0.9985322961961373,
      "difference_mean_norm": 0.05173075705518293,
      "encoder": "qwen05b",
      "has_rankone": true,
      "mode": "prompt",
      "rankone_fit_groups": 1878,
      "safe_centroid_expected_safe_score": 0.9334264573421132,
      "safe_centroid_expected_score_gap": -0.008217321558624131,
      "safe_centroid_expected_unsafe_score": 0.941643778900737,
      "safe_mean_norm": 0.9334264573421132,
      "unsafe_mean_norm": 0.9430278644845893
    },
    {
      "cohort": "mixed_prompt_fit_eval",
      "common_mean_norm": 0.9356051054585547,
      "corpus": "beavertails",
      "cosine_safe_unsafe_centroids": 0.9998291659649635,
      "difference_mean_norm": 0.01757650029063211,
      "encoder": "qwen05b",
      "has_rankone": true,
      "mode": "prompt",
      "rankone_fit_groups": 1878,
      "safe_centroid_expected_safe_score": 0.9340493567412634,
      "safe_centroid_expected_score_gap": -0.0029774690080607864,
      "safe_centroid_expected_unsafe_score": 0.9370268257493244,
      "safe_mean_norm": 0.9340493567412634,
      "unsafe_mean_norm": 0.9371869291740187
    },
    {
      "cohort": "hash_all",
      "common_mean_norm": 0.9332974089213868,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.9968265078553141,
      "difference_mean_norm": 0.07556539950256064,
      "encoder": "qwen05b",
      "has_rankone": true,
      "mode": "prompt",
      "rankone_fit_groups": 7248,
      "safe_centroid_expected_safe_score": 0.9273005755795047,
      "safe_centroid_expected_score_gap": -0.010231221115746692,
      "safe_centroid_expected_unsafe_score": 0.9375317966952517,
      "safe_mean_norm": 0.9273005755795047,
      "unsafe_mean_norm": 0.9405165184785904
    },
    {
      "cohort": "mixed_prompt_eval_full_fit",
      "common_mean_norm": 0.9332974089213868,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.9968265078553141,
      "difference_mean_norm": 0.07556539950256064,
      "encoder": "qwen05b",
      "has_rankone": true,
      "mode": "prompt",
      "rankone_fit_groups": 7248,
      "safe_centroid_expected_safe_score": 0.9273005755795047,
      "safe_centroid_expected_score_gap": -0.010231221115746692,
      "safe_centroid_expected_unsafe_score": 0.9375317966952517,
      "safe_mean_norm": 0.9273005755795047,
      "unsafe_mean_norm": 0.9405165184785904
    },
    {
      "cohort": "mixed_prompt_fit_eval",
      "common_mean_norm": 0.9361791549610264,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.999808639037036,
      "difference_mean_norm": 0.018365824662505782,
      "encoder": "qwen05b",
      "has_rankone": true,
      "mode": "prompt",
      "rankone_fit_groups": 7248,
      "safe_centroid_expected_safe_score": 0.93547839026887,
      "safe_centroid_expected_score_gap": -0.0011934885639212263,
      "safe_centroid_expected_unsafe_score": 0.9366718788327915,
      "safe_mean_norm": 0.93547839026887,
      "unsafe_mean_norm": 0.9368511555720752
    },
    {
      "cohort": "discordant_native_pairs",
      "common_mean_norm": 0.9359985810316117,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.9999999999984284,
      "difference_mean_norm": 1.6600434931740412e-06,
      "encoder": "qwen05b",
      "has_rankone": true,
      "mode": "prompt",
      "rankone_fit_groups": 6534,
      "safe_centroid_expected_safe_score": 0.9359986026683257,
      "safe_centroid_expected_score_gap": 4.3274163754628273e-08,
      "safe_centroid_expected_unsafe_score": 0.9359985593941619,
      "safe_mean_norm": 0.9359986026683257,
      "unsafe_mean_norm": 0.935998559395633
    },
    {
      "cohort": "hash_all",
      "common_mean_norm": 0.9363268992512886,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.9986440926986159,
      "difference_mean_norm": 0.04986162271056408,
      "encoder": "qwen05b",
      "has_rankone": true,
      "mode": "prompt",
      "rankone_fit_groups": 1557,
      "safe_centroid_expected_safe_score": 0.9337245872348081,
      "safe_centroid_expected_score_gap": -0.008568132093593646,
      "safe_centroid_expected_unsafe_score": 0.9422927193284016,
      "safe_mean_norm": 0.9337245872348081,
      "unsafe_mean_norm": 0.9435721156493928
    },
    {
      "cohort": "mixed_prompt_eval_full_fit",
      "common_mean_norm": 0.9363268992512886,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.9986440926986159,
      "difference_mean_norm": 0.04986162271056408,
      "encoder": "qwen05b",
      "has_rankone": true,
      "mode": "prompt",
      "rankone_fit_groups": 1557,
      "safe_centroid_expected_safe_score": 0.9337245872348081,
      "safe_centroid_expected_score_gap": -0.008568132093593646,
      "safe_centroid_expected_unsafe_score": 0.9422927193284016,
      "safe_mean_norm": 0.9337245872348081,
      "unsafe_mean_norm": 0.9435721156493928
    },
    {
      "cohort": "mixed_prompt_fit_eval",
      "common_mean_norm": 0.9434842649954172,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.999998637196451,
      "difference_mean_norm": 0.0015685278758390316,
      "encoder": "qwen05b",
      "has_rankone": true,
      "mode": "prompt",
      "rankone_fit_groups": 1557,
      "safe_centroid_expected_safe_score": 0.9435774802100231,
      "safe_centroid_expected_score_gap": 0.00018578871169836077,
      "safe_centroid_expected_unsafe_score": 0.9433916914983249,
      "safe_mean_norm": 0.9435774802100231,
      "unsafe_mean_norm": 0.9433929771576224
    },
    {
      "cohort": "llm_jury_source_control",
      "common_mean_norm": 0.9415068185519921,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.9992759910783575,
      "difference_mean_norm": 0.036387919488296415,
      "encoder": "qwen05b",
      "has_rankone": true,
      "mode": "prompt",
      "rankone_fit_groups": 6,
      "safe_centroid_expected_safe_score": 0.9369445463339827,
      "safe_centroid_expected_score_gap": -0.005944414685466896,
      "safe_centroid_expected_unsafe_score": 0.94288896101945,
      "safe_mean_norm": 0.9369445463339827,
      "unsafe_mean_norm": 0.9435721156493928
    },
    {
      "cohort": "hash_all",
      "common_mean_norm": 0.9090359770200043,
      "corpus": "beavertails",
      "cosine_safe_unsafe_centroids": 0.9942031748158879,
      "difference_mean_norm": 0.0982188607790292,
      "encoder": "qwen05b",
      "has_rankone": true,
      "mode": "prompt_response",
      "rankone_fit_groups": 1878,
      "safe_centroid_expected_safe_score": 0.9062337739801828,
      "safe_centroid_expected_score_gap": -0.0018273055539601568,
      "safe_centroid_expected_unsafe_score": 0.9080610795341427,
      "safe_mean_norm": 0.9062337739801828,
      "unsafe_mean_norm": 0.9133556425247811
    },
    {
      "cohort": "mixed_prompt_eval_full_fit",
      "common_mean_norm": 0.9090359770200043,
      "corpus": "beavertails",
      "cosine_safe_unsafe_centroids": 0.9942031748158879,
      "difference_mean_norm": 0.0982188607790292,
      "encoder": "qwen05b",
      "has_rankone": true,
      "mode": "prompt_response",
      "rankone_fit_groups": 1878,
      "safe_centroid_expected_safe_score": 0.9062337739801828,
      "safe_centroid_expected_score_gap": -0.0018273055539601568,
      "safe_centroid_expected_unsafe_score": 0.9080610795341427,
      "safe_mean_norm": 0.9062337739801828,
      "unsafe_mean_norm": 0.9133556425247811
    },
    {
      "cohort": "mixed_prompt_fit_eval",
      "common_mean_norm": 0.9113179252908262,
      "corpus": "beavertails",
      "cosine_safe_unsafe_centroids": 0.9988703438591127,
      "difference_mean_norm": 0.04332949313046413,
      "encoder": "qwen05b",
      "has_rankone": true,
      "mode": "prompt_response",
      "rankone_fit_groups": 1878,
      "safe_centroid_expected_safe_score": 0.9114850740439847,
      "safe_centroid_expected_score_gap": 0.0008524038574169129,
      "safe_centroid_expected_unsafe_score": 0.9106326701865678,
      "safe_mean_norm": 0.9114850740439847,
      "unsafe_mean_norm": 0.9116625353680632
    },
    {
      "cohort": "hash_all",
      "common_mean_norm": 0.9216550208850437,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.9923614682016659,
      "difference_mean_norm": 0.11535192225971963,
      "encoder": "qwen05b",
      "has_rankone": true,
      "mode": "prompt_response",
      "rankone_fit_groups": 7248,
      "safe_centroid_expected_safe_score": 0.9148113403363062,
      "safe_centroid_expected_score_gap": -0.009766513142756129,
      "safe_centroid_expected_unsafe_score": 0.9245778534790616,
      "safe_mean_norm": 0.9148113403363062,
      "unsafe_mean_norm": 0.9316946325561797
    },
    {
      "cohort": "mixed_prompt_eval_full_fit",
      "common_mean_norm": 0.9216550208850437,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.9923614682016659,
      "difference_mean_norm": 0.11535192225971963,
      "encoder": "qwen05b",
      "has_rankone": true,
      "mode": "prompt_response",
      "rankone_fit_groups": 7248,
      "safe_centroid_expected_safe_score": 0.9148113403363062,
      "safe_centroid_expected_score_gap": -0.009766513142756129,
      "safe_centroid_expected_unsafe_score": 0.9245778534790616,
      "safe_mean_norm": 0.9148113403363062,
      "unsafe_mean_norm": 0.9316946325561797
    },
    {
      "cohort": "mixed_prompt_fit_eval",
      "common_mean_norm": 0.9258552386248173,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.9983778396062928,
      "difference_mean_norm": 0.05278343560573843,
      "encoder": "qwen05b",
      "has_rankone": true,
      "mode": "prompt_response",
      "rankone_fit_groups": 7248,
      "safe_centroid_expected_safe_score": 0.9270684571766242,
      "safe_centroid_expected_score_gap": 0.0030491210875406285,
      "safe_centroid_expected_unsafe_score": 0.9240193360890838,
      "safe_mean_norm": 0.9270684571766242,
      "unsafe_mean_norm": 0.9255206790782415
    },
    {
      "cohort": "discordant_native_pairs",
      "common_mean_norm": 0.926066649678797,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.9988591276067348,
      "difference_mean_norm": 0.04431505573730332,
      "encoder": "qwen05b",
      "has_rankone": true,
      "mode": "prompt_response",
      "rankone_fit_groups": 6534,
      "safe_centroid_expected_safe_score": 0.927544111621023,
      "safe_centroid_expected_score_gap": 0.003481877957401919,
      "safe_centroid_expected_unsafe_score": 0.9240622336636208,
      "safe_mean_norm": 0.927544111621023,
      "unsafe_mean_norm": 0.9251176748794127
    },
    {
      "cohort": "hash_all",
      "common_mean_norm": 0.9337100886980327,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.994291589812683,
      "difference_mean_norm": 0.10019567998075966,
      "encoder": "qwen05b",
      "has_rankone": true,
      "mode": "prompt_response",
      "rankone_fit_groups": 1557,
      "safe_centroid_expected_safe_score": 0.9330761905416437,
      "safe_centroid_expected_score_gap": -0.0006137907837851977,
      "safe_centroid_expected_unsafe_score": 0.9336899813254289,
      "safe_mean_norm": 0.9330761905416437,
      "unsafe_mean_norm": 0.9390504665752316
    },
    {
      "cohort": "mixed_prompt_eval_full_fit",
      "common_mean_norm": 0.9337100886980327,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.994291589812683,
      "difference_mean_norm": 0.10019567998075966,
      "encoder": "qwen05b",
      "has_rankone": true,
      "mode": "prompt_response",
      "rankone_fit_groups": 1557,
      "safe_centroid_expected_safe_score": 0.9330761905416437,
      "safe_centroid_expected_score_gap": -0.0006137907837851977,
      "safe_centroid_expected_unsafe_score": 0.9336899813254289,
      "safe_mean_norm": 0.9330761905416437,
      "unsafe_mean_norm": 0.9390504665752316
    },
    {
      "cohort": "mixed_prompt_fit_eval",
      "common_mean_norm": 0.9412559357488762,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.9835342735000143,
      "difference_mean_norm": 0.172009922379688,
      "encoder": "qwen05b",
      "has_rankone": true,
      "mode": "prompt_response",
      "rankone_fit_groups": 1557,
      "safe_centroid_expected_safe_score": 0.9516756679726533,
      "safe_centroid_expected_score_gap": 0.02840865148966244,
      "safe_centroid_expected_unsafe_score": 0.9232670164829909,
      "safe_mean_norm": 0.9516756679726533,
      "unsafe_mean_norm": 0.93872378559564
    },
    {
      "cohort": "llm_jury_source_control",
      "common_mean_norm": 0.9361966699597937,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.9972694000744726,
      "difference_mean_norm": 0.06956230922124845,
      "encoder": "qwen05b",
      "has_rankone": true,
      "mode": "prompt_response",
      "rankone_fit_groups": 6,
      "safe_centroid_expected_safe_score": 0.9310349068021333,
      "safe_centroid_expected_score_gap": -0.005451388639001898,
      "safe_centroid_expected_unsafe_score": 0.9364862954411349,
      "safe_mean_norm": 0.9310349068021333,
      "unsafe_mean_norm": 0.9390504665752316
    }
  ],
  "encoders": {
    "qwen05b": {
      "repo": "Qwen/Qwen2.5-0.5B-Instruct",
      "revision": "7ae557604adf67be50417f59c2c2f167def9a775"
    }
  },
  "environment": {
    "cuda_available": true,
    "cuda_device_name": "NVIDIA GeForce RTX 4080 Laptop GPU",
    "cuda_device_total_memory_bytes": 12878086144,
    "cuda_version": "12.8",
    "datasets": "4.8.5",
    "huggingface_hub": "1.19.0",
    "matplotlib": "3.10.9",
    "numpy": "2.2.6",
    "platform": "Windows-11-10.0.26200-SP0",
    "python": "3.13.1 (tags/v3.13.1:0671451, Dec  3 2024, 19:06:28) [MSC v.1942 64 bit (AMD64)]",
    "scikit_learn": "1.8.0",
    "sentence_transformers": "5.4.1",
    "torch": "2.11.0+cu128",
    "transformers": "5.10.1"
  },
  "frozen_split_salt": "one-class-centroid-v1-20260715",
  "modes": [
    "prompt",
    "prompt_response"
  ],
  "operating_points": [],
  "response_overlap_sensitivity": [],
  "results": [
    {
      "auc": 0.4257513175165203,
      "auc_ci_high": 0.4551728575890065,
      "auc_ci_low": 0.39759440005840435,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.5102739726027398,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5102739726027398,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.6096579134620563,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.5011415525114156,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5011415525114156,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.6792458546777151,
      "auc_ci_high": 0.7027771177776432,
      "auc_ci_low": 0.6541806480644289,
      "auc_delta_ci_high": 0.29615038268371974,
      "auc_delta_ci_low": 0.21298295434760336,
      "auc_delta_vs_safe_centroid": 0.25349453716119486,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.4942922374429224,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.4942922374429224,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.6820757866119344,
      "auc_ci_high": 0.7061635109950413,
      "auc_ci_low": 0.6564107011392106,
      "auc_delta_ci_high": 0.29905595384622646,
      "auc_delta_ci_low": 0.21520440449786943,
      "auc_delta_vs_safe_centroid": 0.25632446909541406,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.4988584474885845,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.4988584474885845,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.682075609431122,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.4988584474885845,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.4988584474885845,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.45551547922448665,
      "auc_ci_high": 0.48469685694220216,
      "auc_ci_low": 0.4278436802696297,
      "auc_delta_ci_high": 0.06507571332187177,
      "auc_delta_ci_low": -0.003997136431088696,
      "auc_delta_vs_safe_centroid": 0.029764161707966363,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.541095890410959,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.541095890410959,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.5604097979571762,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.5319634703196348,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5319634703196348,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.5068493150684932,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5068493150684932,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.5108460380199511,
      "auc_ci_high": 0.5360545413153966,
      "auc_ci_low": 0.48662575381921835,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.5125570776255708,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5125570776255708,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.501395564492065,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.5,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5487477792620953,
      "auc_ci_high": 0.5741156594291137,
      "auc_ci_low": 0.5201225801882087,
      "auc_delta_ci_high": 0.07550478019758461,
      "auc_delta_ci_low": 0.00040219035066662445,
      "auc_delta_vs_safe_centroid": 0.03790174124214418,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.4931506849315068,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.4931506849315068,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.547516331318028,
      "auc_ci_high": 0.5723233185199924,
      "auc_ci_low": 0.5194048168642397,
      "auc_delta_ci_high": 0.07472621310504902,
      "auc_delta_ci_low": -0.0006163074247552599,
      "auc_delta_vs_safe_centroid": 0.03667029329807692,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.5011415525114156,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5011415525114156,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5475157574839441,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.4988584474885845,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.4988584474885845,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.4932551541777417,
      "auc_ci_high": 0.5180194697246006,
      "auc_ci_low": 0.46727475961034115,
      "auc_delta_ci_high": 0.013045129637896115,
      "auc_delta_ci_low": -0.04961382331781747,
      "auc_delta_vs_safe_centroid": -0.017590883842209415,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.541095890410959,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.541095890410959,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5290865020451446,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.5319634703196348,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5319634703196348,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.5068493150684932,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5068493150684932,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5099342156606208,
      "auc_ci_high": 0.5353301278292222,
      "auc_ci_low": 0.48489580413639866,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.5057077625570776,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5057077625570776,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.4940091721639972,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.4988584474885845,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.4988584474885845,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5426576781295763,
      "auc_ci_high": 0.5660584157510079,
      "auc_ci_low": 0.5148314589617212,
      "auc_delta_ci_high": 0.07064830550903346,
      "auc_delta_ci_low": -0.003656930951849682,
      "auc_delta_vs_safe_centroid": 0.03272346246895552,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.5057077625570776,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5057077625570776,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5418881666230553,
      "auc_ci_high": 0.5654290976806053,
      "auc_ci_low": 0.5147959347457904,
      "auc_delta_ci_high": 0.07003091064924666,
      "auc_delta_ci_low": -0.004401066130181993,
      "auc_delta_vs_safe_centroid": 0.031953950962434474,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.5125570776255708,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5125570776255708,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5418858712867196,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.5125570776255708,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5125570776255708,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.4932551541777417,
      "auc_ci_high": 0.5180194697246006,
      "auc_ci_low": 0.46727475961034115,
      "auc_delta_ci_high": 0.014083968780965546,
      "auc_delta_ci_low": -0.04860049285306744,
      "auc_delta_vs_safe_centroid": -0.01667906148287912,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.541095890410959,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.541095890410959,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5290865020451446,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.5319634703196348,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5319634703196348,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.5034246575342466,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5034246575342466,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.3979280107591133,
      "auc_ci_high": 0.41071403658639233,
      "auc_ci_low": 0.3858282746491784,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.5119741100323625,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5119741100323625,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.6652972325464567,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.4886731391585761,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.4886731391585761,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.741165618022833,
      "auc_ci_high": 0.7526677471084416,
      "auc_ci_low": 0.72994256761872,
      "auc_delta_ci_high": 0.3573183661424689,
      "auc_delta_ci_low": 0.3265412565428249,
      "auc_delta_vs_safe_centroid": 0.34323760726371966,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.49223300970873785,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.49223300970873785,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.7460538049388694,
      "auc_ci_high": 0.75711488711471,
      "auc_ci_low": 0.7351660098622421,
      "auc_delta_ci_high": 0.36250146097669,
      "auc_delta_ci_low": 0.3314116233882944,
      "auc_delta_vs_safe_centroid": 0.3481257941797561,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.4967637540453074,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.4967637540453074,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.7460538014624103,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.48964401294498383,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.48964401294498383,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.5677884890426034,
      "auc_ci_high": 0.579604625448968,
      "auc_ci_low": 0.555602438291108,
      "auc_delta_ci_high": 0.1871963918614825,
      "auc_delta_ci_low": 0.15058021510273534,
      "auc_delta_vs_safe_centroid": 0.16986047828349005,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.510032362459547,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.510032362459547,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.6017012561393229,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.6362459546925566,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.6362459546925566,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.5119323974389565,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.5310679611650485,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5310679611650485,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.4918040045647889,
      "auc_ci_high": 0.5050642485268867,
      "auc_ci_low": 0.47854004703556885,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.5116504854368932,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5116504854368932,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.528163253449528,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.4893203883495146,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.4893203883495146,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5646985786907357,
      "auc_ci_high": 0.5779586694657955,
      "auc_ci_low": 0.5516079718600394,
      "auc_delta_ci_high": 0.09230522617369734,
      "auc_delta_ci_low": 0.05429859197024247,
      "auc_delta_vs_safe_centroid": 0.0728945741259468,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.4925566343042071,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.4925566343042071,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5648659819483349,
      "auc_ci_high": 0.578179003233909,
      "auc_ci_low": 0.5514953092802898,
      "auc_delta_ci_high": 0.09271413249665954,
      "auc_delta_ci_low": 0.054199363220664466,
      "auc_delta_vs_safe_centroid": 0.07306197738354603,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.4970873786407767,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.4970873786407767,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.564865525469447,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.4886731391585761,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.4886731391585761,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5100109139952277,
      "auc_ci_high": 0.5251824847403724,
      "auc_ci_low": 0.4964415991305581,
      "auc_delta_ci_high": 0.04002599324908907,
      "auc_delta_ci_low": -0.00020732942366201833,
      "auc_delta_vs_safe_centroid": 0.01820690943043879,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.5110032362459547,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5110032362459547,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6117833800186742,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.6362459546925566,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.6362459546925566,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5081842514783691,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.5310679611650485,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5310679611650485,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.48848000829961613,
      "auc_ci_high": 0.5017511951002941,
      "auc_ci_low": 0.4749228513725596,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.510032362459547,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.510032362459547,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5169657433343708,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.49158576051779934,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.49158576051779934,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.561174478680361,
      "auc_ci_high": 0.5745113144854977,
      "auc_ci_low": 0.5480342603316205,
      "auc_delta_ci_high": 0.08992454779917138,
      "auc_delta_ci_low": 0.05572886380393708,
      "auc_delta_vs_safe_centroid": 0.07269447038074484,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.4899676375404531,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.4899676375404531,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5613979873430854,
      "auc_ci_high": 0.5746263735827183,
      "auc_ci_low": 0.5482278959797141,
      "auc_delta_ci_high": 0.09024007012180775,
      "auc_delta_ci_low": 0.05586029547248197,
      "auc_delta_vs_safe_centroid": 0.0729179790434693,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.48640776699029126,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.48640776699029126,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5613991492893453,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.4954692556634304,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.4954692556634304,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5100109139952277,
      "auc_ci_high": 0.5251824847403724,
      "auc_ci_low": 0.4964415991305581,
      "auc_delta_ci_high": 0.04509328274220761,
      "auc_delta_ci_low": 0.0031206487065376445,
      "auc_delta_vs_safe_centroid": 0.021530905695611557,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.5110032362459547,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5110032362459547,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6117833800186742,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.6362459546925566,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.6362459546925566,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5339545596016184,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.553074433656958,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.553074433656958,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5000026332689169,
      "auc_ci_high": 0.5000155588704456,
      "auc_ci_low": 0.49999064128814075,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.5002868617326449,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.4999986833655415,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.5017211703958692,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.500009545599824,
      "auc_ci_high": 0.5000298442219137,
      "auc_ci_low": 0.4999944639866784,
      "auc_delta_ci_high": 2.3989853995075303e-05,
      "auc_delta_ci_low": -1.1777778225113833e-05,
      "auc_delta_vs_safe_centroid": 6.91233090710508e-06,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.5022948938611589,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5000074060688291,
      "auc_ci_high": 0.5000258240508836,
      "auc_ci_low": 0.49999151940579695,
      "auc_delta_ci_high": 1.9772169715509536e-05,
      "auc_delta_ci_low": -1.4209182622113015e-05,
      "auc_delta_vs_safe_centroid": 4.772799912178272e-06,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.5008605851979346,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.500007899806751,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.5017211703958692,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5000125080273556,
      "auc_ci_high": 0.5000336297386501,
      "auc_ci_low": 0.499991051515388,
      "auc_delta_ci_high": 2.8997627279794812e-05,
      "auc_delta_ci_low": -1.384626122812038e-05,
      "auc_delta_vs_safe_centroid": 9.874758438721543e-06,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.49827882960413084,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5948682855345652,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.606425702811245,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.5,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.45368635315389144,
      "auc_ci_high": 0.47284204850012357,
      "auc_ci_low": 0.42940021408762863,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.5026737967914439,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.5026737967914439,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.5748265693337368,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.49732620320855614,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.49732620320855614,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.661710117525002,
      "auc_ci_high": 0.6811610482376397,
      "auc_ci_low": 0.6431648481186771,
      "auc_delta_ci_high": 0.238569854066431,
      "auc_delta_ci_low": 0.18051347168634232,
      "auc_delta_vs_safe_centroid": 0.20802376437111053,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.4786096256684492,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.4786096256684492,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.6655659074121757,
      "auc_ci_high": 0.684676661093497,
      "auc_ci_low": 0.647301321791824,
      "auc_delta_ci_high": 0.24472793073777221,
      "auc_delta_ci_low": 0.18389985335991388,
      "auc_delta_vs_safe_centroid": 0.21187955425828425,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.47058823529411764,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.47058823529411764,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.6655659074121757,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.47058823529411764,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.47058823529411764,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.4332064045769532,
      "auc_ci_high": 0.45521275049522547,
      "auc_ci_low": 0.4135437332957787,
      "auc_delta_ci_high": 0.014622212239292035,
      "auc_delta_ci_low": -0.05240124953089482,
      "auc_delta_vs_safe_centroid": -0.020479948576938245,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.5721925133689839,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.5721925133689839,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.6838205305070697,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.9149550706033376,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 1.0,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 1.0,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.49767189197578765,
      "auc_ci_high": 0.501378854013849,
      "auc_ci_low": 0.4939644978600945,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.5053475935828877,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.5053475935828877,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.5024762603530257,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.49732620320855614,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.49732620320855614,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.5003209967124294,
      "auc_ci_high": 0.504054680484634,
      "auc_ci_low": 0.49738265002970883,
      "auc_delta_ci_high": 0.006401596295282616,
      "auc_delta_ci_low": 7.731266295108466e-07,
      "auc_delta_vs_safe_centroid": 0.0026491047366417053,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.4786096256684492,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.4786096256684492,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.5004479844228409,
      "auc_ci_high": 0.5041112000438625,
      "auc_ci_low": 0.49749005262935103,
      "auc_delta_ci_high": 0.006559730562039789,
      "auc_delta_ci_low": -0.00010337026057107564,
      "auc_delta_vs_safe_centroid": 0.0027760924470532355,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.47058823529411764,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.47058823529411764,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.5004409295500403,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.4692513368983957,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.4692513368983957,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.49928040297433435,
      "auc_ci_high": 0.5019516786618117,
      "auc_ci_low": 0.4959385659732264,
      "auc_delta_ci_high": 0.006554882593920793,
      "auc_delta_ci_low": -0.004350523072404511,
      "auc_delta_vs_safe_centroid": 0.0016085109985466972,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.5681818181818182,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.5681818181818182,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9914565490384208,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 1.0,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 1.0,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 1.0,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.4976965840305899,
      "auc_ci_high": 0.5012405793098457,
      "auc_ci_low": 0.49402014808005584,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.5013368983957219,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.5013368983957219,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.5023774921338169,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.49866310160427807,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.49866310160427807,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.49979893612518167,
      "auc_ci_high": 0.503034907128012,
      "auc_ci_low": 0.4965060422406733,
      "auc_delta_ci_high": 0.005505286082129279,
      "auc_delta_ci_low": -0.0008082815613243616,
      "auc_delta_vs_safe_centroid": 0.002102352094591753,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.4264705882352941,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.4264705882352941,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.4997812989431801,
      "auc_ci_high": 0.5029843946645707,
      "auc_ci_low": 0.4964679519678061,
      "auc_delta_ci_high": 0.005394771099758594,
      "auc_delta_ci_low": -0.0008298496972040686,
      "auc_delta_vs_safe_centroid": 0.0020847149125901576,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.42780748663101603,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.42780748663101603,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.4997742440703794,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.42513368983957217,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.42513368983957217,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.49928040297433435,
      "auc_ci_high": 0.5019516786618117,
      "auc_ci_low": 0.4959385659732264,
      "auc_delta_ci_high": 0.0064305384022715515,
      "auc_delta_ci_low": -0.004107532367013838,
      "auc_delta_vs_safe_centroid": 0.0015838189437444306,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.5681818181818182,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.5681818181818182,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9914565490384208,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 1.0,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 1.0,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 1.0,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.45384126633332417,
      "auc_ci_high": 0.49523458510300616,
      "auc_ci_low": 0.40954888491083796,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.5632255034669467,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.6432442885162573,
      "auc_ci_high": 0.6814585122772239,
      "auc_ci_low": 0.6009553600932265,
      "auc_delta_ci_high": 0.2497269669530944,
      "auc_delta_ci_low": 0.13091569902772082,
      "auc_delta_vs_safe_centroid": 0.1894030221829331,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.6456863449266554,
      "auc_ci_high": 0.6836464878516261,
      "auc_ci_low": 0.604023007758363,
      "auc_delta_ci_high": 0.2530812144509612,
      "auc_delta_ci_low": 0.13208051689390934,
      "auc_delta_vs_safe_centroid": 0.19184507859333128,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.6456863449266554,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.5168595817564021,
      "auc_ci_high": 0.5582062217517019,
      "auc_ci_low": 0.4736350275315509,
      "auc_delta_ci_high": 0.1228042512103548,
      "auc_delta_ci_low": 0.002505292492265749,
      "auc_delta_vs_safe_centroid": 0.06301831542307795,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.5544517804359237,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.49722127332053845,
      "auc_ci_high": 0.5219417402344693,
      "auc_ci_low": 0.4714019623988514,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt_response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.502283105022831,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.502283105022831,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.5890599353077417,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt_response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.5296803652968036,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5296803652968036,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.7469149276960542,
      "auc_ci_high": 0.7698699294139953,
      "auc_ci_low": 0.7225819279427323,
      "auc_delta_ci_high": 0.28190608008535506,
      "auc_delta_ci_low": 0.2153753756538399,
      "auc_delta_vs_safe_centroid": 0.24969365437551572,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt_response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.6735159817351598,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6735159817351598,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.7471078776006599,
      "auc_ci_high": 0.7701738558543075,
      "auc_ci_low": 0.7229146973949553,
      "auc_delta_ci_high": 0.2823251767458362,
      "auc_delta_ci_low": 0.21487760384665874,
      "auc_delta_vs_safe_centroid": 0.24988660428012144,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt_response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.6757990867579908,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6757990867579908,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.7471078776006599,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt_response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.6757990867579908,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6757990867579908,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.7226955509189306,
      "auc_ci_high": 0.7463738780302439,
      "auc_ci_low": 0.697075034567157,
      "auc_delta_ci_high": 0.2576408978957838,
      "auc_delta_ci_low": 0.19126898564857708,
      "auc_delta_vs_safe_centroid": 0.22547427759839211,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt_response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.7123287671232876,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.7123287671232876,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.5604097979571762,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt_response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.5319634703196348,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5319634703196348,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt_response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.5068493150684932,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5068493150684932,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.5451412320447315,
      "auc_ci_high": 0.5719983282634412,
      "auc_ci_low": 0.5176924700050153,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt_response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.502283105022831,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.502283105022831,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.4862004379501728,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt_response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.5296803652968036,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5296803652968036,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5943532430807087,
      "auc_ci_high": 0.6182986259503672,
      "auc_ci_low": 0.5680368664709466,
      "auc_delta_ci_high": 0.08431270082210114,
      "auc_delta_ci_low": 0.013604002706785542,
      "auc_delta_vs_safe_centroid": 0.049212011035977166,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt_response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.6735159817351598,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6735159817351598,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5936003727626209,
      "auc_ci_high": 0.6177354203841692,
      "auc_ci_low": 0.5675670285247869,
      "auc_delta_ci_high": 0.08405838082307789,
      "auc_delta_ci_low": 0.011835243108761457,
      "auc_delta_vs_safe_centroid": 0.04845914071788937,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt_response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.6757990867579908,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6757990867579908,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5936003727626209,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt_response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.6757990867579908,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6757990867579908,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6147507494273137,
      "auc_ci_high": 0.6376662775358474,
      "auc_ci_low": 0.5897403928899599,
      "auc_delta_ci_high": 0.10300780547164139,
      "auc_delta_ci_low": 0.03554284539641496,
      "auc_delta_vs_safe_centroid": 0.06960951738258214,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt_response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.7123287671232876,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.7123287671232876,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5290865020451446,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt_response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.5319634703196348,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5319634703196348,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt_response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.5068493150684932,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5068493150684932,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.544812998948736,
      "auc_ci_high": 0.5718068061945809,
      "auc_ci_low": 0.5175940873423731,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt_response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.5045662100456622,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5045662100456622,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.46924823144335337,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt_response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.5114155251141552,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5114155251141552,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5975288409010573,
      "auc_ci_high": 0.6212049156026186,
      "auc_ci_low": 0.5714766701625653,
      "auc_delta_ci_high": 0.08739955255045348,
      "auc_delta_ci_low": 0.016630532737215372,
      "auc_delta_vs_safe_centroid": 0.05271584195232126,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt_response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.7054794520547946,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.7054794520547946,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5974817865061768,
      "auc_ci_high": 0.6211373733293949,
      "auc_ci_low": 0.5714743627797808,
      "auc_delta_ci_high": 0.08742706558742507,
      "auc_delta_ci_low": 0.01654181471111548,
      "auc_delta_vs_safe_centroid": 0.052668787557440755,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt_response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.7031963470319634,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.7031963470319634,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5974817865061768,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt_response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.7031963470319634,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.7031963470319634,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6147507494273137,
      "auc_ci_high": 0.6376662775358474,
      "auc_ci_low": 0.5897403928899599,
      "auc_delta_ci_high": 0.10278740903327223,
      "auc_delta_ci_low": 0.03626967993703724,
      "auc_delta_vs_safe_centroid": 0.06993775047857764,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt_response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.7123287671232876,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.7123287671232876,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5290865020451446,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt_response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.5319634703196348,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5319634703196348,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt_response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.5034246575342466,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5034246575342466,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.41148862184056945,
      "auc_ci_high": 0.4234681000662582,
      "auc_ci_low": 0.4007608180515191,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt_response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.537864077669903,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.537864077669903,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.7225463866056971,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt_response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.5715210355987055,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5715210355987055,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.8437785408621502,
      "auc_ci_high": 0.8523033488686013,
      "auc_ci_low": 0.8355743820743665,
      "auc_delta_ci_high": 0.4476342501651395,
      "auc_delta_ci_low": 0.41653014143033235,
      "auc_delta_vs_safe_centroid": 0.43228991902158076,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt_response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.7702265372168284,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7702265372168284,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.845277798721514,
      "auc_ci_high": 0.8540071059232021,
      "auc_ci_low": 0.8371352687009375,
      "auc_delta_ci_high": 0.44928077073414774,
      "auc_delta_ci_low": 0.4179555310613579,
      "auc_delta_vs_safe_centroid": 0.43378917688094454,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt_response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.7669902912621359,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7669902912621359,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.845277798721514,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt_response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.7669902912621359,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7669902912621359,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.7349594184556549,
      "auc_ci_high": 0.7477993731768745,
      "auc_ci_low": 0.7240070757729297,
      "auc_delta_ci_high": 0.33746793897134697,
      "auc_delta_ci_low": 0.30882603290366795,
      "auc_delta_vs_safe_centroid": 0.3234707966150855,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt_response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.8627831715210356,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8627831715210356,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.6017012561393229,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt_response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.6362459546925566,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.6362459546925566,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.5119323974389565,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt_response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.5310679611650485,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5310679611650485,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.5056187571324826,
      "auc_ci_high": 0.5206899095520017,
      "auc_ci_low": 0.49128804350848587,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt_response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.537864077669903,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.537864077669903,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5610282394439257,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt_response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.5715210355987055,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5715210355987055,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6507160493827161,
      "auc_ci_high": 0.6643054489759886,
      "auc_ci_low": 0.6372398445976309,
      "auc_delta_ci_high": 0.16549297952064237,
      "auc_delta_ci_low": 0.12367801911644913,
      "auc_delta_vs_safe_centroid": 0.1450972922502335,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt_response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.7702265372168284,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7702265372168284,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6505300549849569,
      "auc_ci_high": 0.6636815709926336,
      "auc_ci_low": 0.637297624327627,
      "auc_delta_ci_high": 0.16561792293709804,
      "auc_delta_ci_low": 0.12317634086181463,
      "auc_delta_vs_safe_centroid": 0.14491129785247425,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt_response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.7669902912621359,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7669902912621359,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6505300549849569,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt_response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.7669902912621359,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7669902912621359,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6980348168897188,
      "auc_ci_high": 0.7125131655978327,
      "auc_ci_low": 0.6816188033511158,
      "auc_delta_ci_high": 0.21143764569056628,
      "auc_delta_ci_low": 0.17340768863519496,
      "auc_delta_vs_safe_centroid": 0.1924160597572362,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt_response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.8627831715210356,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8627831715210356,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6117833800186742,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt_response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.6362459546925566,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.6362459546925566,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5081842514783691,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt_response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.5310679611650485,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5310679611650485,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.49962585330428466,
      "auc_ci_high": 0.5150608860770626,
      "auc_ci_low": 0.48472980927244297,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt_response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.5346278317152103,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5346278317152103,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5355641041601825,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt_response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.537864077669903,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.537864077669903,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.7145424214130097,
      "auc_ci_high": 0.7274093373141746,
      "auc_ci_low": 0.7006915315774621,
      "auc_delta_ci_high": 0.23544746940650013,
      "auc_delta_ci_low": 0.1957457713936869,
      "auc_delta_vs_safe_centroid": 0.21491656810872506,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt_response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.8724919093851132,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8724919093851132,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.7147924058512294,
      "auc_ci_high": 0.7276313837928055,
      "auc_ci_low": 0.7009475893144419,
      "auc_delta_ci_high": 0.23547978761589797,
      "auc_delta_ci_low": 0.19596586374320576,
      "auc_delta_vs_safe_centroid": 0.21516655254694472,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt_response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.8731391585760517,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8731391585760517,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.7147924058512294,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt_response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.8731391585760517,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8731391585760517,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6980348168897188,
      "auc_ci_high": 0.7125131655978327,
      "auc_ci_low": 0.6816188033511158,
      "auc_delta_ci_high": 0.21793245781941303,
      "auc_delta_ci_low": 0.1800946001583269,
      "auc_delta_vs_safe_centroid": 0.19840896358543414,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt_response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.8627831715210356,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8627831715210356,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6117833800186742,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt_response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.6362459546925566,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.6362459546925566,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5339545596016184,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt_response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.553074433656958,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.553074433656958,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5062749152498858,
      "auc_ci_high": 0.5165712580086977,
      "auc_ci_low": 0.49587218519184884,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt_response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.5220883534136547,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5185693186647088,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt_response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.5232358003442341,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.6798517732926626,
      "auc_ci_high": 0.6928581197601823,
      "auc_ci_low": 0.6683408856323992,
      "auc_delta_ci_high": 0.19097584702592243,
      "auc_delta_ci_low": 0.15826980293948553,
      "auc_delta_vs_safe_centroid": 0.17357685804277678,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt_response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.8141135972461274,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.6803777687588317,
      "auc_ci_high": 0.693367343700798,
      "auc_ci_low": 0.6688917604678887,
      "auc_delta_ci_high": 0.1914752967703673,
      "auc_delta_ci_low": 0.15882841672833317,
      "auc_delta_vs_safe_centroid": 0.17410285350894594,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt_response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.8187033849684452,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.6803777687588317,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt_response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.8187033849684452,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.6811657744822417,
      "auc_ci_high": 0.6937024458768919,
      "auc_ci_low": 0.6694737377495541,
      "auc_delta_ci_high": 0.19199828558630722,
      "auc_delta_ci_low": 0.15939917096532483,
      "auc_delta_vs_safe_centroid": 0.17489085923235592,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt_response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.8187033849684452,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5948682855345652,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt_response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.606425702811245,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt_response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.5,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.49312479677929244,
      "auc_ci_high": 0.5170848310366766,
      "auc_ci_low": 0.4687418602014306,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt_response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.7112299465240641,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.7112299465240641,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.6365239062732,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt_response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.606951871657754,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.606951871657754,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.8055452705255264,
      "auc_ci_high": 0.8261139436101171,
      "auc_ci_low": 0.7845568791024826,
      "auc_delta_ci_high": 0.34187010786033795,
      "auc_delta_ci_low": 0.2803958277247103,
      "auc_delta_vs_safe_centroid": 0.31242047374623394,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt_response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9705882352941176,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9705882352941176,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.8063346596323326,
      "auc_ci_high": 0.8268807121073922,
      "auc_ci_low": 0.7856577504904566,
      "auc_delta_ci_high": 0.342900422924087,
      "auc_delta_ci_low": 0.28076627179741487,
      "auc_delta_vs_safe_centroid": 0.3132098628530402,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt_response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9705882352941176,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9705882352941176,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.8063346596323326,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt_response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9705882352941176,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9705882352941176,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.739895349558412,
      "auc_ci_high": 0.7621180001643812,
      "auc_ci_low": 0.719392058860452,
      "auc_delta_ci_high": 0.2779125806465146,
      "auc_delta_ci_low": 0.21537277289994206,
      "auc_delta_vs_safe_centroid": 0.24677055277911952,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt_response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9866310160427807,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9866310160427807,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.6838205305070697,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt_response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.9149550706033376,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt_response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 1.0,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 1.0,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.6312629633287712,
      "auc_ci_high": 0.6641885453407668,
      "auc_ci_low": 0.5994121360665479,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt_response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.7112299465240641,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.7112299465240641,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.5952266730630847,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt_response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.606951871657754,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.606951871657754,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9035669436880053,
      "auc_ci_high": 0.9197198448868632,
      "auc_ci_low": 0.8832404104910487,
      "auc_delta_ci_high": 0.30571775930595585,
      "auc_delta_ci_low": 0.23580810805706048,
      "auc_delta_vs_safe_centroid": 0.2723039803592341,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt_response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9705882352941176,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9705882352941176,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9031295415743654,
      "auc_ci_high": 0.919353885588776,
      "auc_ci_low": 0.8828234613256927,
      "auc_delta_ci_high": 0.30560246891661935,
      "auc_delta_ci_low": 0.23524025798587336,
      "auc_delta_vs_safe_centroid": 0.27186657824559424,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt_response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9705882352941176,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9705882352941176,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9031295415743654,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt_response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9705882352941176,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9705882352941176,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9516952859339947,
      "auc_ci_high": 0.9633543672001981,
      "auc_ci_low": 0.9364290581774674,
      "auc_delta_ci_high": 0.3533280989163341,
      "auc_delta_ci_low": 0.2856188186367824,
      "auc_delta_vs_safe_centroid": 0.3204323226052235,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt_response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9866310160427807,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9866310160427807,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9914565490384208,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt_response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 1.0,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt_response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 1.0,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 1.0,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.8303796932541305,
      "auc_ci_high": 0.8567403936107002,
      "auc_ci_low": 0.8034917026987111,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt_response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.8689839572192514,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.8689839572192514,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.5882635136088497,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt_response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.5989304812834224,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.5989304812834224,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9494941656201938,
      "auc_ci_high": 0.9615976039985463,
      "auc_ci_low": 0.9337397410638897,
      "auc_delta_ci_high": 0.1463884217427401,
      "auc_delta_ci_low": 0.09150260391380464,
      "auc_delta_vs_safe_centroid": 0.11911447236606332,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt_response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9893048128342246,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9893048128342246,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9506370550138982,
      "auc_ci_high": 0.9627973295584393,
      "auc_ci_low": 0.9349213097242234,
      "auc_delta_ci_high": 0.14725748208145634,
      "auc_delta_ci_low": 0.09263680441669396,
      "auc_delta_vs_safe_centroid": 0.12025736175976764,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt_response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9866310160427807,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9866310160427807,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9506370550138982,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt_response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9866310160427807,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9866310160427807,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9516952859339947,
      "auc_ci_high": 0.9633543672001981,
      "auc_ci_low": 0.9364290581774674,
      "auc_delta_ci_high": 0.1485396154068496,
      "auc_delta_ci_low": 0.09378605690534454,
      "auc_delta_vs_safe_centroid": 0.12131559267986414,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt_response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9866310160427807,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9866310160427807,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9914565490384208,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt_response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 1.0,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt_response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 1.0,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 1.0,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.4220006077515953,
      "auc_ci_high": 0.4639755242401444,
      "auc_ci_low": 0.3834733896315848,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt_response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.6297356280560237,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt_response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.7361805574739635,
      "auc_ci_high": 0.7684415085660391,
      "auc_ci_low": 0.701171594025802,
      "auc_delta_ci_high": 0.367303037089563,
      "auc_delta_ci_low": 0.26015026363683147,
      "auc_delta_vs_safe_centroid": 0.3141799497223682,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt_response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.7390038398850797,
      "auc_ci_high": 0.7709381731084548,
      "auc_ci_low": 0.7041285463413123,
      "auc_delta_ci_high": 0.3705678732929475,
      "auc_delta_ci_low": 0.26300508367434533,
      "auc_delta_vs_safe_centroid": 0.31700323213348436,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt_response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.7390038398850797,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt_response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.6110003038757976,
      "auc_ci_high": 0.6517559651767832,
      "auc_ci_low": 0.5683337408510372,
      "auc_delta_ci_high": 0.24628827326466285,
      "auc_delta_ci_low": 0.12583838588902319,
      "auc_delta_vs_safe_centroid": 0.1889996961242023,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt_response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.5544517804359237,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt_response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt_response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    }
  ],
  "revision_policy": "frozen_paper_revisions",
  "schema_version": 3,
  "source_manifest": {
    "make_figures.py": {
      "bytes": 9490,
      "sha256": "6c046a7f40033c3a29f879a5629deeb824b79b1e6f3e56553804bba201ba158d"
    },
    "run_study.py": {
      "bytes": 53092,
      "sha256": "52190f6d2e1a2b77e4644e9d786df68daa72ab2e229fe33f5a073fafd9a94339"
    },
    "study.py": {
      "bytes": 30835,
      "sha256": "9cae57b2564c2c87b3455b5d88b5549aa6e16a93216ef2d2f9f63b3becef4c15"
    },
    "tests/test_make_figures.py": {
      "bytes": 2127,
      "sha256": "b0997ee0a6f772ef1dad8158f4a9945687d6351d7da2f5ccaac18e129c169fb4"
    },
    "tests/test_run_study.py": {
      "bytes": 2125,
      "sha256": "20abb47c1482d417288725990283e8133b9f01d7e9235d051b5ff52ffffdff74"
    },
    "tests/test_study.py": {
      "bytes": 13037,
      "sha256": "1eb25bad905377a0488acc4370de2954ba50d790333fada854d5040b4cb1f6f7"
    }
  }
}


==> anc/one-class-centroid-v2/results/qwen05b_response_full_v3.json <==
{
  "bootstrap_resamples_requested": 500,
  "bootstrap_seed": 20260715,
  "command": "run_study.py --encoders qwen05b --modes response --include-logistic --skip-transfer --cache-only --offline --output results/qwen05b_response_full_v3.json",
  "created_at": "2026-07-25T22:07:06.156017+00:00",
  "dataset_manifest": {
    "aegis": {
      "candidate_response_rows": 33416,
      "candidate_response_rows_excluded": 17486,
      "deduplication": {
        "conflicting_pairs": 0,
        "conflicting_rows_removed": 0,
        "exact_duplicates_removed": 1683,
        "input_rows": 15930,
        "output_rows": 14247
      },
      "emitted_response_rows": 15930,
      "exact_train_test_prompt_overlap": 0,
      "repo": "nvidia/Aegis-AI-Content-Safety-Dataset-2.0",
      "revision": "d86bb8bedff51d25ac834ab7838f1cc61acb7a2c",
      "source_records_by_split": {
        "test": 1964,
        "train": 30007,
        "validation": 1445
      },
      "source_records_total": 33416,
      "source_splits": [
        "train",
        "validation",
        "test"
      ],
      "split_policy": "sha256(prompt_salt + canonical_prompt), 70/15/15",
      "split_salt": "one-class-centroid-v1-20260715",
      "test": {
        "label_source_by_label": {
          "human": {
            "safe": 739
          },
          "llm_jury": {
            "safe": 265,
            "unsafe": 683
          },
          "refusal_data_augmentation": {
            "safe": 554
          }
        },
        "label_sources": {
          "human": 739,
          "llm_jury": 948,
          "refusal_data_augmentation": 554
        },
        "labels": {
          "safe": 1558,
          "unsafe": 683
        },
        "mixed_label_prompts": 374,
        "mixed_label_rows": 753,
        "ordered_rows_sha256": "a7481784f035da0317589a6e8e19954a718e5b6f214a531123c30ff25bfaabab",
        "rows": 2241,
        "unique_prompts": 1717
      },
      "train": {
        "label_source_by_label": {
          "human": {
            "safe": 3373
          },
          "llm_jury": {
            "safe": 1175,
            "unsafe": 2870
          },
          "refusal_data_augmentation": {
            "safe": 2445
          }
        },
        "label_sources": {
          "human": 3373,
          "llm_jury": 4045,
          "refusal_data_augmentation": 2445
        },
        "labels": {
          "safe": 6993,
          "unsafe": 2870
        },
        "mixed_label_prompts": 1557,
        "mixed_label_rows": 3160,
        "ordered_rows_sha256": "83606c26ed0a2ed048c5e6fa62ab06ea063694eed97b9e4705cb9a4c72737443",
        "rows": 9863,
        "unique_prompts": 7533
      },
      "validation": {
        "label_source_by_label": {
          "human": {
            "safe": 751
          },
          "llm_jury": {
            "safe": 247,
            "unsafe": 627
          },
          "refusal_data_augmentation": {
            "safe": 518
          }
        },
        "label_sources": {
          "human": 751,
          "llm_jury": 874,
          "refusal_data_augmentation": 518
        },
        "labels": {
          "safe": 1516,
          "unsafe": 627
        },
        "mixed_label_prompts": 340,
        "mixed_label_rows": 689,
        "ordered_rows_sha256": "62e670232f26225953734917e2052cd3ab3d3c0b4c5df17abc4c23444e0700e8",
        "rows": 2143,
        "unique_prompts": 1649
      }
    },
    "beavertails": {
      "candidate_response_rows": 30207,
      "candidate_response_rows_excluded": 0,
      "deduplication": {
        "conflicting_pairs": 4,
        "conflicting_rows_removed": 8,
        "exact_duplicates_removed": 79,
        "input_rows": 30207,
        "output_rows": 30120
      },
      "emitted_response_rows": 30207,
      "exact_train_test_prompt_overlap": 0,
      "repo": "PKU-Alignment/BeaverTails",
      "revision": "8401fe609d288129cc684a9b3be6a93e41cfe678",
      "source_records_by_split": {
        "30k_test": 3021,
        "30k_train": 27186
      },
      "source_records_total": 30207,
      "source_splits": [
        "30k_train",
        "30k_test"
      ],
      "split_policy": "sha256(prompt_salt + canonical_prompt), 70/15/15",
      "split_salt": "one-class-centroid-v1-20260715",
      "test": {
        "label_source_by_label": {
          "human": {
            "safe": 2039,
            "unsafe": 2768
          }
        },
        "label_sources": {
          "human": 4807
        },
        "labels": {
          "safe": 2039,
          "unsafe": 2768
        },
        "mixed_label_prompts": 438,
        "mixed_label_rows": 1868,
        "ordered_rows_sha256": "1614a867523920499389ede85330df7141a76dd94885f9b87a2597e3caf7f001",
        "rows": 4807,
        "unique_prompts": 1226
      },
      "train": {
        "label_source_by_label": {
          "human": {
            "safe": 8812,
            "unsafe": 11898
          }
        },
        "label_sources": {
          "human": 20710
        },
        "labels": {
          "safe": 8812,
          "unsafe": 11898
        },
        "mixed_label_prompts": 1878,
        "mixed_label_rows": 7987,
        "ordered_rows_sha256": "ae8b0f19228674fd87e1b7550e8d8c21c5f57ed8dbb58d48971955cde3a3d48b",
        "rows": 20710,
        "unique_prompts": 5348
      },
      "validation": {
        "label_source_by_label": {
          "human": {
            "safe": 1988,
            "unsafe": 2615
          }
        },
        "label_sources": {
          "human": 4603
        },
        "labels": {
          "safe": 1988,
          "unsafe": 2615
        },
        "mixed_label_prompts": 407,
        "mixed_label_rows": 1742,
        "ordered_rows_sha256": "e4c77d7d09ec9511f7f3560a644194179ea1f56b1c388d28be37d717477fd968",
        "rows": 4603,
        "unique_prompts": 1188
      }
    },
    "safe_rlhf": {
      "candidate_response_rows": 164236,
      "candidate_response_rows_excluded": 0,
      "deduplication": {
        "conflicting_pairs": 0,
        "conflicting_rows_removed": 0,
        "exact_duplicates_removed": 4758,
        "input_rows": 164236,
        "output_rows": 159478
      },
      "emitted_response_rows": 164236,
      "exact_train_test_prompt_overlap": 0,
      "repo": "PKU-Alignment/PKU-SafeRLHF",
      "revision": "9421ffafec3fa40a1f1a7d567b4d525079477ecb",
      "source_records_by_split": {
        "test": 8211,
        "train": 73907
      },
      "source_records_total": 82118,
      "source_splits": [
        "train",
        "test"
      ],
      "split_policy": "sha256(prompt_salt + canonical_prompt), 70/15/15",
      "split_salt": "one-class-centroid-v1-20260715",
      "test": {
        "label_source_by_label": {
          "Alpaca-7B": {
            "safe": 4172,
            "unsafe": 4676
          },
          "Alpaca2-7B": {
            "safe": 4112,
            "unsafe": 4129
          },
          "Alpaca3-8B": {
            "safe": 3430,
            "unsafe": 3473
          }
        },
        "label_sources": {
          "Alpaca-7B": 8848,
          "Alpaca2-7B": 8241,
          "Alpaca3-8B": 6903
        },
        "labels": {
          "safe": 11714,
          "unsafe": 12278
        },
        "mixed_label_prompts": 1545,
        "mixed_label_rows": 6975,
        "ordered_rows_sha256": "39418b6079de2aa543d42fe5a784d27199ba412880c5a9609809c42462eaf683",
        "rows": 23992,
        "unique_prompts": 6069
      },
      "train": {
        "label_source_by_label": {
          "Alpaca-7B": {
            "safe": 19620,
            "unsafe": 21415
          },
          "Alpaca2-7B": {
            "safe": 18887,
            "unsafe": 19304
          },
          "Alpaca3-8B": {
            "safe": 15975,
            "unsafe": 15944
          }
        },
        "label_sources": {
          "Alpaca-7B": 41035,
          "Alpaca2-7B": 38191,
          "Alpaca3-8B": 31919
        },
        "labels": {
          "safe": 54482,
          "unsafe": 56663
        },
        "mixed_label_prompts": 7248,
        "mixed_label_rows": 33154,
        "ordered_rows_sha256": "43ae62b2bac72018c12bd1a8d015499c900fc82bc5b80dbbce78cbed2f307a08",
        "rows": 111145,
        "unique_prompts": 27840
      },
      "validation": {
        "label_source_by_label": {
          "Alpaca-7B": {
            "safe": 4261,
            "unsafe": 4742
          },
          "Alpaca2-7B": {
            "safe": 4236,
            "unsafe": 4146
          },
          "Alpaca3-8B": {
            "safe": 3545,
            "unsafe": 3411
          }
        },
        "label_sources": {
          "Alpaca-7B": 9003,
          "Alpaca2-7B": 8382,
          "Alpaca3-8B": 6956
        },
        "labels": {
          "safe": 12042,
          "unsafe": 12299
        },
        "mixed_label_prompts": 1537,
        "mixed_label_rows": 7008,
        "ordered_rows_sha256": "15a2e8fe9c4392f4b7553df829043d0dc4a36d112b8bdc44a1b7706af87b0b2b",
        "rows": 24341,
        "unique_prompts": 6071
      }
    }
  },
  "diagnostics": [
    {
      "cohort": "hash_all",
      "common_mean_norm": 0.9114133403779976,
      "corpus": "beavertails",
      "cosine_safe_unsafe_centroids": 0.9943920111406142,
      "difference_mean_norm": 0.0966805694707735,
      "encoder": "qwen05b",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 1878,
      "safe_centroid_expected_safe_score": 0.9135470544878299,
      "safe_centroid_expected_score_gap": 0.006648746283916193,
      "safe_centroid_expected_unsafe_score": 0.9068983082039138,
      "safe_mean_norm": 0.9135470544878299,
      "unsafe_mean_norm": 0.9120128661971638
    },
    {
      "cohort": "mixed_prompt_eval_full_fit",
      "common_mean_norm": 0.9114133403779976,
      "corpus": "beavertails",
      "cosine_safe_unsafe_centroids": 0.9943920111406142,
      "difference_mean_norm": 0.0966805694707735,
      "encoder": "qwen05b",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 1878,
      "safe_centroid_expected_safe_score": 0.9135470544878299,
      "safe_centroid_expected_score_gap": 0.006648746283916193,
      "safe_centroid_expected_unsafe_score": 0.9068983082039138,
      "safe_mean_norm": 0.9135470544878299,
      "unsafe_mean_norm": 0.9120128661971638
    },
    {
      "cohort": "mixed_prompt_fit_eval",
      "common_mean_norm": 0.9151225025642802,
      "corpus": "beavertails",
      "cosine_safe_unsafe_centroids": 0.9985986242349119,
      "difference_mean_norm": 0.04848799881370442,
      "encoder": "qwen05b",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 1878,
      "safe_centroid_expected_safe_score": 0.9162000551631132,
      "safe_centroid_expected_score_gap": 0.0027700523405890837,
      "safe_centroid_expected_unsafe_score": 0.9134300028225243,
      "safe_mean_norm": 0.9162000551631132,
      "unsafe_mean_norm": 0.9147118578521571
    },
    {
      "cohort": "hash_all",
      "common_mean_norm": 0.923773849937898,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.9928726994457701,
      "difference_mean_norm": 0.11141452175534011,
      "encoder": "qwen05b",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 7248,
      "safe_centroid_expected_safe_score": 0.9180361482179691,
      "safe_centroid_expected_score_gap": -0.007843025686275505,
      "safe_centroid_expected_unsafe_score": 0.9258791739042448,
      "safe_mean_norm": 0.9180361482179691,
      "unsafe_mean_norm": 0.9325255638724668
    },
    {
      "cohort": "mixed_prompt_eval_full_fit",
      "common_mean_norm": 0.923773849937898,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.9928726994457701,
      "difference_mean_norm": 0.11141452175534011,
      "encoder": "qwen05b",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 7248,
      "safe_centroid_expected_safe_score": 0.9180361482179691,
      "safe_centroid_expected_score_gap": -0.007843025686275505,
      "safe_centroid_expected_unsafe_score": 0.9258791739042448,
      "safe_mean_norm": 0.9180361482179691,
      "unsafe_mean_norm": 0.9325255638724668
    },
    {
      "cohort": "mixed_prompt_fit_eval",
      "common_mean_norm": 0.9252602295310582,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.9975782715699577,
      "difference_mean_norm": 0.06445482504026438,
      "encoder": "qwen05b",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 7248,
      "safe_centroid_expected_safe_score": 0.9266463055497585,
      "safe_centroid_expected_score_gap": 0.0037682729500947325,
      "safe_centroid_expected_unsafe_score": 0.9228780325996638,
      "safe_mean_norm": 0.9266463055497585,
      "unsafe_mean_norm": 0.9251184181741119
    },
    {
      "cohort": "discordant_native_pairs",
      "common_mean_norm": 0.9252770354432548,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.9980548985343236,
      "difference_mean_norm": 0.057761849225370074,
      "encoder": "qwen05b",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 6534,
      "safe_centroid_expected_safe_score": 0.9265400984742468,
      "safe_centroid_expected_score_gap": 0.0034246435461540393,
      "safe_centroid_expected_unsafe_score": 0.923115454928093,
      "safe_mean_norm": 0.9265400984742468,
      "unsafe_mean_norm": 0.9249145074922417
    },
    {
      "cohort": "hash_all",
      "common_mean_norm": 0.9300491891113563,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.9915528727783465,
      "difference_mean_norm": 0.122010132561819,
      "encoder": "qwen05b",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 1557,
      "safe_centroid_expected_safe_score": 0.9281983721245608,
      "safe_centroid_expected_score_gap": -0.004033406853486505,
      "safe_centroid_expected_unsafe_score": 0.9322317789780471,
      "safe_mean_norm": 0.9281983721245608,
      "unsafe_mean_norm": 0.9401735445190327
    },
    {
      "cohort": "mixed_prompt_eval_full_fit",
      "common_mean_norm": 0.9300491891113563,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.9915528727783465,
      "difference_mean_norm": 0.122010132561819,
      "encoder": "qwen05b",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 1557,
      "safe_centroid_expected_safe_score": 0.9281983721245608,
      "safe_centroid_expected_score_gap": -0.004033406853486505,
      "safe_centroid_expected_unsafe_score": 0.9322317789780471,
      "safe_mean_norm": 0.9281983721245608,
      "unsafe_mean_norm": 0.9401735445190327
    },
    {
      "cohort": "mixed_prompt_fit_eval",
      "common_mean_norm": 0.9379792697034944,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.9678319507760379,
      "difference_mean_norm": 0.240143697530662,
      "encoder": "qwen05b",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 1557,
      "safe_centroid_expected_safe_score": 0.9515233428402042,
      "safe_centroid_expected_score_gap": 0.04196664930648164,
      "safe_centroid_expected_unsafe_score": 0.9095566935337227,
      "safe_mean_norm": 0.9515233428402042,
      "unsafe_mean_norm": 0.9397878348657652
    },
    {
      "cohort": "llm_jury_source_control",
      "common_mean_norm": 0.9350719946411926,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.9969064857047572,
      "difference_mean_norm": 0.0749635275605794,
      "encoder": "qwen05b",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 6,
      "safe_centroid_expected_safe_score": 0.9246511342810018,
      "safe_centroid_expected_score_gap": -0.012613969938052225,
      "safe_centroid_expected_unsafe_score": 0.9372651042190538,
      "safe_mean_norm": 0.9246511342810018,
      "unsafe_mean_norm": 0.9401735445190327
    }
  ],
  "encoders": {
    "qwen05b": {
      "repo": "Qwen/Qwen2.5-0.5B-Instruct",
      "revision": "7ae557604adf67be50417f59c2c2f167def9a775"
    }
  },
  "environment": {
    "cuda_available": true,
    "cuda_device_name": "NVIDIA GeForce RTX 4080 Laptop GPU",
    "cuda_device_total_memory_bytes": 12878086144,
    "cuda_version": "12.8",
    "datasets": "4.8.5",
    "huggingface_hub": "1.19.0",
    "matplotlib": "3.10.9",
    "numpy": "2.2.6",
    "platform": "Windows-11-10.0.26200-SP0",
    "python": "3.13.1 (tags/v3.13.1:0671451, Dec  3 2024, 19:06:28) [MSC v.1942 64 bit (AMD64)]",
    "scikit_learn": "1.8.0",
    "sentence_transformers": "5.4.1",
    "torch": "2.11.0+cu128",
    "transformers": "5.10.1"
  },
  "frozen_split_salt": "one-class-centroid-v1-20260715",
  "modes": [
    "response"
  ],
  "operating_points": [],
  "response_overlap_sensitivity": [
    {
      "auc_delta": -0.00010877609493931129,
      "auc_original": 0.5449507191288739,
      "auc_response_disjoint": 0.5448419430339346,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "kind": "response_overlap_sensitivity",
      "method": "safe_centroid",
      "mode": "response",
      "n_test_original": 1868,
      "n_test_response_disjoint": 1866,
      "n_train": 7987,
      "response_overlap_rows_removed": 2,
      "response_overlap_safe_removed": 1,
      "response_overlap_unsafe_removed": 1
    },
    {
      "auc_delta": 0.00013238029879958368,
      "auc_original": 0.6170862541488205,
      "auc_response_disjoint": 0.61721863444762,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "kind": "response_overlap_sensitivity",
      "method": "two_centroid",
      "mode": "response",
      "n_test_original": 1868,
      "n_test_response_disjoint": 1866,
      "n_train": 7987,
      "response_overlap_rows_removed": 2,
      "response_overlap_safe_removed": 1,
      "response_overlap_unsafe_removed": 1
    },
    {
      "auc_delta": 0.00013211241606259083,
      "auc_original": 0.6174971193528987,
      "auc_response_disjoint": 0.6176292317689613,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "kind": "response_overlap_sensitivity",
      "method": "diff_means",
      "mode": "response",
      "n_test_original": 1868,
      "n_test_response_disjoint": 1866,
      "n_train": 7987,
      "response_overlap_rows_removed": 2,
      "response_overlap_safe_removed": 1,
      "response_overlap_unsafe_removed": 1
    },
    {
      "auc_delta": 0.0001685291500460595,
      "auc_original": 0.6312427409988386,
      "auc_response_disjoint": 0.6314112701488847,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "kind": "response_overlap_sensitivity",
      "method": "rankone",
      "mode": "response",
      "n_test_original": 1868,
      "n_test_response_disjoint": 1866,
      "n_train": 7987,
      "response_overlap_rows_removed": 2,
      "response_overlap_safe_removed": 1,
      "response_overlap_unsafe_removed": 1
    },
    {
      "auc_delta": 0.002050561792983241,
      "auc_original": 0.5013707810506018,
      "auc_response_disjoint": 0.5034213428435851,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "kind": "response_overlap_sensitivity",
      "method": "safe_centroid",
      "mode": "response",
      "n_test_original": 3486,
      "n_test_response_disjoint": 3478,
      "n_train": 16352,
      "response_overlap_rows_removed": 8,
      "response_overlap_safe_removed": 8,
      "response_overlap_unsafe_removed": 0
    },
    {
      "auc_delta": -0.0010391586790045038,
      "auc_original": 0.7157540908655522,
      "auc_response_disjoint": 0.7147149321865477,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "kind": "response_overlap_sensitivity",
      "method": "two_centroid",
      "mode": "response",
      "n_test_original": 3486,
      "n_test_response_disjoint": 3478,
      "n_train": 16352,
      "response_overlap_rows_removed": 8,
      "response_overlap_safe_removed": 8,
      "response_overlap_unsafe_removed": 0
    },
    {
      "auc_delta": -0.0009548942633774704,
      "auc_original": 0.7155980696822204,
      "auc_response_disjoint": 0.7146431754188429,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "kind": "response_overlap_sensitivity",
      "method": "diff_means",
      "mode": "response",
      "n_test_original": 3486,
      "n_test_response_disjoint": 3478,
      "n_train": 16352,
      "response_overlap_rows_removed": 8,
      "response_overlap_safe_removed": 8,
      "response_overlap_unsafe_removed": 0
    },
    {
      "auc_delta": -0.0009568348763278056,
      "auc_original": 0.7176872394092393,
      "auc_response_disjoint": 0.7167304045329115,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "kind": "response_overlap_sensitivity",
      "method": "rankone",
      "mode": "response",
      "n_test_original": 3486,
      "n_test_response_disjoint": 3478,
      "n_train": 16352,
      "response_overlap_rows_removed": 8,
      "response_overlap_safe_removed": 8,
      "response_overlap_unsafe_removed": 0
    },
    {
      "auc_delta": 0.0011753227988787751,
      "auc_original": 0.38147462637089424,
      "auc_response_disjoint": 0.382649949169773,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "kind": "response_overlap_sensitivity",
      "method": "safe_centroid",
      "mode": "response",
      "n_test_original": 948,
      "n_test_response_disjoint": 941,
      "n_train": 4045,
      "response_overlap_rows_removed": 7,
      "response_overlap_safe_removed": 5,
      "response_overlap_unsafe_removed": 2
    },
    {
      "auc_delta": -0.0036647861802692194,
      "auc_original": 0.7464073593193182,
      "auc_response_disjoint": 0.742742573139049,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "kind": "response_overlap_sensitivity",
      "method": "two_centroid",
      "mode": "response",
      "n_test_original": 948,
      "n_test_response_disjoint": 941,
      "n_train": 4045,
      "response_overlap_rows_removed": 7,
      "response_overlap_safe_removed": 5,
      "response_overlap_unsafe_removed": 2
    },
    {
      "auc_delta": -0.0034025183662655945,
      "auc_original": 0.7536340782894555,
      "auc_response_disjoint": 0.7502315599231899,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "kind": "response_overlap_sensitivity",
      "method": "diff_means",
      "mode": "response",
      "n_test_original": 948,
      "n_test_response_disjoint": 941,
      "n_train": 4045,
      "response_overlap_rows_removed": 7,
      "response_overlap_safe_removed": 5,
      "response_overlap_unsafe_removed": 2
    },
    {
      "auc_delta": -0.004788982780330908,
      "auc_original": 0.6589740048067626,
      "auc_response_disjoint": 0.6541850220264317,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "kind": "response_overlap_sensitivity",
      "method": "rankone",
      "mode": "response",
      "n_test_original": 948,
      "n_test_response_disjoint": 941,
      "n_train": 4045,
      "response_overlap_rows_removed": 7,
      "response_overlap_safe_removed": 5,
      "response_overlap_unsafe_removed": 2
    }
  ],
  "results": [
    {
      "auc": 0.5326655860999526,
      "auc_ci_high": 0.5570269649693323,
      "auc_ci_low": 0.5068351103191647,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.5068493150684932,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5068493150684932,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.5553783944300023,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.5296803652968036,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5296803652968036,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.7409972657457045,
      "auc_ci_high": 0.7635721759663368,
      "auc_ci_low": 0.7176463282895869,
      "auc_delta_ci_high": 0.23485627351389446,
      "auc_delta_ci_low": 0.1823048741120304,
      "auc_delta_vs_safe_centroid": 0.20833167964575183,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.678082191780822,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.678082191780822,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.7410777058344933,
      "auc_ci_high": 0.7635915021690876,
      "auc_ci_low": 0.7176454976518551,
      "auc_delta_ci_high": 0.23487472117473782,
      "auc_delta_ci_low": 0.18247870120197218,
      "auc_delta_vs_safe_centroid": 0.20841211973454066,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.678082191780822,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.678082191780822,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.7410777058344933,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.678082191780822,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.678082191780822,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.7275990298996163,
      "auc_ci_high": 0.749745307120944,
      "auc_ci_low": 0.7027832363985939,
      "auc_delta_ci_high": 0.2216135213361106,
      "auc_delta_ci_low": 0.16867597256060418,
      "auc_delta_vs_safe_centroid": 0.1949334437996637,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.7031963470319634,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.7031963470319634,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.8463684666347269,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.7031963470319634,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.7031963470319634,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.5604097979571762,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.5319634703196348,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5319634703196348,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.5068493150684932,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5068493150684932,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.5439809395270689,
      "auc_ci_high": 0.5712844527694667,
      "auc_ci_low": 0.5139548712305718,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.5068493150684932,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5068493150684932,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.4881537691717967,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.5296803652968036,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5296803652968036,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6092557142398075,
      "auc_ci_high": 0.6345666687197016,
      "auc_ci_low": 0.5829923200550987,
      "auc_delta_ci_high": 0.09686021418626876,
      "auc_delta_ci_low": 0.030601199689816155,
      "auc_delta_vs_safe_centroid": 0.06527477471273857,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.678082191780822,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.678082191780822,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.609534597604587,
      "auc_ci_high": 0.634859385188954,
      "auc_ci_low": 0.5833301648807978,
      "auc_delta_ci_high": 0.09697868278809567,
      "auc_delta_ci_low": 0.031008819752369455,
      "auc_delta_vs_safe_centroid": 0.065553658077518,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.678082191780822,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.678082191780822,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.609534597604587,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.678082191780822,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.678082191780822,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6312427409988386,
      "auc_ci_high": 0.6557385937426836,
      "auc_ci_low": 0.6049702397323113,
      "auc_delta_ci_high": 0.12076588532817399,
      "auc_delta_ci_low": 0.05298569786730105,
      "auc_delta_vs_safe_centroid": 0.08726180147176965,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.7031963470319634,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.7031963470319634,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6963648758452576,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.7031963470319634,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.7031963470319634,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5290865020451446,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.5319634703196348,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5319634703196348,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.5068493150684932,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5068493150684932,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5449507191288739,
      "auc_ci_high": 0.5721282122893955,
      "auc_ci_low": 0.5141460177865794,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.5114155251141552,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5114155251141552,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.4710144927536232,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.5091324200913242,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5091324200913242,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6170862541488205,
      "auc_ci_high": 0.6421843163872155,
      "auc_ci_low": 0.5902180484169854,
      "auc_delta_ci_high": 0.10271591973524015,
      "auc_delta_ci_low": 0.037853654671314,
      "auc_delta_vs_safe_centroid": 0.07213553501994652,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.6872146118721462,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6872146118721462,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6174971193528987,
      "auc_ci_high": 0.6425373351170668,
      "auc_ci_low": 0.5904820980453412,
      "auc_delta_ci_high": 0.10277614469594915,
      "auc_delta_ci_low": 0.038683740329123084,
      "auc_delta_vs_safe_centroid": 0.07254640022402481,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.6872146118721462,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6872146118721462,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6174971193528987,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.6872146118721462,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6872146118721462,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6312427409988386,
      "auc_ci_high": 0.6557385937426836,
      "auc_ci_low": 0.6049702397323113,
      "auc_delta_ci_high": 0.11919555746688919,
      "auc_delta_ci_low": 0.052582155955319225,
      "auc_delta_vs_safe_centroid": 0.08629202186996465,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.7031963470319634,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.7031963470319634,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6903132215963605,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.6986301369863014,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6986301369863014,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5290865020451446,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.5319634703196348,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5319634703196348,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.5034246575342466,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5034246575342466,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.42983163118003576,
      "auc_ci_high": 0.4415875567736802,
      "auc_ci_low": 0.4187615934279956,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.5080906148867314,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5080906148867314,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.7110558401972316,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.5993527508090615,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5993527508090615,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.8446961384017959,
      "auc_ci_high": 0.852644333157674,
      "auc_ci_low": 0.8359895384773767,
      "auc_delta_ci_high": 0.42937225371582166,
      "auc_delta_ci_low": 0.4005113304132259,
      "auc_delta_vs_safe_centroid": 0.41486450722176016,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.7980582524271844,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7980582524271844,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.8458671281105585,
      "auc_ci_high": 0.8538988284892417,
      "auc_ci_low": 0.8372197342087685,
      "auc_delta_ci_high": 0.4309265894263212,
      "auc_delta_ci_low": 0.4016249241304594,
      "auc_delta_vs_safe_centroid": 0.4160354969305228,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.7980582524271844,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7980582524271844,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.8458671281105585,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.7980582524271844,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7980582524271844,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.7472970111377135,
      "auc_ci_high": 0.7588587480187922,
      "auc_ci_low": 0.7373406544904308,
      "auc_delta_ci_high": 0.32957820546762523,
      "auc_delta_ci_low": 0.3046309609051727,
      "auc_delta_vs_safe_centroid": 0.31746537995767776,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.8614886731391586,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8614886731391586,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.9437665734984833,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.8983818770226537,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8983818770226537,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.6017012561393229,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.6362459546925566,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.6362459546925566,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.5119323974389565,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.5310679611650485,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5310679611650485,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.4914783691254279,
      "auc_ci_high": 0.5065065114979084,
      "auc_ci_low": 0.47552975632146294,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.5080906148867314,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5080906148867314,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5855178338001867,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.5993527508090615,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5993527508090615,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6837003008610851,
      "auc_ci_high": 0.6976951672178391,
      "auc_ci_low": 0.6702656082602532,
      "auc_delta_ci_high": 0.21467847479828817,
      "auc_delta_ci_low": 0.1728734002620039,
      "auc_delta_vs_safe_centroid": 0.19222193173565721,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.7980582524271844,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7980582524271844,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6838189853719265,
      "auc_ci_high": 0.6976222980570039,
      "auc_ci_low": 0.6703650041220409,
      "auc_delta_ci_high": 0.21549525818271262,
      "auc_delta_ci_low": 0.17252081706194208,
      "auc_delta_vs_safe_centroid": 0.19234061624649862,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.7980582524271844,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7980582524271844,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6838189853719265,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.7980582524271844,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7980582524271844,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.7290904865649963,
      "auc_ci_high": 0.7445054364802116,
      "auc_ci_low": 0.7135049147225272,
      "auc_delta_ci_high": 0.256298100181701,
      "auc_delta_ci_low": 0.2204204550305248,
      "auc_delta_vs_safe_centroid": 0.2376121174395684,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.8614886731391586,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8614886731391586,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.8503955182072829,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.8983818770226537,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8983818770226537,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6117833800186742,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.6362459546925566,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.6362459546925566,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5081842514783691,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.5310679611650485,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5310679611650485,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.49024048137773624,
      "auc_ci_high": 0.5054240848095009,
      "auc_ci_low": 0.47414480325865904,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.515210355987055,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.515210355987055,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5615371719057994,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.5663430420711975,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5663430420711975,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.7466573710965867,
      "auc_ci_high": 0.7608850693887267,
      "auc_ci_low": 0.7328442854486235,
      "auc_delta_ci_high": 0.27542257940323317,
      "auc_delta_ci_low": 0.23886627238995808,
      "auc_delta_vs_safe_centroid": 0.25641688971885046,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.8705501618122977,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8705501618122977,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.7468036103330221,
      "auc_ci_high": 0.760971542318536,
      "auc_ci_low": 0.7330055864958448,
      "auc_delta_ci_high": 0.2754227383276466,
      "auc_delta_ci_low": 0.23904068190808797,
      "auc_delta_vs_safe_centroid": 0.2565631289552859,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.8718446601941747,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8718446601941747,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.7468036103330221,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.8718446601941747,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8718446601941747,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.7290904865649963,
      "auc_ci_high": 0.7445054364802116,
      "auc_ci_low": 0.7135049147225272,
      "auc_delta_ci_high": 0.2581684050682697,
      "auc_delta_ci_low": 0.22116549325717172,
      "auc_delta_vs_safe_centroid": 0.23885000518726007,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.8614886731391586,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8614886731391586,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.861928083826123,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.916504854368932,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.916504854368932,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6117833800186742,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.6362459546925566,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.6362459546925566,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5339545596016184,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.553074433656958,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.553074433656958,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5013707810506018,
      "auc_ci_high": 0.5144554082692028,
      "auc_ci_low": 0.48825678522343496,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.5037292025243832,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5393507477989986,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.5456110154905336,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.7157540908655522,
      "auc_ci_high": 0.7293901416689293,
      "auc_ci_low": 0.702954342799009,
      "auc_delta_ci_high": 0.23157718450315878,
      "auc_delta_ci_low": 0.19675612598402661,
      "auc_delta_vs_safe_centroid": 0.21438330981495035,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.8055077452667814,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.7155980696822204,
      "auc_ci_high": 0.729239254906088,
      "auc_ci_low": 0.7027956142001766,
      "auc_delta_ci_high": 0.2313151619747732,
      "auc_delta_ci_low": 0.19673712566940854,
      "auc_delta_vs_safe_centroid": 0.21422728863161855,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.8037865748709122,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.7155980696822204,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.8037865748709122,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.7176872394092393,
      "auc_ci_high": 0.7310439232664822,
      "auc_ci_low": 0.704677341968172,
      "auc_delta_ci_high": 0.23410613161151828,
      "auc_delta_ci_low": 0.1976359171684748,
      "auc_delta_vs_safe_centroid": 0.21631645835863744,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.8072289156626506,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.8186829771343386,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.8720596672403901,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5948682855345652,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.606425702811245,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.5,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.4690136583110456,
      "auc_ci_high": 0.4968905394376217,
      "auc_ci_low": 0.43957935669120646,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.6203208556149733,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.6203208556149733,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.7082314488861154,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.7727272727272727,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.7727272727272727,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.8117541917501321,
      "auc_ci_high": 0.8291620877491482,
      "auc_ci_low": 0.7934706821871907,
      "auc_delta_ci_high": 0.37207410561443816,
      "auc_delta_ci_low": 0.31298472919335335,
      "auc_delta_vs_safe_centroid": 0.3427405334390865,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9786096256684492,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9786096256684492,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.8147989783049561,
      "auc_ci_high": 0.8321473317761027,
      "auc_ci_low": 0.796483217681472,
      "auc_delta_ci_high": 0.37525026368638703,
      "auc_delta_ci_low": 0.315542241345753,
      "auc_delta_vs_safe_centroid": 0.3457853199939105,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9866310160427807,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9866310160427807,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.8147989783049561,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9866310160427807,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9866310160427807,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.7700396762001065,
      "auc_ci_high": 0.7889754694250279,
      "auc_ci_low": 0.7501883725206066,
      "auc_delta_ci_high": 0.3303021902554187,
      "auc_delta_ci_low": 0.26965644030747715,
      "auc_delta_vs_safe_centroid": 0.3010260178890609,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.9113713380333309,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.6838205305070697,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.9149550706033376,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 1.0,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 1.0,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.5997135721642939,
      "auc_ci_high": 0.6388289195591427,
      "auc_ci_low": 0.5586641479207188,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.6203208556149733,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.6203208556149733,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.7679158494772339,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.7727272727272727,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.7727272727272727,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9732690869583621,
      "auc_ci_high": 0.9808751481523288,
      "auc_ci_low": 0.9633462375427108,
      "auc_delta_ci_high": 0.41244750119735585,
      "auc_delta_ci_low": 0.33401725923617026,
      "auc_delta_vs_safe_centroid": 0.37355551479406823,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9786096256684492,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9786096256684492,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.973191483357555,
      "auc_ci_high": 0.9807872885301879,
      "auc_ci_low": 0.9630873997326203,
      "auc_delta_ci_high": 0.41252010485500973,
      "auc_delta_ci_low": 0.33372814397488765,
      "auc_delta_vs_safe_centroid": 0.3734779111932611,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9866310160427807,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9866310160427807,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.973191483357555,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9866310160427807,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9866310160427807,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9889450143213918,
      "auc_ci_high": 0.9932990258202049,
      "auc_ci_low": 0.9833274230840154,
      "auc_delta_ci_high": 0.429811697507276,
      "auc_delta_ci_low": 0.3492635409862473,
      "auc_delta_vs_safe_centroid": 0.38923144215709793,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9907298971399545,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9914565490384208,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 1.0,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 1.0,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 1.0,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.8836863121357922,
      "auc_ci_high": 0.9077213821909108,
      "auc_ci_low": 0.8591298762398939,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.8636363636363636,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.8636363636363636,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.762751682587163,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.7647058823529411,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.7647058823529411,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9876328079804721,
      "auc_ci_high": 0.992113081293497,
      "auc_ci_low": 0.9818136391911995,
      "auc_delta_ci_high": 0.1269200746330491,
      "auc_delta_ci_low": 0.08022033151631162,
      "auc_delta_vs_safe_centroid": 0.10394649584467996,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9919786096256684,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9919786096256684,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9876963018356779,
      "auc_ci_high": 0.9922231651247974,
      "auc_ci_low": 0.9819089590372377,
      "auc_delta_ci_high": 0.1268320927702263,
      "auc_delta_ci_low": 0.0803724032189033,
      "auc_delta_vs_safe_centroid": 0.10400998969988573,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9919786096256684,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9919786096256684,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9876963018356779,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9919786096256684,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9919786096256684,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9889450143213918,
      "auc_ci_high": 0.9932990258202049,
      "auc_ci_low": 0.9833274230840154,
      "auc_delta_ci_high": 0.12820238313603202,
      "auc_delta_ci_low": 0.08131345466146796,
      "auc_delta_vs_safe_centroid": 0.10525870218559963,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9978341540502025,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 1.0,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 1.0,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9914565490384208,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 1.0,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 1.0,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 1.0,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.38147462637089424,
      "auc_ci_high": 0.4216828360774658,
      "auc_ci_low": 0.33877118181501437,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.6708583110030664,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.7464073593193182,
      "auc_ci_high": 0.7816219821178796,
      "auc_ci_low": 0.7106409662104243,
      "auc_delta_ci_high": 0.42145850224590853,
      "auc_delta_ci_low": 0.31082723272626495,
      "auc_delta_vs_safe_centroid": 0.364932732948424,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.7536340782894555,
      "auc_ci_high": 0.7886406773904667,
      "auc_ci_low": 0.7197872479735252,
      "auc_delta_ci_high": 0.43093749812566673,
      "auc_delta_ci_low": 0.31728922557320094,
      "auc_delta_vs_safe_centroid": 0.37215945191856126,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.7536340782894555,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.6589740048067626,
      "auc_ci_high": 0.6995840788442623,
      "auc_ci_low": 0.6178147102468162,
      "auc_delta_ci_high": 0.3374557528555924,
      "auc_delta_ci_low": 0.21800947723264602,
      "auc_delta_vs_safe_centroid": 0.27749937843586836,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.8434210889803585,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.5544517804359237,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    }
  ],
  "revision_policy": "frozen_paper_revisions",
  "schema_version": 3,
  "source_manifest": {
    "make_figures.py": {
      "bytes": 9490,
      "sha256": "6c046a7f40033c3a29f879a5629deeb824b79b1e6f3e56553804bba201ba158d"
    },
    "run_study.py": {
      "bytes": 53092,
      "sha256": "52190f6d2e1a2b77e4644e9d786df68daa72ab2e229fe33f5a073fafd9a94339"
    },
    "study.py": {
      "bytes": 30835,
      "sha256": "9cae57b2564c2c87b3455b5d88b5549aa6e16a93216ef2d2f9f63b3becef4c15"
    },
    "tests/test_make_figures.py": {
      "bytes": 2127,
      "sha256": "b0997ee0a6f772ef1dad8158f4a9945687d6351d7da2f5ccaac18e129c169fb4"
    },
    "tests/test_run_study.py": {
      "bytes": 2125,
      "sha256": "20abb47c1482d417288725990283e8133b9f01d7e9235d051b5ff52ffffdff74"
    },
    "tests/test_study.py": {
      "bytes": 13037,
      "sha256": "1eb25bad905377a0488acc4370de2954ba50d790333fada854d5040b4cb1f6f7"
    }
  }
}


==> anc/one-class-centroid-v2/results/qwen05b_response_transfer_op_v3.json <==
{
  "bootstrap_resamples_requested": 500,
  "bootstrap_seed": 20260715,
  "command": "run_study.py --encoders qwen05b --modes response --include-logistic --include-operating-points --batch-size 64 --output results/qwen05b_response_transfer_op_v3.json",
  "created_at": "2026-10-01T04:30:22.167996+00:00",
  "dataset_manifest": {
    "aegis": {
      "candidate_response_rows": 33416,
      "candidate_response_rows_excluded": 17486,
      "deduplication": {
        "conflicting_pairs": 0,
        "conflicting_rows_removed": 0,
        "exact_duplicates_removed": 1683,
        "input_rows": 15930,
        "output_rows": 14247
      },
      "emitted_response_rows": 15930,
      "exact_train_test_prompt_overlap": 0,
      "repo": "nvidia/Aegis-AI-Content-Safety-Dataset-2.0",
      "revision": "d86bb8bedff51d25ac834ab7838f1cc61acb7a2c",
      "source_records_by_split": {
        "test": 1964,
        "train": 30007,
        "validation": 1445
      },
      "source_records_total": 33416,
      "source_splits": [
        "train",
        "validation",
        "test"
      ],
      "split_policy": "sha256(prompt_salt + canonical_prompt), 70/15/15",
      "split_salt": "one-class-centroid-v1-20260715",
      "test": {
        "label_source_by_label": {
          "human": {
            "safe": 739
          },
          "llm_jury": {
            "safe": 265,
            "unsafe": 683
          },
          "refusal_data_augmentation": {
            "safe": 554
          }
        },
        "label_sources": {
          "human": 739,
          "llm_jury": 948,
          "refusal_data_augmentation": 554
        },
        "labels": {
          "safe": 1558,
          "unsafe": 683
        },
        "mixed_label_prompts": 374,
        "mixed_label_rows": 753,
        "ordered_rows_sha256": "a7481784f035da0317589a6e8e19954a718e5b6f214a531123c30ff25bfaabab",
        "rows": 2241,
        "unique_prompts": 1717
      },
      "train": {
        "label_source_by_label": {
          "human": {
            "safe": 3373
          },
          "llm_jury": {
            "safe": 1175,
            "unsafe": 2870
          },
          "refusal_data_augmentation": {
            "safe": 2445
          }
        },
        "label_sources": {
          "human": 3373,
          "llm_jury": 4045,
          "refusal_data_augmentation": 2445
        },
        "labels": {
          "safe": 6993,
          "unsafe": 2870
        },
        "mixed_label_prompts": 1557,
        "mixed_label_rows": 3160,
        "ordered_rows_sha256": "83606c26ed0a2ed048c5e6fa62ab06ea063694eed97b9e4705cb9a4c72737443",
        "rows": 9863,
        "unique_prompts": 7533
      },
      "validation": {
        "label_source_by_label": {
          "human": {
            "safe": 751
          },
          "llm_jury": {
            "safe": 247,
            "unsafe": 627
          },
          "refusal_data_augmentation": {
            "safe": 518
          }
        },
        "label_sources": {
          "human": 751,
          "llm_jury": 874,
          "refusal_data_augmentation": 518
        },
        "labels": {
          "safe": 1516,
          "unsafe": 627
        },
        "mixed_label_prompts": 340,
        "mixed_label_rows": 689,
        "ordered_rows_sha256": "62e670232f26225953734917e2052cd3ab3d3c0b4c5df17abc4c23444e0700e8",
        "rows": 2143,
        "unique_prompts": 1649
      }
    },
    "beavertails": {
      "candidate_response_rows": 30207,
      "candidate_response_rows_excluded": 0,
      "deduplication": {
        "conflicting_pairs": 4,
        "conflicting_rows_removed": 8,
        "exact_duplicates_removed": 79,
        "input_rows": 30207,
        "output_rows": 30120
      },
      "emitted_response_rows": 30207,
      "exact_train_test_prompt_overlap": 0,
      "repo": "PKU-Alignment/BeaverTails",
      "revision": "8401fe609d288129cc684a9b3be6a93e41cfe678",
      "source_records_by_split": {
        "30k_test": 3021,
        "30k_train": 27186
      },
      "source_records_total": 30207,
      "source_splits": [
        "30k_train",
        "30k_test"
      ],
      "split_policy": "sha256(prompt_salt + canonical_prompt), 70/15/15",
      "split_salt": "one-class-centroid-v1-20260715",
      "test": {
        "label_source_by_label": {
          "human": {
            "safe": 2039,
            "unsafe": 2768
          }
        },
        "label_sources": {
          "human": 4807
        },
        "labels": {
          "safe": 2039,
          "unsafe": 2768
        },
        "mixed_label_prompts": 438,
        "mixed_label_rows": 1868,
        "ordered_rows_sha256": "1614a867523920499389ede85330df7141a76dd94885f9b87a2597e3caf7f001",
        "rows": 4807,
        "unique_prompts": 1226
      },
      "train": {
        "label_source_by_label": {
          "human": {
            "safe": 8812,
            "unsafe": 11898
          }
        },
        "label_sources": {
          "human": 20710
        },
        "labels": {
          "safe": 8812,
          "unsafe": 11898
        },
        "mixed_label_prompts": 1878,
        "mixed_label_rows": 7987,
        "ordered_rows_sha256": "ae8b0f19228674fd87e1b7550e8d8c21c5f57ed8dbb58d48971955cde3a3d48b",
        "rows": 20710,
        "unique_prompts": 5348
      },
      "validation": {
        "label_source_by_label": {
          "human": {
            "safe": 1988,
            "unsafe": 2615
          }
        },
        "label_sources": {
          "human": 4603
        },
        "labels": {
          "safe": 1988,
          "unsafe": 2615
        },
        "mixed_label_prompts": 407,
        "mixed_label_rows": 1742,
        "ordered_rows_sha256": "e4c77d7d09ec9511f7f3560a644194179ea1f56b1c388d28be37d717477fd968",
        "rows": 4603,
        "unique_prompts": 1188
      }
    },
    "safe_rlhf": {
      "candidate_response_rows": 164236,
      "candidate_response_rows_excluded": 0,
      "deduplication": {
        "conflicting_pairs": 0,
        "conflicting_rows_removed": 0,
        "exact_duplicates_removed": 4758,
        "input_rows": 164236,
        "output_rows": 159478
      },
      "emitted_response_rows": 164236,
      "exact_train_test_prompt_overlap": 0,
      "repo": "PKU-Alignment/PKU-SafeRLHF",
      "revision": "9421ffafec3fa40a1f1a7d567b4d525079477ecb",
      "source_records_by_split": {
        "test": 8211,
        "train": 73907
      },
      "source_records_total": 82118,
      "source_splits": [
        "train",
        "test"
      ],
      "split_policy": "sha256(prompt_salt + canonical_prompt), 70/15/15",
      "split_salt": "one-class-centroid-v1-20260715",
      "test": {
        "label_source_by_label": {
          "Alpaca-7B": {
            "safe": 4172,
            "unsafe": 4676
          },
          "Alpaca2-7B": {
            "safe": 4112,
            "unsafe": 4129
          },
          "Alpaca3-8B": {
            "safe": 3430,
            "unsafe": 3473
          }
        },
        "label_sources": {
          "Alpaca-7B": 8848,
          "Alpaca2-7B": 8241,
          "Alpaca3-8B": 6903
        },
        "labels": {
          "safe": 11714,
          "unsafe": 12278
        },
        "mixed_label_prompts": 1545,
        "mixed_label_rows": 6975,
        "ordered_rows_sha256": "39418b6079de2aa543d42fe5a784d27199ba412880c5a9609809c42462eaf683",
        "rows": 23992,
        "unique_prompts": 6069
      },
      "train": {
        "label_source_by_label": {
          "Alpaca-7B": {
            "safe": 19620,
            "unsafe": 21415
          },
          "Alpaca2-7B": {
            "safe": 18887,
            "unsafe": 19304
          },
          "Alpaca3-8B": {
            "safe": 15975,
            "unsafe": 15944
          }
        },
        "label_sources": {
          "Alpaca-7B": 41035,
          "Alpaca2-7B": 38191,
          "Alpaca3-8B": 31919
        },
        "labels": {
          "safe": 54482,
          "unsafe": 56663
        },
        "mixed_label_prompts": 7248,
        "mixed_label_rows": 33154,
        "ordered_rows_sha256": "43ae62b2bac72018c12bd1a8d015499c900fc82bc5b80dbbce78cbed2f307a08",
        "rows": 111145,
        "unique_prompts": 27840
      },
      "validation": {
        "label_source_by_label": {
          "Alpaca-7B": {
            "safe": 4261,
            "unsafe": 4742
          },
          "Alpaca2-7B": {
            "safe": 4236,
            "unsafe": 4146
          },
          "Alpaca3-8B": {
            "safe": 3545,
            "unsafe": 3411
          }
        },
        "label_sources": {
          "Alpaca-7B": 9003,
          "Alpaca2-7B": 8382,
          "Alpaca3-8B": 6956
        },
        "labels": {
          "safe": 12042,
          "unsafe": 12299
        },
        "mixed_label_prompts": 1537,
        "mixed_label_rows": 7008,
        "ordered_rows_sha256": "15a2e8fe9c4392f4b7553df829043d0dc4a36d112b8bdc44a1b7706af87b0b2b",
        "rows": 24341,
        "unique_prompts": 6071
      }
    }
  },
  "diagnostics": [
    {
      "cohort": "hash_all",
      "common_mean_norm": 0.9114133403779976,
      "corpus": "beavertails",
      "cosine_safe_unsafe_centroids": 0.9943920111406142,
      "difference_mean_norm": 0.0966805694707735,
      "encoder": "qwen05b",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 1878,
      "safe_centroid_expected_safe_score": 0.9135470544878299,
      "safe_centroid_expected_score_gap": 0.006648746283916193,
      "safe_centroid_expected_unsafe_score": 0.9068983082039138,
      "safe_mean_norm": 0.9135470544878299,
      "unsafe_mean_norm": 0.9120128661971638
    },
    {
      "cohort": "mixed_prompt_eval_full_fit",
      "common_mean_norm": 0.9114133403779976,
      "corpus": "beavertails",
      "cosine_safe_unsafe_centroids": 0.9943920111406142,
      "difference_mean_norm": 0.0966805694707735,
      "encoder": "qwen05b",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 1878,
      "safe_centroid_expected_safe_score": 0.9135470544878299,
      "safe_centroid_expected_score_gap": 0.006648746283916193,
      "safe_centroid_expected_unsafe_score": 0.9068983082039138,
      "safe_mean_norm": 0.9135470544878299,
      "unsafe_mean_norm": 0.9120128661971638
    },
    {
      "cohort": "mixed_prompt_fit_eval",
      "common_mean_norm": 0.9151225025642802,
      "corpus": "beavertails",
      "cosine_safe_unsafe_centroids": 0.9985986242349119,
      "difference_mean_norm": 0.04848799881370442,
      "encoder": "qwen05b",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 1878,
      "safe_centroid_expected_safe_score": 0.9162000551631132,
      "safe_centroid_expected_score_gap": 0.0027700523405890837,
      "safe_centroid_expected_unsafe_score": 0.9134300028225243,
      "safe_mean_norm": 0.9162000551631132,
      "unsafe_mean_norm": 0.9147118578521571
    },
    {
      "cohort": "hash_all",
      "common_mean_norm": 0.923773849937898,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.9928726994457701,
      "difference_mean_norm": 0.11141452175534011,
      "encoder": "qwen05b",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 7248,
      "safe_centroid_expected_safe_score": 0.9180361482179691,
      "safe_centroid_expected_score_gap": -0.007843025686275505,
      "safe_centroid_expected_unsafe_score": 0.9258791739042448,
      "safe_mean_norm": 0.9180361482179691,
      "unsafe_mean_norm": 0.9325255638724668
    },
    {
      "cohort": "mixed_prompt_eval_full_fit",
      "common_mean_norm": 0.923773849937898,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.9928726994457701,
      "difference_mean_norm": 0.11141452175534011,
      "encoder": "qwen05b",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 7248,
      "safe_centroid_expected_safe_score": 0.9180361482179691,
      "safe_centroid_expected_score_gap": -0.007843025686275505,
      "safe_centroid_expected_unsafe_score": 0.9258791739042448,
      "safe_mean_norm": 0.9180361482179691,
      "unsafe_mean_norm": 0.9325255638724668
    },
    {
      "cohort": "mixed_prompt_fit_eval",
      "common_mean_norm": 0.9252602295310582,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.9975782715699577,
      "difference_mean_norm": 0.06445482504026438,
      "encoder": "qwen05b",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 7248,
      "safe_centroid_expected_safe_score": 0.9266463055497585,
      "safe_centroid_expected_score_gap": 0.0037682729500947325,
      "safe_centroid_expected_unsafe_score": 0.9228780325996638,
      "safe_mean_norm": 0.9266463055497585,
      "unsafe_mean_norm": 0.9251184181741119
    },
    {
      "cohort": "discordant_native_pairs",
      "common_mean_norm": 0.9252770354432548,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.9980548985343236,
      "difference_mean_norm": 0.057761849225370074,
      "encoder": "qwen05b",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 6534,
      "safe_centroid_expected_safe_score": 0.9265400984742468,
      "safe_centroid_expected_score_gap": 0.0034246435461540393,
      "safe_centroid_expected_unsafe_score": 0.923115454928093,
      "safe_mean_norm": 0.9265400984742468,
      "unsafe_mean_norm": 0.9249145074922417
    },
    {
      "cohort": "hash_all",
      "common_mean_norm": 0.9300491891113563,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.9915528727783465,
      "difference_mean_norm": 0.122010132561819,
      "encoder": "qwen05b",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 1557,
      "safe_centroid_expected_safe_score": 0.9281983721245608,
      "safe_centroid_expected_score_gap": -0.004033406853486505,
      "safe_centroid_expected_unsafe_score": 0.9322317789780471,
      "safe_mean_norm": 0.9281983721245608,
      "unsafe_mean_norm": 0.9401735445190327
    },
    {
      "cohort": "mixed_prompt_eval_full_fit",
      "common_mean_norm": 0.9300491891113563,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.9915528727783465,
      "difference_mean_norm": 0.122010132561819,
      "encoder": "qwen05b",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 1557,
      "safe_centroid_expected_safe_score": 0.9281983721245608,
      "safe_centroid_expected_score_gap": -0.004033406853486505,
      "safe_centroid_expected_unsafe_score": 0.9322317789780471,
      "safe_mean_norm": 0.9281983721245608,
      "unsafe_mean_norm": 0.9401735445190327
    },
    {
      "cohort": "mixed_prompt_fit_eval",
      "common_mean_norm": 0.9379792697034944,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.9678319507760379,
      "difference_mean_norm": 0.240143697530662,
      "encoder": "qwen05b",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 1557,
      "safe_centroid_expected_safe_score": 0.9515233428402042,
      "safe_centroid_expected_score_gap": 0.04196664930648164,
      "safe_centroid_expected_unsafe_score": 0.9095566935337227,
      "safe_mean_norm": 0.9515233428402042,
      "unsafe_mean_norm": 0.9397878348657652
    },
    {
      "cohort": "llm_jury_source_control",
      "common_mean_norm": 0.9350719946411926,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.9969064857047572,
      "difference_mean_norm": 0.0749635275605794,
      "encoder": "qwen05b",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 6,
      "safe_centroid_expected_safe_score": 0.9246511342810018,
      "safe_centroid_expected_score_gap": -0.012613969938052225,
      "safe_centroid_expected_unsafe_score": 0.9372651042190538,
      "safe_mean_norm": 0.9246511342810018,
      "unsafe_mean_norm": 0.9401735445190327
    }
  ],
  "encoders": {
    "qwen05b": {
      "repo": "Qwen/Qwen2.5-0.5B-Instruct",
      "revision": "7ae557604adf67be50417f59c2c2f167def9a775"
    }
  },
  "environment": {
    "cuda_available": true,
    "cuda_device_name": "NVIDIA GeForce RTX 4080 Laptop GPU",
    "cuda_device_total_memory_bytes": 12878086144,
    "cuda_version": "12.8",
    "datasets": "4.8.5",
    "huggingface_hub": "1.19.0",
    "matplotlib": "3.10.9",
    "numpy": "2.2.6",
    "platform": "Windows-11-10.0.26200-SP0",
    "python": "3.13.1 (tags/v3.13.1:0671451, Dec  3 2024, 19:06:28) [MSC v.1942 64 bit (AMD64)]",
    "scikit_learn": "1.8.0",
    "sentence_transformers": "5.4.1",
    "torch": "2.11.0+cu128",
    "transformers": "5.10.1"
  },
  "frozen_split_salt": "one-class-centroid-v1-20260715",
  "modes": [
    "response"
  ],
  "operating_points": [
    {
      "bootstrap_resamples_requested": 10000,
      "bootstrap_resamples_valid": 10000,
      "bootstrap_seed": 20260715,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "kind": "validation_calibrated_operating_point",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "n_validation": 1742,
      "target_false_safe_rate": 0.05,
      "test_cluster_unit": "canonical_prompt",
      "test_false_safe_ci_high": 0.07508532423208192,
      "test_false_safe_ci_low": 0.02511415525114155,
      "test_false_safe_count": 40,
      "test_false_safe_denominator": 902,
      "test_false_safe_rate": 0.04434589800443459,
      "test_prompts": 438,
      "test_safe": 966,
      "test_safe_accept_count": 58,
      "test_safe_accept_denominator": 966,
      "test_safe_acceptance": 0.060041407867494824,
      "test_safe_acceptance_ci_high": 0.09979643564195438,
      "test_safe_acceptance_ci_low": 0.034114817800950825,
      "test_unsafe": 902,
      "threshold": 0.9628362959493514,
      "threshold_rule": "accept iff score >= nextafter(descending unsafe validation score at floor(target * n_unsafe), +inf)",
      "uncertainty_scope": "validation threshold and test sampling conditional on fixed train fit",
      "validation_cluster_unit": "canonical_prompt",
      "validation_false_safe_count": 43,
      "validation_false_safe_denominator": 866,
      "validation_false_safe_rate": 0.049653579676674366,
      "validation_prompts": 407,
      "validation_safe": 876,
      "validation_safe_accept_count": 44,
      "validation_safe_accept_denominator": 876,
      "validation_safe_acceptance": 0.0502283105022831,
      "validation_unsafe": 866
    },
    {
      "bootstrap_resamples_requested": 10000,
      "bootstrap_resamples_valid": 10000,
      "bootstrap_seed": 20260715,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "kind": "validation_calibrated_operating_point",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "n_validation": 1742,
      "target_false_safe_rate": 0.1,
      "test_cluster_unit": "canonical_prompt",
      "test_false_safe_ci_high": 0.15023052993055905,
      "test_false_safe_ci_low": 0.0780065005417118,
      "test_false_safe_count": 98,
      "test_false_safe_denominator": 902,
      "test_false_safe_rate": 0.10864745011086474,
      "test_prompts": 438,
      "test_safe": 966,
      "test_safe_accept_count": 138,
      "test_safe_accept_denominator": 966,
      "test_safe_acceptance": 0.14285714285714285,
      "test_safe_acceptance_ci_high": 0.18347739706645283,
      "test_safe_acceptance_ci_low": 0.09620851087687822,
      "test_unsafe": 902,
      "threshold": 0.9551160970918745,
      "threshold_rule": "accept iff score >= nextafter(descending unsafe validation score at floor(target * n_unsafe), +inf)",
      "uncertainty_scope": "validation threshold and test sampling conditional on fixed train fit",
      "validation_cluster_unit": "canonical_prompt",
      "validation_false_safe_count": 86,
      "validation_false_safe_denominator": 866,
      "validation_false_safe_rate": 0.09930715935334873,
      "validation_prompts": 407,
      "validation_safe": 876,
      "validation_safe_accept_count": 116,
      "validation_safe_accept_denominator": 876,
      "validation_safe_acceptance": 0.1324200913242009,
      "validation_unsafe": 866
    },
    {
      "bootstrap_resamples_requested": 10000,
      "bootstrap_resamples_valid": 10000,
      "bootstrap_seed": 20260715,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "kind": "validation_calibrated_operating_point",
      "method": "diff_means",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "n_validation": 1742,
      "target_false_safe_rate": 0.05,
      "test_cluster_unit": "canonical_prompt",
      "test_false_safe_ci_high": 0.058166888848027926,
      "test_false_safe_ci_low": 0.021040392643989065,
      "test_false_safe_count": 31,
      "test_false_safe_denominator": 902,
      "test_false_safe_rate": 0.03436807095343681,
      "test_prompts": 438,
      "test_safe": 966,
      "test_safe_accept_count": 65,
      "test_safe_accept_denominator": 966,
      "test_safe_acceptance": 0.06728778467908902,
      "test_safe_acceptance_ci_high": 0.10869565217391304,
      "test_safe_acceptance_ci_low": 0.044044044044044044,
      "test_unsafe": 902,
      "threshold": 0.16637593700049552,
      "threshold_rule": "accept iff score >= nextafter(descending unsafe validation score at floor(target * n_unsafe), +inf)",
      "uncertainty_scope": "validation threshold and test sampling conditional on fixed train fit",
      "validation_cluster_unit": "canonical_prompt",
      "validation_false_safe_count": 43,
      "validation_false_safe_denominator": 866,
      "validation_false_safe_rate": 0.049653579676674366,
      "validation_prompts": 407,
      "validation_safe": 876,
      "validation_safe_accept_count": 85,
      "validation_safe_accept_denominator": 876,
      "validation_safe_acceptance": 0.09703196347031963,
      "validation_unsafe": 866
    },
    {
      "bootstrap_resamples_requested": 10000,
      "bootstrap_resamples_valid": 10000,
      "bootstrap_seed": 20260715,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "kind": "validation_calibrated_operating_point",
      "method": "diff_means",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "n_validation": 1742,
      "target_false_safe_rate": 0.1,
      "test_cluster_unit": "canonical_prompt",
      "test_false_safe_ci_high": 0.10611195887150976,
      "test_false_safe_ci_low": 0.04505397335783188,
      "test_false_safe_count": 65,
      "test_false_safe_denominator": 902,
      "test_false_safe_rate": 0.07206208425720621,
      "test_prompts": 438,
      "test_safe": 966,
      "test_safe_accept_count": 142,
      "test_safe_accept_denominator": 966,
      "test_safe_acceptance": 0.14699792960662525,
      "test_safe_acceptance_ci_high": 0.19622366536334307,
      "test_safe_acceptance_ci_low": 0.09321130189850253,
      "test_unsafe": 902,
      "threshold": 0.13956585574109587,
      "threshold_rule": "accept iff score >= nextafter(descending unsafe validation score at floor(target * n_unsafe), +inf)",
      "uncertainty_scope": "validation threshold and test sampling conditional on fixed train fit",
      "validation_cluster_unit": "canonical_prompt",
      "validation_false_safe_count": 86,
      "validation_false_safe_denominator": 866,
      "validation_false_safe_rate": 0.09930715935334873,
      "validation_prompts": 407,
      "validation_safe": 876,
      "validation_safe_accept_count": 178,
      "validation_safe_accept_denominator": 876,
      "validation_safe_acceptance": 0.20319634703196346,
      "validation_unsafe": 866
    },
    {
      "bootstrap_resamples_requested": 10000,
      "bootstrap_resamples_valid": 10000,
      "bootstrap_seed": 20260715,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "kind": "validation_calibrated_operating_point",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "n_validation": 3374,
      "target_false_safe_rate": 0.05,
      "test_cluster_unit": "canonical_prompt",
      "test_false_safe_ci_high": 0.06956521739130435,
      "test_false_safe_ci_low": 0.0350373348650201,
      "test_false_safe_count": 89,
      "test_false_safe_denominator": 1743,
      "test_false_safe_rate": 0.051061388410786,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_safe_accept_count": 83,
      "test_safe_accept_denominator": 1743,
      "test_safe_acceptance": 0.047619047619047616,
      "test_safe_acceptance_ci_high": 0.06890757924493937,
      "test_safe_acceptance_ci_low": 0.03538762317436254,
      "test_unsafe": 1743,
      "threshold": 0.9664261761484104,
      "threshold_rule": "accept iff score >= nextafter(descending unsafe validation score at floor(target * n_unsafe), +inf)",
      "uncertainty_scope": "validation threshold and test sampling conditional on fixed train fit",
      "validation_cluster_unit": "canonical_prompt",
      "validation_false_safe_count": 84,
      "validation_false_safe_denominator": 1687,
      "validation_false_safe_rate": 0.04979253112033195,
      "validation_prompts": 1370,
      "validation_safe": 1687,
      "validation_safe_accept_count": 72,
      "validation_safe_accept_denominator": 1687,
      "validation_safe_acceptance": 0.04267931238885596,
      "validation_unsafe": 1687
    },
    {
      "bootstrap_resamples_requested": 10000,
      "bootstrap_resamples_valid": 10000,
      "bootstrap_seed": 20260715,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "kind": "validation_calibrated_operating_point",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "n_validation": 3374,
      "target_false_safe_rate": 0.1,
      "test_cluster_unit": "canonical_prompt",
      "test_false_safe_ci_high": 0.12449351466628218,
      "test_false_safe_ci_low": 0.08190106349968103,
      "test_false_safe_count": 179,
      "test_false_safe_denominator": 1743,
      "test_false_safe_rate": 0.10269650028686174,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_safe_accept_count": 181,
      "test_safe_accept_denominator": 1743,
      "test_safe_acceptance": 0.1038439472174412,
      "test_safe_acceptance_ci_high": 0.12385347164303587,
      "test_safe_acceptance_ci_low": 0.08410112065354,
      "test_unsafe": 1743,
      "threshold": 0.9613677986426156,
      "threshold_rule": "accept iff score >= nextafter(descending unsafe validation score at floor(target * n_unsafe), +inf)",
      "uncertainty_scope": "validation threshold and test sampling conditional on fixed train fit",
      "validation_cluster_unit": "canonical_prompt",
      "validation_false_safe_count": 168,
      "validation_false_safe_denominator": 1687,
      "validation_false_safe_rate": 0.0995850622406639,
      "validation_prompts": 1370,
      "validation_safe": 1687,
      "validation_safe_accept_count": 158,
      "validation_safe_accept_denominator": 1687,
      "validation_safe_acceptance": 0.0936573799644339,
      "validation_unsafe": 1687
    },
    {
      "bootstrap_resamples_requested": 10000,
      "bootstrap_resamples_valid": 10000,
      "bootstrap_seed": 20260715,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "kind": "validation_calibrated_operating_point",
      "method": "diff_means",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "n_validation": 3374,
      "target_false_safe_rate": 0.05,
      "test_cluster_unit": "canonical_prompt",
      "test_false_safe_ci_high": 0.05685081793183754,
      "test_false_safe_ci_low": 0.02862009963874356,
      "test_false_safe_count": 72,
      "test_false_safe_denominator": 1743,
      "test_false_safe_rate": 0.04130808950086059,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_safe_accept_count": 401,
      "test_safe_accept_denominator": 1743,
      "test_safe_acceptance": 0.23006310958118187,
      "test_safe_acceptance_ci_high": 0.2676323350637125,
      "test_safe_acceptance_ci_low": 0.185501353934374,
      "test_unsafe": 1743,
      "threshold": 0.11078851671293856,
      "threshold_rule": "accept iff score >= nextafter(descending unsafe validation score at floor(target * n_unsafe), +inf)",
      "uncertainty_scope": "validation threshold and test sampling conditional on fixed train fit",
      "validation_cluster_unit": "canonical_prompt",
      "validation_false_safe_count": 84,
      "validation_false_safe_denominator": 1687,
      "validation_false_safe_rate": 0.04979253112033195,
      "validation_prompts": 1370,
      "validation_safe": 1687,
      "validation_safe_accept_count": 400,
      "validation_safe_accept_denominator": 1687,
      "validation_safe_acceptance": 0.23710729104919975,
      "validation_unsafe": 1687
    },
    {
      "bootstrap_resamples_requested": 10000,
      "bootstrap_resamples_valid": 10000,
      "bootstrap_seed": 20260715,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "kind": "validation_calibrated_operating_point",
      "method": "diff_means",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "n_validation": 3374,
      "target_false_safe_rate": 0.1,
      "test_cluster_unit": "canonical_prompt",
      "test_false_safe_ci_high": 0.1046856208415169,
      "test_false_safe_ci_low": 0.06716407291940978,
      "test_false_safe_count": 151,
      "test_false_safe_denominator": 1743,
      "test_false_safe_rate": 0.08663224325874928,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_safe_accept_count": 630,
      "test_safe_accept_denominator": 1743,
      "test_safe_acceptance": 0.3614457831325301,
      "test_safe_acceptance_ci_high": 0.39694288618441925,
      "test_safe_acceptance_ci_low": 0.3154625749516378,
      "test_unsafe": 1743,
      "threshold": 0.08682940410186415,
      "threshold_rule": "accept iff score >= nextafter(descending unsafe validation score at floor(target * n_unsafe), +inf)",
      "uncertainty_scope": "validation threshold and test sampling conditional on fixed train fit",
      "validation_cluster_unit": "canonical_prompt",
      "validation_false_safe_count": 168,
      "validation_false_safe_denominator": 1687,
      "validation_false_safe_rate": 0.0995850622406639,
      "validation_prompts": 1370,
      "validation_safe": 1687,
      "validation_safe_accept_count": 621,
      "validation_safe_accept_denominator": 1687,
      "validation_safe_acceptance": 0.36810906935388266,
      "validation_unsafe": 1687
    },
    {
      "bootstrap_resamples_requested": 10000,
      "bootstrap_resamples_valid": 10000,
      "bootstrap_seed": 20260715,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "kind": "validation_calibrated_operating_point",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "n_validation": 874,
      "target_false_safe_rate": 0.05,
      "test_cluster_unit": "canonical_prompt",
      "test_false_safe_ci_high": 0.08902077151335312,
      "test_false_safe_ci_low": 0.037463976945244955,
      "test_false_safe_count": 41,
      "test_false_safe_denominator": 683,
      "test_false_safe_rate": 0.060029282576866766,
      "test_prompts": 941,
      "test_safe": 265,
      "test_safe_accept_count": 10,
      "test_safe_accept_denominator": 265,
      "test_safe_acceptance": 0.03773584905660377,
      "test_safe_acceptance_ci_high": 0.06513409961685823,
      "test_safe_acceptance_ci_low": 0.011111111111111112,
      "test_unsafe": 683,
      "threshold": 0.971272365124153,
      "threshold_rule": "accept iff score >= nextafter(descending unsafe validation score at floor(target * n_unsafe), +inf)",
      "uncertainty_scope": "validation threshold and test sampling conditional on fixed train fit",
      "validation_cluster_unit": "canonical_prompt",
      "validation_false_safe_count": 31,
      "validation_false_safe_denominator": 627,
      "validation_false_safe_rate": 0.049441786283891544,
      "validation_prompts": 863,
      "validation_safe": 247,
      "validation_safe_accept_count": 8,
      "validation_safe_accept_denominator": 247,
      "validation_safe_acceptance": 0.032388663967611336,
      "validation_unsafe": 627
    },
    {
      "bootstrap_resamples_requested": 10000,
      "bootstrap_resamples_valid": 10000,
      "bootstrap_seed": 20260715,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "kind": "validation_calibrated_operating_point",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "n_validation": 874,
      "target_false_safe_rate": 0.1,
      "test_cluster_unit": "canonical_prompt",
      "test_false_safe_ci_high": 0.1380837764195322,
      "test_false_safe_ci_low": 0.07748538011695906,
      "test_false_safe_count": 73,
      "test_false_safe_denominator": 683,
      "test_false_safe_rate": 0.10688140556368961,
      "test_prompts": 941,
      "test_safe": 265,
      "test_safe_accept_count": 20,
      "test_safe_accept_denominator": 265,
      "test_safe_acceptance": 0.07547169811320754,
      "test_safe_acceptance_ci_high": 0.11284046692607004,
      "test_safe_acceptance_ci_low": 0.043478260869565216,
      "test_unsafe": 683,
      "threshold": 0.9680761261169305,
      "threshold_rule": "accept iff score >= nextafter(descending unsafe validation score at floor(target * n_unsafe), +inf)",
      "uncertainty_scope": "validation threshold and test sampling conditional on fixed train fit",
      "validation_cluster_unit": "canonical_prompt",
      "validation_false_safe_count": 62,
      "validation_false_safe_denominator": 627,
      "validation_false_safe_rate": 0.09888357256778309,
      "validation_prompts": 863,
      "validation_safe": 247,
      "validation_safe_accept_count": 16,
      "validation_safe_accept_denominator": 247,
      "validation_safe_acceptance": 0.06477732793522267,
      "validation_unsafe": 627
    },
    {
      "bootstrap_resamples_requested": 10000,
      "bootstrap_resamples_valid": 10000,
      "bootstrap_seed": 20260715,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "kind": "validation_calibrated_operating_point",
      "method": "diff_means",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "n_validation": 874,
      "target_false_safe_rate": 0.05,
      "test_cluster_unit": "canonical_prompt",
      "test_false_safe_ci_high": 0.07566765578635015,
      "test_false_safe_ci_low": 0.027496382054992764,
      "test_false_safe_count": 30,
      "test_false_safe_denominator": 683,
      "test_false_safe_rate": 0.043923865300146414,
      "test_prompts": 941,
      "test_safe": 265,
      "test_safe_accept_count": 50,
      "test_safe_accept_denominator": 265,
      "test_safe_acceptance": 0.18867924528301888,
      "test_safe_acceptance_ci_high": 0.2916666666666667,
      "test_safe_acceptance_ci_low": 0.13277916498365952,
      "test_unsafe": 683,
      "threshold": -0.08318565395852096,
      "threshold_rule": "accept iff score >= nextafter(descending unsafe validation score at floor(target * n_unsafe), +inf)",
      "uncertainty_scope": "validation threshold and test sampling conditional on fixed train fit",
      "validation_cluster_unit": "canonical_prompt",
      "validation_false_safe_count": 31,
      "validation_false_safe_denominator": 627,
      "validation_false_safe_rate": 0.049441786283891544,
      "validation_prompts": 863,
      "validation_safe": 247,
      "validation_safe_accept_count": 48,
      "validation_safe_accept_denominator": 247,
      "validation_safe_acceptance": 0.19433198380566802,
      "validation_unsafe": 627
    },
    {
      "bootstrap_resamples_requested": 10000,
      "bootstrap_resamples_valid": 10000,
      "bootstrap_seed": 20260715,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "kind": "validation_calibrated_operating_point",
      "method": "diff_means",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "n_validation": 874,
      "target_false_safe_rate": 0.1,
      "test_cluster_unit": "canonical_prompt",
      "test_false_safe_ci_high": 0.12708114310623347,
      "test_false_safe_ci_low": 0.06323529411764706,
      "test_false_safe_count": 61,
      "test_false_safe_denominator": 683,
      "test_false_safe_rate": 0.08931185944363104,
      "test_prompts": 941,
      "test_safe": 265,
      "test_safe_accept_count": 93,
      "test_safe_accept_denominator": 265,
      "test_safe_acceptance": 0.35094339622641507,
      "test_safe_acceptance_ci_high": 0.4306076479134178,
      "test_safe_acceptance_ci_low": 0.2777777777777778,
      "test_unsafe": 683,
      "threshold": -0.13235314684608543,
      "threshold_rule": "accept iff score >= nextafter(descending unsafe validation score at floor(target * n_unsafe), +inf)",
      "uncertainty_scope": "validation threshold and test sampling conditional on fixed train fit",
      "validation_cluster_unit": "canonical_prompt",
      "validation_false_safe_count": 62,
      "validation_false_safe_denominator": 627,
      "validation_false_safe_rate": 0.09888357256778309,
      "validation_prompts": 863,
      "validation_safe": 247,
      "validation_safe_accept_count": 90,
      "validation_safe_accept_denominator": 247,
      "validation_safe_acceptance": 0.3643724696356275,
      "validation_unsafe": 627
    }
  ],
  "response_overlap_sensitivity": [
    {
      "auc_delta": -0.00010877609493931129,
      "auc_original": 0.5449507191288739,
      "auc_response_disjoint": 0.5448419430339346,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "kind": "response_overlap_sensitivity",
      "method": "safe_centroid",
      "mode": "response",
      "n_test_original": 1868,
      "n_test_response_disjoint": 1866,
      "n_train": 7987,
      "response_overlap_rows_removed": 2,
      "response_overlap_safe_removed": 1,
      "response_overlap_unsafe_removed": 1
    },
    {
      "auc_delta": 0.00013238029879958368,
      "auc_original": 0.6170862541488205,
      "auc_response_disjoint": 0.61721863444762,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "kind": "response_overlap_sensitivity",
      "method": "two_centroid",
      "mode": "response",
      "n_test_original": 1868,
      "n_test_response_disjoint": 1866,
      "n_train": 7987,
      "response_overlap_rows_removed": 2,
      "response_overlap_safe_removed": 1,
      "response_overlap_unsafe_removed": 1
    },
    {
      "auc_delta": 0.00013211241606259083,
      "auc_original": 0.6174971193528987,
      "auc_response_disjoint": 0.6176292317689613,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "kind": "response_overlap_sensitivity",
      "method": "diff_means",
      "mode": "response",
      "n_test_original": 1868,
      "n_test_response_disjoint": 1866,
      "n_train": 7987,
      "response_overlap_rows_removed": 2,
      "response_overlap_safe_removed": 1,
      "response_overlap_unsafe_removed": 1
    },
    {
      "auc_delta": 0.0001685291500460595,
      "auc_original": 0.6312427409988386,
      "auc_response_disjoint": 0.6314112701488847,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "kind": "response_overlap_sensitivity",
      "method": "rankone",
      "mode": "response",
      "n_test_original": 1868,
      "n_test_response_disjoint": 1866,
      "n_train": 7987,
      "response_overlap_rows_removed": 2,
      "response_overlap_safe_removed": 1,
      "response_overlap_unsafe_removed": 1
    },
    {
      "auc_delta": 0.002050561792983241,
      "auc_original": 0.5013707810506018,
      "auc_response_disjoint": 0.5034213428435851,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "kind": "response_overlap_sensitivity",
      "method": "safe_centroid",
      "mode": "response",
      "n_test_original": 3486,
      "n_test_response_disjoint": 3478,
      "n_train": 16352,
      "response_overlap_rows_removed": 8,
      "response_overlap_safe_removed": 8,
      "response_overlap_unsafe_removed": 0
    },
    {
      "auc_delta": -0.0010391586790045038,
      "auc_original": 0.7157540908655522,
      "auc_response_disjoint": 0.7147149321865477,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "kind": "response_overlap_sensitivity",
      "method": "two_centroid",
      "mode": "response",
      "n_test_original": 3486,
      "n_test_response_disjoint": 3478,
      "n_train": 16352,
      "response_overlap_rows_removed": 8,
      "response_overlap_safe_removed": 8,
      "response_overlap_unsafe_removed": 0
    },
    {
      "auc_delta": -0.0009548942633774704,
      "auc_original": 0.7155980696822204,
      "auc_response_disjoint": 0.7146431754188429,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "kind": "response_overlap_sensitivity",
      "method": "diff_means",
      "mode": "response",
      "n_test_original": 3486,
      "n_test_response_disjoint": 3478,
      "n_train": 16352,
      "response_overlap_rows_removed": 8,
      "response_overlap_safe_removed": 8,
      "response_overlap_unsafe_removed": 0
    },
    {
      "auc_delta": -0.0009568348763278056,
      "auc_original": 0.7176872394092393,
      "auc_response_disjoint": 0.7167304045329115,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "kind": "response_overlap_sensitivity",
      "method": "rankone",
      "mode": "response",
      "n_test_original": 3486,
      "n_test_response_disjoint": 3478,
      "n_train": 16352,
      "response_overlap_rows_removed": 8,
      "response_overlap_safe_removed": 8,
      "response_overlap_unsafe_removed": 0
    },
    {
      "auc_delta": 0.0011753227988787751,
      "auc_original": 0.38147462637089424,
      "auc_response_disjoint": 0.382649949169773,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "kind": "response_overlap_sensitivity",
      "method": "safe_centroid",
      "mode": "response",
      "n_test_original": 948,
      "n_test_response_disjoint": 941,
      "n_train": 4045,
      "response_overlap_rows_removed": 7,
      "response_overlap_safe_removed": 5,
      "response_overlap_unsafe_removed": 2
    },
    {
      "auc_delta": -0.0036647861802692194,
      "auc_original": 0.7464073593193182,
      "auc_response_disjoint": 0.742742573139049,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "kind": "response_overlap_sensitivity",
      "method": "two_centroid",
      "mode": "response",
      "n_test_original": 948,
      "n_test_response_disjoint": 941,
      "n_train": 4045,
      "response_overlap_rows_removed": 7,
      "response_overlap_safe_removed": 5,
      "response_overlap_unsafe_removed": 2
    },
    {
      "auc_delta": -0.0034025183662655945,
      "auc_original": 0.7536340782894555,
      "auc_response_disjoint": 0.7502315599231899,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "kind": "response_overlap_sensitivity",
      "method": "diff_means",
      "mode": "response",
      "n_test_original": 948,
      "n_test_response_disjoint": 941,
      "n_train": 4045,
      "response_overlap_rows_removed": 7,
      "response_overlap_safe_removed": 5,
      "response_overlap_unsafe_removed": 2
    },
    {
      "auc_delta": -0.004788982780330908,
      "auc_original": 0.6589740048067626,
      "auc_response_disjoint": 0.6541850220264317,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "kind": "response_overlap_sensitivity",
      "method": "rankone",
      "mode": "response",
      "n_test_original": 948,
      "n_test_response_disjoint": 941,
      "n_train": 4045,
      "response_overlap_rows_removed": 7,
      "response_overlap_safe_removed": 5,
      "response_overlap_unsafe_removed": 2
    }
  ],
  "results": [
    {
      "auc": 0.5326655860999526,
      "auc_ci_high": 0.5570269649693323,
      "auc_ci_low": 0.5068351103191647,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.5068493150684932,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5068493150684932,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.5553783944300023,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.5296803652968036,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5296803652968036,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.7409972657457045,
      "auc_ci_high": 0.7635721759663368,
      "auc_ci_low": 0.7176463282895869,
      "auc_delta_ci_high": 0.23485627351389446,
      "auc_delta_ci_low": 0.1823048741120304,
      "auc_delta_vs_safe_centroid": 0.20833167964575183,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.678082191780822,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.678082191780822,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.7410777058344933,
      "auc_ci_high": 0.7635915021690876,
      "auc_ci_low": 0.7176454976518551,
      "auc_delta_ci_high": 0.23487472117473782,
      "auc_delta_ci_low": 0.18247870120197218,
      "auc_delta_vs_safe_centroid": 0.20841211973454066,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.678082191780822,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.678082191780822,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.7410777058344933,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.678082191780822,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.678082191780822,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.7275990298996163,
      "auc_ci_high": 0.749745307120944,
      "auc_ci_low": 0.7027832363985939,
      "auc_delta_ci_high": 0.2216135213361106,
      "auc_delta_ci_low": 0.16867597256060418,
      "auc_delta_vs_safe_centroid": 0.1949334437996637,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.7031963470319634,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.7031963470319634,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.8463684666347269,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.7031963470319634,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.7031963470319634,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.5604097979571762,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.5319634703196348,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5319634703196348,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.5068493150684932,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5068493150684932,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.5439809395270689,
      "auc_ci_high": 0.5712844527694667,
      "auc_ci_low": 0.5139548712305718,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.5068493150684932,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5068493150684932,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.4881537691717967,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.5296803652968036,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5296803652968036,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6092557142398075,
      "auc_ci_high": 0.6345666687197016,
      "auc_ci_low": 0.5829923200550987,
      "auc_delta_ci_high": 0.09686021418626876,
      "auc_delta_ci_low": 0.030601199689816155,
      "auc_delta_vs_safe_centroid": 0.06527477471273857,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.678082191780822,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.678082191780822,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.609534597604587,
      "auc_ci_high": 0.634859385188954,
      "auc_ci_low": 0.5833301648807978,
      "auc_delta_ci_high": 0.09697868278809567,
      "auc_delta_ci_low": 0.031008819752369455,
      "auc_delta_vs_safe_centroid": 0.065553658077518,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.678082191780822,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.678082191780822,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.609534597604587,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.678082191780822,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.678082191780822,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6312427409988386,
      "auc_ci_high": 0.6557385937426836,
      "auc_ci_low": 0.6049702397323113,
      "auc_delta_ci_high": 0.12076588532817399,
      "auc_delta_ci_low": 0.05298569786730105,
      "auc_delta_vs_safe_centroid": 0.08726180147176965,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.7031963470319634,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.7031963470319634,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6963648758452576,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.7031963470319634,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.7031963470319634,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5290865020451446,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.5319634703196348,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5319634703196348,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.5068493150684932,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5068493150684932,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5449507191288739,
      "auc_ci_high": 0.5721282122893955,
      "auc_ci_low": 0.5141460177865794,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.5114155251141552,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5114155251141552,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.4710144927536232,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.5091324200913242,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5091324200913242,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6170862541488205,
      "auc_ci_high": 0.6421843163872155,
      "auc_ci_low": 0.5902180484169854,
      "auc_delta_ci_high": 0.10271591973524015,
      "auc_delta_ci_low": 0.037853654671314,
      "auc_delta_vs_safe_centroid": 0.07213553501994652,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.6872146118721462,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6872146118721462,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6174971193528987,
      "auc_ci_high": 0.6425373351170668,
      "auc_ci_low": 0.5904820980453412,
      "auc_delta_ci_high": 0.10277614469594915,
      "auc_delta_ci_low": 0.038683740329123084,
      "auc_delta_vs_safe_centroid": 0.07254640022402481,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.6872146118721462,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6872146118721462,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6174971193528987,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.6872146118721462,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6872146118721462,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6312427409988386,
      "auc_ci_high": 0.6557385937426836,
      "auc_ci_low": 0.6049702397323113,
      "auc_delta_ci_high": 0.11919555746688919,
      "auc_delta_ci_low": 0.052582155955319225,
      "auc_delta_vs_safe_centroid": 0.08629202186996465,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.7031963470319634,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.7031963470319634,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6903132215963605,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.6986301369863014,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6986301369863014,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5290865020451446,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.5319634703196348,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5319634703196348,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.5034246575342466,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5034246575342466,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.42983163118003576,
      "auc_ci_high": 0.4415875567736802,
      "auc_ci_low": 0.4187615934279956,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.5080906148867314,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5080906148867314,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.7110558401972316,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.5993527508090615,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5993527508090615,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.8446961384017959,
      "auc_ci_high": 0.852644333157674,
      "auc_ci_low": 0.8359895384773767,
      "auc_delta_ci_high": 0.42937225371582166,
      "auc_delta_ci_low": 0.4005113304132259,
      "auc_delta_vs_safe_centroid": 0.41486450722176016,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.7980582524271844,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7980582524271844,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.8458671281105585,
      "auc_ci_high": 0.8538988284892417,
      "auc_ci_low": 0.8372197342087685,
      "auc_delta_ci_high": 0.4309265894263212,
      "auc_delta_ci_low": 0.4016249241304594,
      "auc_delta_vs_safe_centroid": 0.4160354969305228,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.7980582524271844,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7980582524271844,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.8458671281105585,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.7980582524271844,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7980582524271844,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.7472970111377135,
      "auc_ci_high": 0.7588587480187922,
      "auc_ci_low": 0.7373406544904308,
      "auc_delta_ci_high": 0.32957820546762523,
      "auc_delta_ci_low": 0.3046309609051727,
      "auc_delta_vs_safe_centroid": 0.31746537995767776,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.8614886731391586,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8614886731391586,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.9437665734984833,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.8983818770226537,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8983818770226537,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.6017012561393229,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.6362459546925566,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.6362459546925566,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.5119323974389565,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.5310679611650485,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5310679611650485,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.4914783691254279,
      "auc_ci_high": 0.5065065114979084,
      "auc_ci_low": 0.47552975632146294,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.5080906148867314,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5080906148867314,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5855178338001867,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.5993527508090615,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5993527508090615,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6837003008610851,
      "auc_ci_high": 0.6976951672178391,
      "auc_ci_low": 0.6702656082602532,
      "auc_delta_ci_high": 0.21467847479828817,
      "auc_delta_ci_low": 0.1728734002620039,
      "auc_delta_vs_safe_centroid": 0.19222193173565721,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.7980582524271844,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7980582524271844,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6838189853719265,
      "auc_ci_high": 0.6976222980570039,
      "auc_ci_low": 0.6703650041220409,
      "auc_delta_ci_high": 0.21549525818271262,
      "auc_delta_ci_low": 0.17252081706194208,
      "auc_delta_vs_safe_centroid": 0.19234061624649862,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.7980582524271844,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7980582524271844,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6838189853719265,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.7980582524271844,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.7980582524271844,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.7290904865649963,
      "auc_ci_high": 0.7445054364802116,
      "auc_ci_low": 0.7135049147225272,
      "auc_delta_ci_high": 0.256298100181701,
      "auc_delta_ci_low": 0.2204204550305248,
      "auc_delta_vs_safe_centroid": 0.2376121174395684,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.8614886731391586,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8614886731391586,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.8503955182072829,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.8983818770226537,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8983818770226537,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6117833800186742,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.6362459546925566,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.6362459546925566,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5081842514783691,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.5310679611650485,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5310679611650485,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.49024048137773624,
      "auc_ci_high": 0.5054240848095009,
      "auc_ci_low": 0.47414480325865904,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.515210355987055,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.515210355987055,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5615371719057994,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.5663430420711975,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5663430420711975,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.7466573710965867,
      "auc_ci_high": 0.7608850693887267,
      "auc_ci_low": 0.7328442854486235,
      "auc_delta_ci_high": 0.27542257940323317,
      "auc_delta_ci_low": 0.23886627238995808,
      "auc_delta_vs_safe_centroid": 0.25641688971885046,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.8705501618122977,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8705501618122977,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.7468036103330221,
      "auc_ci_high": 0.760971542318536,
      "auc_ci_low": 0.7330055864958448,
      "auc_delta_ci_high": 0.2754227383276466,
      "auc_delta_ci_low": 0.23904068190808797,
      "auc_delta_vs_safe_centroid": 0.2565631289552859,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.8718446601941747,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8718446601941747,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.7468036103330221,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.8718446601941747,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8718446601941747,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.7290904865649963,
      "auc_ci_high": 0.7445054364802116,
      "auc_ci_low": 0.7135049147225272,
      "auc_delta_ci_high": 0.2581684050682697,
      "auc_delta_ci_low": 0.22116549325717172,
      "auc_delta_vs_safe_centroid": 0.23885000518726007,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.8614886731391586,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8614886731391586,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.861928083826123,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.916504854368932,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.916504854368932,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6117833800186742,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.6362459546925566,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.6362459546925566,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5339545596016184,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.553074433656958,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.553074433656958,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5013707810506018,
      "auc_ci_high": 0.5144554082692028,
      "auc_ci_low": 0.48825678522343496,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.5037292025243832,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5393507477989986,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.5456110154905336,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.7157540908655522,
      "auc_ci_high": 0.7293901416689293,
      "auc_ci_low": 0.702954342799009,
      "auc_delta_ci_high": 0.23157718450315878,
      "auc_delta_ci_low": 0.19675612598402661,
      "auc_delta_vs_safe_centroid": 0.21438330981495035,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.8055077452667814,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.7155980696822204,
      "auc_ci_high": 0.729239254906088,
      "auc_ci_low": 0.7027956142001766,
      "auc_delta_ci_high": 0.2313151619747732,
      "auc_delta_ci_low": 0.19673712566940854,
      "auc_delta_vs_safe_centroid": 0.21422728863161855,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.8037865748709122,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.7155980696822204,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.8037865748709122,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.7176872394092393,
      "auc_ci_high": 0.7310439232664822,
      "auc_ci_low": 0.704677341968172,
      "auc_delta_ci_high": 0.23410613161151828,
      "auc_delta_ci_low": 0.1976359171684748,
      "auc_delta_vs_safe_centroid": 0.21631645835863744,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.8072289156626506,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.8186829771343386,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.8720596672403901,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5948682855345652,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.606425702811245,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.5,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.4690136583110456,
      "auc_ci_high": 0.4968905394376217,
      "auc_ci_low": 0.43957935669120646,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.6203208556149733,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.6203208556149733,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.7082314488861154,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.7727272727272727,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.7727272727272727,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.8117541917501321,
      "auc_ci_high": 0.8291620877491482,
      "auc_ci_low": 0.7934706821871907,
      "auc_delta_ci_high": 0.37207410561443816,
      "auc_delta_ci_low": 0.31298472919335335,
      "auc_delta_vs_safe_centroid": 0.3427405334390865,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9786096256684492,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9786096256684492,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.8147989783049561,
      "auc_ci_high": 0.8321473317761027,
      "auc_ci_low": 0.796483217681472,
      "auc_delta_ci_high": 0.37525026368638703,
      "auc_delta_ci_low": 0.315542241345753,
      "auc_delta_vs_safe_centroid": 0.3457853199939105,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9866310160427807,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9866310160427807,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.8147989783049561,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9866310160427807,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9866310160427807,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.7700396762001065,
      "auc_ci_high": 0.7889754694250279,
      "auc_ci_low": 0.7501883725206066,
      "auc_delta_ci_high": 0.3303021902554187,
      "auc_delta_ci_low": 0.26965644030747715,
      "auc_delta_vs_safe_centroid": 0.3010260178890609,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.9113713380333309,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.6838205305070697,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.9149550706033376,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 1.0,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 1.0,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.5997135721642939,
      "auc_ci_high": 0.6388289195591427,
      "auc_ci_low": 0.5586641479207188,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.6203208556149733,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.6203208556149733,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.7679158494772339,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.7727272727272727,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.7727272727272727,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9732690869583621,
      "auc_ci_high": 0.9808751481523288,
      "auc_ci_low": 0.9633462375427108,
      "auc_delta_ci_high": 0.41244750119735585,
      "auc_delta_ci_low": 0.33401725923617026,
      "auc_delta_vs_safe_centroid": 0.37355551479406823,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9786096256684492,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9786096256684492,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.973191483357555,
      "auc_ci_high": 0.9807872885301879,
      "auc_ci_low": 0.9630873997326203,
      "auc_delta_ci_high": 0.41252010485500973,
      "auc_delta_ci_low": 0.33372814397488765,
      "auc_delta_vs_safe_centroid": 0.3734779111932611,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9866310160427807,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9866310160427807,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.973191483357555,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9866310160427807,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9866310160427807,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9889450143213918,
      "auc_ci_high": 0.9932990258202049,
      "auc_ci_low": 0.9833274230840154,
      "auc_delta_ci_high": 0.429811697507276,
      "auc_delta_ci_low": 0.3492635409862473,
      "auc_delta_vs_safe_centroid": 0.38923144215709793,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9907298971399545,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9914565490384208,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 1.0,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 1.0,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 1.0,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.8836863121357922,
      "auc_ci_high": 0.9077213821909108,
      "auc_ci_low": 0.8591298762398939,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.8636363636363636,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.8636363636363636,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.762751682587163,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.7647058823529411,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.7647058823529411,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9876328079804721,
      "auc_ci_high": 0.992113081293497,
      "auc_ci_low": 0.9818136391911995,
      "auc_delta_ci_high": 0.1269200746330491,
      "auc_delta_ci_low": 0.08022033151631162,
      "auc_delta_vs_safe_centroid": 0.10394649584467996,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9919786096256684,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9919786096256684,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9876963018356779,
      "auc_ci_high": 0.9922231651247974,
      "auc_ci_low": 0.9819089590372377,
      "auc_delta_ci_high": 0.1268320927702263,
      "auc_delta_ci_low": 0.0803724032189033,
      "auc_delta_vs_safe_centroid": 0.10400998969988573,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9919786096256684,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9919786096256684,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9876963018356779,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9919786096256684,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9919786096256684,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9889450143213918,
      "auc_ci_high": 0.9932990258202049,
      "auc_ci_low": 0.9833274230840154,
      "auc_delta_ci_high": 0.12820238313603202,
      "auc_delta_ci_low": 0.08131345466146796,
      "auc_delta_vs_safe_centroid": 0.10525870218559963,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9978341540502025,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 1.0,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 1.0,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9914565490384208,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 1.0,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 1.0,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 1.0,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.38147462637089424,
      "auc_ci_high": 0.4216828360774658,
      "auc_ci_low": 0.33877118181501437,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.6708583110030664,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.7464073593193182,
      "auc_ci_high": 0.7816219821178796,
      "auc_ci_low": 0.7106409662104243,
      "auc_delta_ci_high": 0.42145850224590853,
      "auc_delta_ci_low": 0.31082723272626495,
      "auc_delta_vs_safe_centroid": 0.364932732948424,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.7536340782894555,
      "auc_ci_high": 0.7886406773904667,
      "auc_ci_low": 0.7197872479735252,
      "auc_delta_ci_high": 0.43093749812566673,
      "auc_delta_ci_low": 0.31728922557320094,
      "auc_delta_vs_safe_centroid": 0.37215945191856126,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.7536340782894555,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.6589740048067626,
      "auc_ci_high": 0.6995840788442623,
      "auc_ci_low": 0.6178147102468162,
      "auc_delta_ci_high": 0.3374557528555924,
      "auc_delta_ci_low": 0.21800947723264602,
      "auc_delta_vs_safe_centroid": 0.27749937843586836,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.8434210889803585,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.5544517804359237,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.5019728121567493,
      "auc_ci_high": 0.5151647673485629,
      "auc_ci_low": 0.48861127415307615,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "beavertails",
      "kind": "cross_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 3486,
      "n_train": 7987,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 1878,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.6897268608899988,
      "auc_ci_high": 0.7016631711198814,
      "auc_ci_low": 0.6788059444918925,
      "auc_delta_ci_high": 0.20644443579417152,
      "auc_delta_ci_low": 0.17001882837862417,
      "auc_delta_vs_safe_centroid": 0.18775404873324952,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "beavertails",
      "kind": "cross_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 3486,
      "n_train": 7987,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 1878,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.6899082272866566,
      "auc_ci_high": 0.7017314476840031,
      "auc_ci_low": 0.6789342218126031,
      "auc_delta_ci_high": 0.20658875979478397,
      "auc_delta_ci_low": 0.17019682798522234,
      "auc_delta_vs_safe_centroid": 0.1879354151299073,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "beavertails",
      "kind": "cross_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 3486,
      "n_train": 7987,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 1878,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.7056976368715581,
      "auc_ci_high": 0.7195121328494221,
      "auc_ci_low": 0.6944155041561492,
      "auc_delta_ci_high": 0.22201919841993514,
      "auc_delta_ci_low": 0.18592563228018286,
      "auc_delta_vs_safe_centroid": 0.2037248247148088,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "beavertails",
      "kind": "cross_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 3486,
      "n_train": 7987,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 1878,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.3645073068316804,
      "auc_ci_high": 0.40472110101114606,
      "auc_ci_low": 0.324152740152394,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "beavertails",
      "kind": "cross_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 948,
      "n_train": 7987,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 1878,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.57923147048261,
      "auc_ci_high": 0.6256895382349473,
      "auc_ci_low": 0.5359841482709812,
      "auc_delta_ci_high": 0.26942677986759106,
      "auc_delta_ci_low": 0.1623846926436634,
      "auc_delta_vs_safe_centroid": 0.2147241636509296,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "beavertails",
      "kind": "cross_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 948,
      "n_train": 7987,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 1878,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.5771043398988922,
      "auc_ci_high": 0.6234022406533116,
      "auc_ci_low": 0.5335960895875947,
      "auc_delta_ci_high": 0.2673926600145006,
      "auc_delta_ci_low": 0.1606511123395754,
      "auc_delta_vs_safe_centroid": 0.21259703306721178,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "beavertails",
      "kind": "cross_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 948,
      "n_train": 7987,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 1878,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.5478991132351723,
      "auc_ci_high": 0.5944497060242736,
      "auc_ci_low": 0.5041064526906567,
      "auc_delta_ci_high": 0.23648976124340568,
      "auc_delta_ci_low": 0.13060875087143786,
      "auc_delta_vs_safe_centroid": 0.18339180640349184,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "beavertails",
      "kind": "cross_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 948,
      "n_train": 7987,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 1878,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.5442942529368828,
      "auc_ci_high": 0.5731854436485309,
      "auc_ci_low": 0.5130612586330002,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "safe_rlhf",
      "kind": "cross_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 16352,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 6534,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6302477126973415,
      "auc_ci_high": 0.6539727649973048,
      "auc_ci_low": 0.6040304449949014,
      "auc_delta_ci_high": 0.11542311859050076,
      "auc_delta_ci_low": 0.053429463388200905,
      "auc_delta_vs_safe_centroid": 0.08595345976045865,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "safe_rlhf",
      "kind": "cross_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 16352,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 6534,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6307549820275165,
      "auc_ci_high": 0.6544334077997652,
      "auc_ci_low": 0.6047183080197518,
      "auc_delta_ci_high": 0.11579965162608707,
      "auc_delta_ci_low": 0.05404704189061928,
      "auc_delta_vs_safe_centroid": 0.08646072909063363,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "safe_rlhf",
      "kind": "cross_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 1868,
      "n_train": 16352,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 6534,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.629080534170672,
      "auc_ci_high": 0.6531488325597841,
      "auc_ci_low": 0.6031095861557701,
      "auc_delta_ci_high": 0.11574450518938571,
      "auc_delta_ci_low": 0.05047284014930959,
      "auc_delta_vs_safe_centroid": 0.08478628123378917,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "safe_rlhf",
      "kind": "cross_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 1868,
      "n_train": 16352,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 6534,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.37508218459073456,
      "auc_ci_high": 0.41376873564398925,
      "auc_ci_low": 0.33351874284367683,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "safe_rlhf",
      "kind": "cross_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 948,
      "n_train": 16352,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 6534,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.5527611259979557,
      "auc_ci_high": 0.6004555376902551,
      "auc_ci_low": 0.5089372202081806,
      "auc_delta_ci_high": 0.22849811133793818,
      "auc_delta_ci_low": 0.12542444953355672,
      "auc_delta_vs_safe_centroid": 0.17767894140722112,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "safe_rlhf",
      "kind": "cross_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 948,
      "n_train": 16352,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 6534,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.5505897952982126,
      "auc_ci_high": 0.597878819329389,
      "auc_ci_low": 0.5069275306523814,
      "auc_delta_ci_high": 0.2259522809338243,
      "auc_delta_ci_low": 0.12351082263490183,
      "auc_delta_vs_safe_centroid": 0.17550761070747806,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "safe_rlhf",
      "kind": "cross_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 948,
      "n_train": 16352,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 6534,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.5686234426365369,
      "auc_ci_high": 0.6157296949196152,
      "auc_ci_low": 0.5239946985853695,
      "auc_delta_ci_high": 0.2454636762393691,
      "auc_delta_ci_low": 0.14046387294737922,
      "auc_delta_vs_safe_centroid": 0.1935412580458023,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "qwen05b",
      "eval_corpus": "aegis",
      "fit_corpus": "safe_rlhf",
      "kind": "cross_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 948,
      "n_train": 16352,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 6534,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.5396381631800508,
      "auc_ci_high": 0.5675792637864008,
      "auc_ci_low": 0.5106221092213112,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "aegis",
      "kind": "cross_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 6,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5518826348624863,
      "auc_ci_high": 0.5800308693116544,
      "auc_ci_low": 0.523094700401891,
      "auc_delta_ci_high": 0.054068481369724614,
      "auc_delta_ci_low": -0.029708962426725136,
      "auc_delta_vs_safe_centroid": 0.012244471682435587,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "aegis",
      "kind": "cross_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 6,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5488240991952551,
      "auc_ci_high": 0.5771214622978859,
      "auc_ci_low": 0.5201147592058959,
      "auc_delta_ci_high": 0.05108983500096423,
      "auc_delta_ci_low": -0.03416415776311027,
      "auc_delta_vs_safe_centroid": 0.009185936015204343,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "aegis",
      "kind": "cross_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 1868,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 6,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5333110685708776,
      "auc_ci_high": 0.5611164643340083,
      "auc_ci_low": 0.5019394805360324,
      "auc_delta_ci_high": 0.03061647323844431,
      "auc_delta_ci_low": -0.0491331890795203,
      "auc_delta_vs_safe_centroid": -0.006327094609173134,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "qwen05b",
      "eval_corpus": "beavertails",
      "fit_corpus": "aegis",
      "kind": "cross_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 1868,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 6,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.4920753417736185,
      "auc_ci_high": 0.5055588103992662,
      "auc_ci_low": 0.4789913804618568,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "aegis",
      "kind": "cross_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 3486,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 6,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5726820074330599,
      "auc_ci_high": 0.5842432590156666,
      "auc_ci_low": 0.5615081216895259,
      "auc_delta_ci_high": 0.10019240446818727,
      "auc_delta_ci_low": 0.06255385353173354,
      "auc_delta_vs_safe_centroid": 0.08060666565944136,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "aegis",
      "kind": "cross_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 3486,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 6,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5721326417052522,
      "auc_ci_high": 0.5835274930525439,
      "auc_ci_low": 0.5610393998978115,
      "auc_delta_ci_high": 0.10038406252924266,
      "auc_delta_ci_low": 0.06134031976144845,
      "auc_delta_vs_safe_centroid": 0.08005729993163374,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "aegis",
      "kind": "cross_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 3486,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 6,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5469444370383756,
      "auc_ci_high": 0.559119510512789,
      "auc_ci_low": 0.5363899103363344,
      "auc_delta_ci_high": 0.0748137830775343,
      "auc_delta_ci_low": 0.03638263112524853,
      "auc_delta_vs_safe_centroid": 0.054869095264757084,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "qwen05b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "aegis",
      "kind": "cross_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 3486,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 6,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    }
  ],
  "revision_policy": "frozen_paper_revisions",
  "schema_version": 3,
  "source_manifest": {
    "make_figures.py": {
      "bytes": 9490,
      "sha256": "6c046a7f40033c3a29f879a5629deeb824b79b1e6f3e56553804bba201ba158d"
    },
    "run_study.py": {
      "bytes": 53092,
      "sha256": "52190f6d2e1a2b77e4644e9d786df68daa72ab2e229fe33f5a073fafd9a94339"
    },
    "study.py": {
      "bytes": 30835,
      "sha256": "9cae57b2564c2c87b3455b5d88b5549aa6e16a93216ef2d2f9f63b3becef4c15"
    },
    "tests/test_make_figures.py": {
      "bytes": 2127,
      "sha256": "b0997ee0a6f772ef1dad8158f4a9945687d6351d7da2f5ccaac18e129c169fb4"
    },
    "tests/test_run_study.py": {
      "bytes": 2125,
      "sha256": "20abb47c1482d417288725990283e8133b9f01d7e9235d051b5ff52ffffdff74"
    },
    "tests/test_study.py": {
      "bytes": 13037,
      "sha256": "1eb25bad905377a0488acc4370de2954ba50d790333fada854d5040b4cb1f6f7"
    }
  }
}


==> anc/one-class-centroid-v2/results/qwen3b_input_ablation_v3.json <==
{
  "bootstrap_resamples_requested": 500,
  "bootstrap_seed": 20260715,
  "command": "run_study.py --encoders qwen3b --modes prompt prompt_response --skip-transfer --batch-size 8 --output results/qwen3b_input_ablation_v3.json",
  "created_at": "2026-10-01T13:55:24.908344+00:00",
  "dataset_manifest": {
    "aegis": {
      "candidate_response_rows": 33416,
      "candidate_response_rows_excluded": 17486,
      "deduplication": {
        "conflicting_pairs": 0,
        "conflicting_rows_removed": 0,
        "exact_duplicates_removed": 1683,
        "input_rows": 15930,
        "output_rows": 14247
      },
      "emitted_response_rows": 15930,
      "exact_train_test_prompt_overlap": 0,
      "repo": "nvidia/Aegis-AI-Content-Safety-Dataset-2.0",
      "revision": "d86bb8bedff51d25ac834ab7838f1cc61acb7a2c",
      "source_records_by_split": {
        "test": 1964,
        "train": 30007,
        "validation": 1445
      },
      "source_records_total": 33416,
      "source_splits": [
        "train",
        "validation",
        "test"
      ],
      "split_policy": "sha256(prompt_salt + canonical_prompt), 70/15/15",
      "split_salt": "one-class-centroid-v1-20260715",
      "test": {
        "label_source_by_label": {
          "human": {
            "safe": 739
          },
          "llm_jury": {
            "safe": 265,
            "unsafe": 683
          },
          "refusal_data_augmentation": {
            "safe": 554
          }
        },
        "label_sources": {
          "human": 739,
          "llm_jury": 948,
          "refusal_data_augmentation": 554
        },
        "labels": {
          "safe": 1558,
          "unsafe": 683
        },
        "mixed_label_prompts": 374,
        "mixed_label_rows": 753,
        "ordered_rows_sha256": "a7481784f035da0317589a6e8e19954a718e5b6f214a531123c30ff25bfaabab",
        "rows": 2241,
        "unique_prompts": 1717
      },
      "train": {
        "label_source_by_label": {
          "human": {
            "safe": 3373
          },
          "llm_jury": {
            "safe": 1175,
            "unsafe": 2870
          },
          "refusal_data_augmentation": {
            "safe": 2445
          }
        },
        "label_sources": {
          "human": 3373,
          "llm_jury": 4045,
          "refusal_data_augmentation": 2445
        },
        "labels": {
          "safe": 6993,
          "unsafe": 2870
        },
        "mixed_label_prompts": 1557,
        "mixed_label_rows": 3160,
        "ordered_rows_sha256": "83606c26ed0a2ed048c5e6fa62ab06ea063694eed97b9e4705cb9a4c72737443",
        "rows": 9863,
        "unique_prompts": 7533
      },
      "validation": {
        "label_source_by_label": {
          "human": {
            "safe": 751
          },
          "llm_jury": {
            "safe": 247,
            "unsafe": 627
          },
          "refusal_data_augmentation": {
            "safe": 518
          }
        },
        "label_sources": {
          "human": 751,
          "llm_jury": 874,
          "refusal_data_augmentation": 518
        },
        "labels": {
          "safe": 1516,
          "unsafe": 627
        },
        "mixed_label_prompts": 340,
        "mixed_label_rows": 689,
        "ordered_rows_sha256": "62e670232f26225953734917e2052cd3ab3d3c0b4c5df17abc4c23444e0700e8",
        "rows": 2143,
        "unique_prompts": 1649
      }
    },
    "beavertails": {
      "candidate_response_rows": 30207,
      "candidate_response_rows_excluded": 0,
      "deduplication": {
        "conflicting_pairs": 4,
        "conflicting_rows_removed": 8,
        "exact_duplicates_removed": 79,
        "input_rows": 30207,
        "output_rows": 30120
      },
      "emitted_response_rows": 30207,
      "exact_train_test_prompt_overlap": 0,
      "repo": "PKU-Alignment/BeaverTails",
      "revision": "8401fe609d288129cc684a9b3be6a93e41cfe678",
      "source_records_by_split": {
        "30k_test": 3021,
        "30k_train": 27186
      },
      "source_records_total": 30207,
      "source_splits": [
        "30k_train",
        "30k_test"
      ],
      "split_policy": "sha256(prompt_salt + canonical_prompt), 70/15/15",
      "split_salt": "one-class-centroid-v1-20260715",
      "test": {
        "label_source_by_label": {
          "human": {
            "safe": 2039,
            "unsafe": 2768
          }
        },
        "label_sources": {
          "human": 4807
        },
        "labels": {
          "safe": 2039,
          "unsafe": 2768
        },
        "mixed_label_prompts": 438,
        "mixed_label_rows": 1868,
        "ordered_rows_sha256": "1614a867523920499389ede85330df7141a76dd94885f9b87a2597e3caf7f001",
        "rows": 4807,
        "unique_prompts": 1226
      },
      "train": {
        "label_source_by_label": {
          "human": {
            "safe": 8812,
            "unsafe": 11898
          }
        },
        "label_sources": {
          "human": 20710
        },
        "labels": {
          "safe": 8812,
          "unsafe": 11898
        },
        "mixed_label_prompts": 1878,
        "mixed_label_rows": 7987,
        "ordered_rows_sha256": "ae8b0f19228674fd87e1b7550e8d8c21c5f57ed8dbb58d48971955cde3a3d48b",
        "rows": 20710,
        "unique_prompts": 5348
      },
      "validation": {
        "label_source_by_label": {
          "human": {
            "safe": 1988,
            "unsafe": 2615
          }
        },
        "label_sources": {
          "human": 4603
        },
        "labels": {
          "safe": 1988,
          "unsafe": 2615
        },
        "mixed_label_prompts": 407,
        "mixed_label_rows": 1742,
        "ordered_rows_sha256": "e4c77d7d09ec9511f7f3560a644194179ea1f56b1c388d28be37d717477fd968",
        "rows": 4603,
        "unique_prompts": 1188
      }
    },
    "safe_rlhf": {
      "candidate_response_rows": 164236,
      "candidate_response_rows_excluded": 0,
      "deduplication": {
        "conflicting_pairs": 0,
        "conflicting_rows_removed": 0,
        "exact_duplicates_removed": 4758,
        "input_rows": 164236,
        "output_rows": 159478
      },
      "emitted_response_rows": 164236,
      "exact_train_test_prompt_overlap": 0,
      "repo": "PKU-Alignment/PKU-SafeRLHF",
      "revision": "9421ffafec3fa40a1f1a7d567b4d525079477ecb",
      "source_records_by_split": {
        "test": 8211,
        "train": 73907
      },
      "source_records_total": 82118,
      "source_splits": [
        "train",
        "test"
      ],
      "split_policy": "sha256(prompt_salt + canonical_prompt), 70/15/15",
      "split_salt": "one-class-centroid-v1-20260715",
      "test": {
        "label_source_by_label": {
          "Alpaca-7B": {
            "safe": 4172,
            "unsafe": 4676
          },
          "Alpaca2-7B": {
            "safe": 4112,
            "unsafe": 4129
          },
          "Alpaca3-8B": {
            "safe": 3430,
            "unsafe": 3473
          }
        },
        "label_sources": {
          "Alpaca-7B": 8848,
          "Alpaca2-7B": 8241,
          "Alpaca3-8B": 6903
        },
        "labels": {
          "safe": 11714,
          "unsafe": 12278
        },
        "mixed_label_prompts": 1545,
        "mixed_label_rows": 6975,
        "ordered_rows_sha256": "39418b6079de2aa543d42fe5a784d27199ba412880c5a9609809c42462eaf683",
        "rows": 23992,
        "unique_prompts": 6069
      },
      "train": {
        "label_source_by_label": {
          "Alpaca-7B": {
            "safe": 19620,
            "unsafe": 21415
          },
          "Alpaca2-7B": {
            "safe": 18887,
            "unsafe": 19304
          },
          "Alpaca3-8B": {
            "safe": 15975,
            "unsafe": 15944
          }
        },
        "label_sources": {
          "Alpaca-7B": 41035,
          "Alpaca2-7B": 38191,
          "Alpaca3-8B": 31919
        },
        "labels": {
          "safe": 54482,
          "unsafe": 56663
        },
        "mixed_label_prompts": 7248,
        "mixed_label_rows": 33154,
        "ordered_rows_sha256": "43ae62b2bac72018c12bd1a8d015499c900fc82bc5b80dbbce78cbed2f307a08",
        "rows": 111145,
        "unique_prompts": 27840
      },
      "validation": {
        "label_source_by_label": {
          "Alpaca-7B": {
            "safe": 4261,
            "unsafe": 4742
          },
          "Alpaca2-7B": {
            "safe": 4236,
            "unsafe": 4146
          },
          "Alpaca3-8B": {
            "safe": 3545,
            "unsafe": 3411
          }
        },
        "label_sources": {
          "Alpaca-7B": 9003,
          "Alpaca2-7B": 8382,
          "Alpaca3-8B": 6956
        },
        "labels": {
          "safe": 12042,
          "unsafe": 12299
        },
        "mixed_label_prompts": 1537,
        "mixed_label_rows": 7008,
        "ordered_rows_sha256": "15a2e8fe9c4392f4b7553df829043d0dc4a36d112b8bdc44a1b7706af87b0b2b",
        "rows": 24341,
        "unique_prompts": 6071
      }
    }
  },
  "diagnostics": [
    {
      "cohort": "hash_all",
      "common_mean_norm": 0.9636926820227509,
      "corpus": "beavertails",
      "cosine_safe_unsafe_centroids": 0.9989653908064062,
      "difference_mean_norm": 0.04425263387025946,
      "encoder": "qwen3b",
      "has_rankone": true,
      "mode": "prompt",
      "rankone_fit_groups": 1878,
      "safe_centroid_expected_safe_score": 0.9604194797973824,
      "safe_centroid_expected_score_gap": -0.005121430350136968,
      "safe_centroid_expected_unsafe_score": 0.9655409101475192,
      "safe_mean_norm": 0.9604194797973824,
      "unsafe_mean_norm": 0.9665409022509724
    },
    {
      "cohort": "mixed_prompt_eval_full_fit",
      "common_mean_norm": 0.9636926820227509,
      "corpus": "beavertails",
      "cosine_safe_unsafe_centroids": 0.9989653908064062,
      "difference_mean_norm": 0.04425263387025946,
      "encoder": "qwen3b",
      "has_rankone": true,
      "mode": "prompt",
      "rankone_fit_groups": 1878,
      "safe_centroid_expected_safe_score": 0.9604194797973824,
      "safe_centroid_expected_score_gap": -0.005121430350136968,
      "safe_centroid_expected_unsafe_score": 0.9655409101475192,
      "safe_mean_norm": 0.9604194797973824,
      "unsafe_mean_norm": 0.9665409022509724
    },
    {
      "cohort": "mixed_prompt_fit_eval",
      "common_mean_norm": 0.9621136463397506,
      "corpus": "beavertails",
      "cosine_safe_unsafe_centroids": 0.9999079845669189,
      "difference_mean_norm": 0.013142748713138511,
      "encoder": "qwen3b",
      "has_rankone": true,
      "mode": "prompt",
      "rankone_fit_groups": 1878,
      "safe_centroid_expected_safe_score": 0.9613514592105441,
      "safe_centroid_expected_score_gap": -0.0014535723873394693,
      "safe_centroid_expected_unsafe_score": 0.9628050315978834,
      "safe_mean_norm": 0.9613514592105441,
      "unsafe_mean_norm": 0.962893632672505
    },
    {
      "cohort": "hash_all",
      "common_mean_norm": 0.9628243002226936,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.9981562662645429,
      "difference_mean_norm": 0.05920489522748662,
      "encoder": "qwen3b",
      "has_rankone": true,
      "mode": "prompt",
      "rankone_fit_groups": 7248,
      "safe_centroid_expected_safe_score": 0.9585848054809318,
      "safe_centroid_expected_score_gap": -0.007402093336236747,
      "safe_centroid_expected_unsafe_score": 0.9659868988171688,
      "safe_mean_norm": 0.9585848054809318,
      "unsafe_mean_norm": 0.9677712112475501
    },
    {
      "cohort": "mixed_prompt_eval_full_fit",
      "common_mean_norm": 0.9628243002226936,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.9981562662645429,
      "difference_mean_norm": 0.05920489522748662,
      "encoder": "qwen3b",
      "has_rankone": true,
      "mode": "prompt",
      "rankone_fit_groups": 7248,
      "safe_centroid_expected_safe_score": 0.9585848054809318,
      "safe_centroid_expected_score_gap": -0.007402093336236747,
      "safe_centroid_expected_unsafe_score": 0.9659868988171688,
      "safe_mean_norm": 0.9585848054809318,
      "unsafe_mean_norm": 0.9677712112475501
    },
    {
      "cohort": "mixed_prompt_fit_eval",
      "common_mean_norm": 0.9639751346223995,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.9998813266758828,
      "difference_mean_norm": 0.014939293742469214,
      "encoder": "qwen3b",
      "has_rankone": true,
      "mode": "prompt",
      "rankone_fit_groups": 7248,
      "safe_centroid_expected_safe_score": 0.9631201974698954,
      "safe_centroid_expected_score_gap": -0.0015126750527272865,
      "safe_centroid_expected_unsafe_score": 0.9646328725226225,
      "safe_mean_norm": 0.9631201974698954,
      "unsafe_mean_norm": 0.96474736229904
    },
    {
      "cohort": "discordant_native_pairs",
      "common_mean_norm": 0.9635064631608483,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.9999999999939524,
      "difference_mean_norm": 3.352582355565452e-06,
      "encoder": "qwen3b",
      "has_rankone": true,
      "mode": "prompt",
      "rankone_fit_groups": 6534,
      "safe_centroid_expected_safe_score": 0.9635064115572002,
      "safe_centroid_expected_score_gap": -1.0320438257049282e-07,
      "safe_centroid_expected_unsafe_score": 0.963506514761583,
      "safe_mean_norm": 0.9635064115572002,
      "unsafe_mean_norm": 0.96350651476741
    },
    {
      "cohort": "hash_all",
      "common_mean_norm": 0.9597298386619634,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.9991437695533439,
      "difference_mean_norm": 0.04038079323951374,
      "encoder": "qwen3b",
      "has_rankone": true,
      "mode": "prompt",
      "rankone_fit_groups": 1557,
      "safe_centroid_expected_safe_score": 0.9578841228622911,
      "safe_centroid_expected_score_gap": -0.006101397403481734,
      "safe_centroid_expected_unsafe_score": 0.9639855202657732,
      "safe_mean_norm": 0.9578841228622911,
      "unsafe_mean_norm": 0.9648116213512614
    },
    {
      "cohort": "mixed_prompt_eval_full_fit",
      "common_mean_norm": 0.9597298386619634,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.9991437695533439,
      "difference_mean_norm": 0.04038079323951374,
      "encoder": "qwen3b",
      "has_rankone": true,
      "mode": "prompt",
      "rankone_fit_groups": 1557,
      "safe_centroid_expected_safe_score": 0.9578841228622911,
      "safe_centroid_expected_score_gap": -0.006101397403481734,
      "safe_centroid_expected_unsafe_score": 0.9639855202657732,
      "safe_mean_norm": 0.9578841228622911,
      "unsafe_mean_norm": 0.9648116213512614
    },
    {
      "cohort": "mixed_prompt_fit_eval",
      "common_mean_norm": 0.9645136223565797,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.9999990721064675,
      "difference_mean_norm": 0.0013348358923393985,
      "encoder": "qwen3b",
      "has_rankone": true,
      "mode": "prompt",
      "rankone_fit_groups": 1557,
      "safe_centroid_expected_safe_score": 0.9646323187609913,
      "safe_centroid_expected_score_gap": 0.00023620199016444394,
      "safe_centroid_expected_unsafe_score": 0.9643961167708268,
      "safe_mean_norm": 0.9646323187609913,
      "unsafe_mean_norm": 0.9643970116285769
    },
    {
      "cohort": "llm_jury_source_control",
      "common_mean_norm": 0.9633360750835599,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.9995259548832784,
      "difference_mean_norm": 0.030013529949268668,
      "encoder": "qwen3b",
      "has_rankone": true,
      "mode": "prompt",
      "rankone_fit_groups": 6,
      "safe_centroid_expected_safe_score": 0.9600553620583444,
      "safe_centroid_expected_score_gap": -0.0042988950552593375,
      "safe_centroid_expected_unsafe_score": 0.9643542571136036,
      "safe_mean_norm": 0.9600553620583444,
      "unsafe_mean_norm": 0.9648116213512614
    },
    {
      "cohort": "hash_all",
      "common_mean_norm": 0.9289574957914739,
      "corpus": "beavertails",
      "cosine_safe_unsafe_centroids": 0.9961333718787941,
      "difference_mean_norm": 0.08211882252913279,
      "encoder": "qwen3b",
      "has_rankone": true,
      "mode": "prompt_response",
      "rankone_fit_groups": 1878,
      "safe_centroid_expected_safe_score": 0.9251606890677809,
      "safe_centroid_expected_score_gap": -0.0045286065939698595,
      "safe_centroid_expected_unsafe_score": 0.9296892956617506,
      "safe_mean_norm": 0.9251606890677809,
      "unsafe_mean_norm": 0.9332980120004171
    },
    {
      "cohort": "mixed_prompt_eval_full_fit",
      "common_mean_norm": 0.9289574957914739,
      "corpus": "beavertails",
      "cosine_safe_unsafe_centroids": 0.9961333718787941,
      "difference_mean_norm": 0.08211882252913279,
      "encoder": "qwen3b",
      "has_rankone": true,
      "mode": "prompt_response",
      "rankone_fit_groups": 1878,
      "safe_centroid_expected_safe_score": 0.9251606890677809,
      "safe_centroid_expected_score_gap": -0.0045286065939698595,
      "safe_centroid_expected_unsafe_score": 0.9296892956617506,
      "safe_mean_norm": 0.9251606890677809,
      "unsafe_mean_norm": 0.9332980120004171
    },
    {
      "cohort": "mixed_prompt_fit_eval",
      "common_mean_norm": 0.930468701774207,
      "corpus": "beavertails",
      "cosine_safe_unsafe_centroids": 0.9990618841426058,
      "difference_mean_norm": 0.040422083578051354,
      "encoder": "qwen3b",
      "has_rankone": true,
      "mode": "prompt_response",
      "rankone_fit_groups": 1878,
      "safe_centroid_expected_safe_score": 0.9291707699047415,
      "safe_centroid_expected_score_gap": -0.002106705267935426,
      "safe_centroid_expected_unsafe_score": 0.9312774751726771,
      "safe_mean_norm": 0.9291707699047415,
      "unsafe_mean_norm": 0.9321519416906779
    },
    {
      "cohort": "hash_all",
      "common_mean_norm": 0.9469312270087384,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.9944260927933699,
      "difference_mean_norm": 0.10122358659272224,
      "encoder": "qwen3b",
      "has_rankone": true,
      "mode": "prompt_response",
      "rankone_fit_groups": 7248,
      "safe_centroid_expected_safe_score": 0.9405876937499607,
      "safe_centroid_expected_score_gap": -0.009708063353041313,
      "safe_centroid_expected_unsafe_score": 0.9502957571030017,
      "safe_mean_norm": 0.9405876937499607,
      "unsafe_mean_norm": 0.9556223071677403
    },
    {
      "cohort": "mixed_prompt_eval_full_fit",
      "common_mean_norm": 0.9469312270087384,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.9944260927933699,
      "difference_mean_norm": 0.10122358659272224,
      "encoder": "qwen3b",
      "has_rankone": true,
      "mode": "prompt_response",
      "rankone_fit_groups": 7248,
      "safe_centroid_expected_safe_score": 0.9405876937499607,
      "safe_centroid_expected_score_gap": -0.009708063353041313,
      "safe_centroid_expected_unsafe_score": 0.9502957571030017,
      "safe_mean_norm": 0.9405876937499607,
      "unsafe_mean_norm": 0.9556223071677403
    },
    {
      "cohort": "mixed_prompt_fit_eval",
      "common_mean_norm": 0.9498510558876319,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.9984536625143801,
      "difference_mean_norm": 0.05288535574464071,
      "encoder": "qwen3b",
      "has_rankone": true,
      "mode": "prompt_response",
      "rankone_fit_groups": 7248,
      "safe_centroid_expected_safe_score": 0.9489990848615354,
      "safe_centroid_expected_score_gap": -0.0007701638213023056,
      "safe_centroid_expected_unsafe_score": 0.9497692486828379,
      "safe_mean_norm": 0.9489990848615354,
      "unsafe_mean_norm": 0.9512401870418888
    },
    {
      "cohort": "discordant_native_pairs",
      "common_mean_norm": 0.9495762110518648,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.9987633028210733,
      "difference_mean_norm": 0.04725555296535226,
      "encoder": "qwen3b",
      "has_rankone": true,
      "mode": "prompt_response",
      "rankone_fit_groups": 6534,
      "safe_centroid_expected_safe_score": 0.9492655748264974,
      "safe_centroid_expected_score_gap": -3.326489894642714e-05,
      "safe_centroid_expected_unsafe_score": 0.9492988397254436,
      "safe_mean_norm": 0.9492655748264974,
      "unsafe_mean_norm": 0.950474288596794
    },
    {
      "cohort": "hash_all",
      "common_mean_norm": 0.9464845916491864,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.9966975023269277,
      "difference_mean_norm": 0.0780067295379842,
      "encoder": "qwen3b",
      "has_rankone": true,
      "mode": "prompt_response",
      "rankone_fit_groups": 1557,
      "safe_centroid_expected_safe_score": 0.9438119240064708,
      "safe_centroid_expected_score_gap": -0.008259814834375958,
      "safe_centroid_expected_unsafe_score": 0.952071738840847,
      "safe_mean_norm": 0.9438119240064708,
      "unsafe_mean_norm": 0.9552263717106787
    },
    {
      "cohort": "mixed_prompt_eval_full_fit",
      "common_mean_norm": 0.9464845916491864,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.9966975023269277,
      "difference_mean_norm": 0.0780067295379842,
      "encoder": "qwen3b",
      "has_rankone": true,
      "mode": "prompt_response",
      "rankone_fit_groups": 1557,
      "safe_centroid_expected_safe_score": 0.9438119240064708,
      "safe_centroid_expected_score_gap": -0.008259814834375958,
      "safe_centroid_expected_unsafe_score": 0.952071738840847,
      "safe_mean_norm": 0.9438119240064708,
      "unsafe_mean_norm": 0.9552263717106787
    },
    {
      "cohort": "mixed_prompt_fit_eval",
      "common_mean_norm": 0.9487132117473174,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.9857700197457855,
      "difference_mean_norm": 0.16071024756086327,
      "encoder": "qwen3b",
      "has_rankone": true,
      "mode": "prompt_response",
      "rankone_fit_groups": 1557,
      "safe_centroid_expected_safe_score": 0.9493527077010077,
      "safe_centroid_expected_score_gap": 0.008118492350851894,
      "safe_centroid_expected_unsafe_score": 0.9412342153501558,
      "safe_mean_norm": 0.9493527077010077,
      "unsafe_mean_norm": 0.9548213036473611
    },
    {
      "cohort": "llm_jury_source_control",
      "common_mean_norm": 0.9533109678279972,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.9984257105926146,
      "difference_mean_norm": 0.053729898534760276,
      "encoder": "qwen3b",
      "has_rankone": true,
      "mode": "prompt_response",
      "rankone_fit_groups": 6,
      "safe_centroid_expected_safe_score": 0.9496952480701881,
      "safe_centroid_expected_score_gap": -0.004027320881851235,
      "safe_centroid_expected_unsafe_score": 0.9537225689520393,
      "safe_mean_norm": 0.9496952480701881,
      "unsafe_mean_norm": 0.9552263717106787
    }
  ],
  "encoders": {
    "qwen3b": {
      "repo": "Qwen/Qwen2.5-3B-Instruct",
      "revision": "aa8e72537993ba99e69dfaafa59ed015b17504d1"
    }
  },
  "environment": {
    "cuda_available": true,
    "cuda_device_name": "NVIDIA GeForce RTX 4080 Laptop GPU",
    "cuda_device_total_memory_bytes": 12878086144,
    "cuda_version": "12.8",
    "datasets": "4.8.5",
    "huggingface_hub": "1.19.0",
    "matplotlib": "3.10.9",
    "numpy": "2.2.6",
    "platform": "Windows-11-10.0.26300-SP0",
    "python": "3.13.1 (tags/v3.13.1:0671451, Dec  3 2024, 19:06:28) [MSC v.1942 64 bit (AMD64)]",
    "scikit_learn": "1.8.0",
    "sentence_transformers": "5.4.1",
    "torch": "2.11.0+cu128",
    "transformers": "5.10.1"
  },
  "frozen_split_salt": "one-class-centroid-v1-20260715",
  "modes": [
    "prompt",
    "prompt_response"
  ],
  "operating_points": [],
  "response_overlap_sensitivity": [],
  "results": [
    {
      "auc": 0.4092699583554219,
      "auc_ci_high": 0.43432298356427923,
      "auc_ci_low": 0.3811885703203518,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.5388127853881278,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5388127853881278,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.6294651336510304,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.476027397260274,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.476027397260274,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.692144263452276,
      "auc_ci_high": 0.7145853916776235,
      "auc_ci_low": 0.6655514791451278,
      "auc_delta_ci_high": 0.3272053366809933,
      "auc_delta_ci_low": 0.24041415717615652,
      "auc_delta_vs_safe_centroid": 0.2828743050968541,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.5365296803652968,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5365296803652968,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.6930236118237717,
      "auc_ci_high": 0.7154378854336264,
      "auc_ci_low": 0.665924734844979,
      "auc_delta_ci_high": 0.32818503359782103,
      "auc_delta_ci_low": 0.24077716118693454,
      "auc_delta_vs_safe_centroid": 0.2837536534683498,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.5331050228310502,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5331050228310502,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.6930241433662085,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.5342465753424658,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5342465753424658,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.587484975067116,
      "auc_ci_high": 0.6165175356962782,
      "auc_ci_low": 0.5586116469708571,
      "auc_delta_ci_high": 0.22353042434519904,
      "auc_delta_ci_low": 0.13266172167398327,
      "auc_delta_vs_safe_centroid": 0.17821501671169415,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.5490867579908676,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5490867579908676,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.5604097979571762,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.5319634703196348,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5319634703196348,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.5068493150684932,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5068493150684932,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.5048494718431091,
      "auc_ci_high": 0.5285705460677057,
      "auc_ci_low": 0.4798028271949071,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.5376712328767124,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5376712328767124,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5100478348092345,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.4748858447488584,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.4748858447488584,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5550255241400522,
      "auc_ci_high": 0.5809038817310783,
      "auc_ci_low": 0.5278502531271383,
      "auc_delta_ci_high": 0.08902936050503948,
      "auc_delta_ci_low": 0.006881526704224753,
      "auc_delta_vs_safe_centroid": 0.05017605229694311,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.5353881278538812,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5353881278538812,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.55440119265676,
      "auc_ci_high": 0.5801085340779116,
      "auc_ci_low": 0.527469889576495,
      "auc_delta_ci_high": 0.08873172533464564,
      "auc_delta_ci_low": 0.005991456026072606,
      "auc_delta_vs_safe_centroid": 0.04955172081365089,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.5342465753424658,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5342465753424658,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5543971758181726,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.5331050228310502,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5331050228310502,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5396295556687921,
      "auc_ci_high": 0.5658892827514479,
      "auc_ci_low": 0.5123519826254174,
      "auc_delta_ci_high": 0.06815198173232319,
      "auc_delta_ci_low": -0.007223075167705993,
      "auc_delta_vs_safe_centroid": 0.034780083825682984,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.5525114155251142,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5525114155251142,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5290865020451446,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.5319634703196348,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5319634703196348,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.5068493150684932,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5068493150684932,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.50280432716806,
      "auc_ci_high": 0.5267212590227385,
      "auc_ci_low": 0.4777743119219357,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.5365296803652968,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5365296803652968,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5005330918639508,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.4600456621004566,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.4600456621004566,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5479076861632535,
      "auc_ci_high": 0.5722028287819539,
      "auc_ci_low": 0.5208999670472398,
      "auc_delta_ci_high": 0.08229761881832105,
      "auc_delta_ci_low": 0.0029776561177449817,
      "auc_delta_vs_safe_centroid": 0.045103358995193465,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.547945205479452,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.547945205479452,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5471318624818095,
      "auc_ci_high": 0.5718063579080456,
      "auc_ci_low": 0.5202448661222061,
      "auc_delta_ci_high": 0.0817866753379187,
      "auc_delta_ci_low": 0.0023243642400597483,
      "auc_delta_vs_safe_centroid": 0.044327535313749444,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.5513698630136986,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5513698630136986,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.547134157818145,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.5525114155251142,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5525114155251142,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5396295556687921,
      "auc_ci_high": 0.5658892827514479,
      "auc_ci_low": 0.5123519826254174,
      "auc_delta_ci_high": 0.07025307924104676,
      "auc_delta_ci_low": -0.005973105191285023,
      "auc_delta_vs_safe_centroid": 0.03682522850073211,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.5525114155251142,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5525114155251142,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5290865020451446,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.5319634703196348,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5319634703196348,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.5034246575342466,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5034246575342466,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.36872260949824875,
      "auc_ci_high": 0.3809815259361342,
      "auc_ci_low": 0.3575060187127586,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.4899676375404531,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.4899676375404531,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.6972370463856741,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.5155339805825243,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5155339805825243,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.7675186991100237,
      "auc_ci_high": 0.7777191270210573,
      "auc_ci_low": 0.7570989526404266,
      "auc_delta_ci_high": 0.41448014687721907,
      "auc_delta_ci_low": 0.3805535398132516,
      "auc_delta_vs_safe_centroid": 0.39879608961177493,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.5035598705501618,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5035598705501618,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.7700150785166686,
      "auc_ci_high": 0.7801213319471664,
      "auc_ci_low": 0.7596651903790193,
      "auc_delta_ci_high": 0.4171176461905193,
      "auc_delta_ci_low": 0.382931803322575,
      "auc_delta_vs_safe_centroid": 0.40129246901841986,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.5058252427184466,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5058252427184466,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.7700150750402094,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.5071197411003237,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5071197411003237,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.46460293424850063,
      "auc_ci_high": 0.4777323263271715,
      "auc_ci_low": 0.452125553540841,
      "auc_delta_ci_high": 0.11308483500044829,
      "auc_delta_ci_low": 0.07640800052352004,
      "auc_delta_vs_safe_centroid": 0.09588032475025188,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.4925566343042071,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.4925566343042071,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.6017012561393229,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.6362459546925566,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.6362459546925566,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.5119323974389565,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.5310679611650485,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5310679611650485,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.4763499118165785,
      "auc_ci_high": 0.49031520872392836,
      "auc_ci_low": 0.46303374207738685,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.4906148867313916,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.4906148867313916,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5413098869177301,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.5158576051779935,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5158576051779935,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5697641664073037,
      "auc_ci_high": 0.582897552196828,
      "auc_ci_low": 0.5571451605814693,
      "auc_delta_ci_high": 0.11349621990331378,
      "auc_delta_ci_low": 0.07403709610272717,
      "auc_delta_vs_safe_centroid": 0.09341425459072517,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.5048543689320388,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5048543689320388,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5698240066396929,
      "auc_ci_high": 0.5829420348685145,
      "auc_ci_low": 0.5575024498930511,
      "auc_delta_ci_high": 0.11355207706479671,
      "auc_delta_ci_low": 0.07380888787144176,
      "auc_delta_vs_safe_centroid": 0.09347409482311442,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.5071197411003237,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5071197411003237,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5698240896358543,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.5077669902912622,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5077669902912622,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.48607602448386755,
      "auc_ci_high": 0.4996593238423432,
      "auc_ci_low": 0.4711626821297578,
      "auc_delta_ci_high": 0.029620882212212023,
      "auc_delta_ci_low": -0.010424149602259352,
      "auc_delta_vs_safe_centroid": 0.009726112667289066,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.49385113268608416,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.49385113268608416,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6117833800186742,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.6362459546925566,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.6362459546925566,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5081842514783691,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.5310679611650485,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5310679611650485,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.4715630252100841,
      "auc_ci_high": 0.4849879333424604,
      "auc_ci_low": 0.45839588879746335,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.484789644012945,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.484789644012945,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5334647577549538,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.5194174757281553,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5194174757281553,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5623683784624961,
      "auc_ci_high": 0.5753857261720668,
      "auc_ci_low": 0.548839975057524,
      "auc_delta_ci_high": 0.11047473439429233,
      "auc_delta_ci_low": 0.072835050731319,
      "auc_delta_vs_safe_centroid": 0.09080535325241201,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.49741100323624593,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.49741100323624593,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5626378669986514,
      "auc_ci_high": 0.5756766962861518,
      "auc_ci_low": 0.5490118430267495,
      "auc_delta_ci_high": 0.11076763764587981,
      "auc_delta_ci_low": 0.0730192534416071,
      "auc_delta_vs_safe_centroid": 0.09107484178856728,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.4912621359223301,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.4912621359223301,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5626381159871355,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.4954692556634304,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.4954692556634304,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.48607602448386755,
      "auc_ci_high": 0.4996593238423432,
      "auc_ci_low": 0.4711626821297578,
      "auc_delta_ci_high": 0.03325566617244576,
      "auc_delta_ci_low": -0.006170729473580684,
      "auc_delta_vs_safe_centroid": 0.014512999273783467,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.49385113268608416,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.49385113268608416,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6117833800186742,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.6362459546925566,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.6362459546925566,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5339545596016184,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.553074433656958,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.553074433656958,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.4999759714211325,
      "auc_ci_high": 0.499997527696212,
      "auc_ci_low": 0.49993538410546196,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.49225473321858865,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5000238639995602,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.5077452667814114,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5000245223167895,
      "auc_ci_high": 0.5000931443128391,
      "auc_ci_low": 0.49995772696371804,
      "auc_delta_ci_high": 0.00014015031411407494,
      "auc_delta_ci_low": -1.5797817936524793e-05,
      "auc_delta_vs_safe_centroid": 4.855089565702908e-05,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.49885255306942056,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5000302825925454,
      "auc_ci_high": 0.5001039089302857,
      "auc_ci_low": 0.4999674922075977,
      "auc_delta_ci_high": 0.0001416908687146834,
      "auc_delta_ci_low": -1.1366751551693252e-05,
      "auc_delta_vs_safe_centroid": 5.4311171412968484e-05,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.5,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5000307763304673,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.5005737234652897,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.49999851878623425,
      "auc_ci_high": 0.5000525508755348,
      "auc_ci_low": 0.4999419273383892,
      "auc_delta_ci_high": 9.493992506664772e-05,
      "auc_delta_ci_low": -3.6630874716736536e-05,
      "auc_delta_vs_safe_centroid": 2.2547365101766026e-05,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.49770510613884106,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5948682855345652,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.606425702811245,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.5,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.44446600646171375,
      "auc_ci_high": 0.46487560117582777,
      "auc_ci_low": 0.42387451417087085,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.5200534759358288,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.5200534759358288,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.5871311720360789,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.49331550802139035,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.49331550802139035,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.6424466739465884,
      "auc_ci_high": 0.6606125956894998,
      "auc_ci_low": 0.6234441903220747,
      "auc_delta_ci_high": 0.22955610874025256,
      "auc_delta_ci_low": 0.17059312070431015,
      "auc_delta_vs_safe_centroid": 0.19798066748487464,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.5414438502673797,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.5414438502673797,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.6443224128241899,
      "auc_ci_high": 0.6623116622959858,
      "auc_ci_low": 0.6254276127667098,
      "auc_delta_ci_high": 0.23173473341294648,
      "auc_delta_ci_low": 0.17210938875292672,
      "auc_delta_vs_safe_centroid": 0.19985640636247615,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.5441176470588235,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.5441176470588235,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.6443224128241899,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.5441176470588235,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.5441176470588235,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.4580463183455908,
      "auc_ci_high": 0.47848394355993573,
      "auc_ci_low": 0.43679580874342083,
      "auc_delta_ci_high": 0.04506796111969138,
      "auc_delta_ci_low": -0.014050096713900688,
      "auc_delta_vs_safe_centroid": 0.013580311883877039,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.4959893048128342,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.4959893048128342,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.6838205305070697,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.9149550706033376,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 1.0,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 1.0,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.49773538583099347,
      "auc_ci_high": 0.5001707693480892,
      "auc_ci_low": 0.4948664523543455,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.516042780748663,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.516042780748663,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.5021834831317992,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.4959893048128342,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.4959893048128342,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.500504423405246,
      "auc_ci_high": 0.504278688927253,
      "auc_ci_low": 0.49728246299719214,
      "auc_delta_ci_high": 0.007312528661068358,
      "auc_delta_ci_low": -0.0005020442520441897,
      "auc_delta_vs_safe_centroid": 0.002769037574252564,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.5387700534759359,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.5387700534759359,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.5005890818788538,
      "auc_ci_high": 0.50441308055076,
      "auc_ci_low": 0.49745601167658404,
      "auc_delta_ci_high": 0.007528010263007732,
      "auc_delta_ci_low": -0.0005180775236455449,
      "auc_delta_vs_safe_centroid": 0.002853696047860288,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.5441176470588235,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.5441176470588235,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.5005820270060531,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.5414438502673797,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.5414438502673797,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.4986419369858761,
      "auc_ci_high": 0.5013345872681761,
      "auc_ci_low": 0.49560242979759817,
      "auc_delta_ci_high": 0.003989701704545395,
      "auc_delta_ci_low": -0.002484499182448051,
      "auc_delta_vs_safe_centroid": 0.0009065511548826399,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.49064171122994654,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.49064171122994654,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9914565490384208,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 1.0,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 1.0,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 1.0,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.4977600778857957,
      "auc_ci_high": 0.5000445336500171,
      "auc_ci_low": 0.4946358708627908,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.5040106951871658,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.5040106951871658,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.5022011203138007,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.49732620320855614,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.49732620320855614,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.5001199328376109,
      "auc_ci_high": 0.5032355579791725,
      "auc_ci_low": 0.4973412829991675,
      "auc_delta_ci_high": 0.006448604597372605,
      "auc_delta_ci_low": -0.0009114138885729095,
      "auc_delta_vs_safe_centroid": 0.0023598549518152323,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.5,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.5,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.500021164618402,
      "auc_ci_high": 0.5031431966726084,
      "auc_ci_low": 0.49717108419285205,
      "auc_delta_ci_high": 0.006231769567331114,
      "auc_delta_ci_low": -0.0010196066610873619,
      "auc_delta_vs_safe_centroid": 0.0022610867326062767,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.5,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.5,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.5000282194912026,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.5026737967914439,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.5026737967914439,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.4986419369858761,
      "auc_ci_high": 0.5013345872681761,
      "auc_ci_low": 0.49560242979759817,
      "auc_delta_ci_high": 0.003514362495895499,
      "auc_delta_ci_low": -0.001804375413397742,
      "auc_delta_vs_safe_centroid": 0.0008818591000804288,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.49064171122994654,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.49064171122994654,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9914565490384208,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 1.0,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 1.0,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 1.0,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.4348131163844305,
      "auc_ci_high": 0.4746130539521464,
      "auc_ci_low": 0.39107250546024874,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.5832702560844222,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.621105555402083,
      "auc_ci_high": 0.659748069813655,
      "auc_ci_low": 0.5801210767548971,
      "auc_delta_ci_high": 0.2527558231134107,
      "auc_delta_ci_low": 0.12608207195440793,
      "auc_delta_vs_safe_centroid": 0.18629243901765252,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.6223431586507915,
      "auc_ci_high": 0.6607976376469824,
      "auc_ci_low": 0.5822213977687063,
      "auc_delta_ci_high": 0.25408402044693706,
      "auc_delta_ci_low": 0.12637422637546103,
      "auc_delta_vs_safe_centroid": 0.187530042266361,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.6223431586507915,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.557037487223404,
      "auc_ci_high": 0.5991707589803691,
      "auc_ci_low": 0.5123125701146531,
      "auc_delta_ci_high": 0.17706776746071295,
      "auc_delta_ci_low": 0.06411021408476723,
      "auc_delta_vs_safe_centroid": 0.12222437083897347,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.5544517804359237,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.44484308158538555,
      "auc_ci_high": 0.470732915959014,
      "auc_ci_low": 0.418066163963543,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt_response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.4589041095890411,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.4589041095890411,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.6238284804690047,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt_response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.5730593607305936,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5730593607305936,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.755094302715544,
      "auc_ci_high": 0.7772522219752573,
      "auc_ci_low": 0.7316839588514437,
      "auc_delta_ci_high": 0.34143335269542374,
      "auc_delta_ci_low": 0.27697310743067816,
      "auc_delta_vs_safe_centroid": 0.31025122113015846,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt_response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.684931506849315,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.684931506849315,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.7565624229263468,
      "auc_ci_high": 0.7784201146967603,
      "auc_ci_low": 0.7331842607793934,
      "auc_delta_ci_high": 0.3436597452283304,
      "auc_delta_ci_low": 0.2781771693468602,
      "auc_delta_vs_safe_centroid": 0.31171934134096124,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt_response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.6872146118721462,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6872146118721462,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.7565624229263468,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt_response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.6872146118721462,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6872146118721462,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.6997479780125699,
      "auc_ci_high": 0.7226738698317902,
      "auc_ci_low": 0.6753875088584774,
      "auc_delta_ci_high": 0.28638381746464997,
      "auc_delta_ci_low": 0.220993422392655,
      "auc_delta_vs_safe_centroid": 0.2549048964271844,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt_response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.6917808219178082,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6917808219178082,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.5604097979571762,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt_response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.5319634703196348,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5319634703196348,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt_response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.5068493150684932,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5068493150684932,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.5231151845679948,
      "auc_ci_high": 0.551400728308772,
      "auc_ci_low": 0.49266623898692236,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt_response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.4589041095890411,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.4589041095890411,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5030768983579164,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt_response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.5730593607305936,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5730593607305936,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6119274857344847,
      "auc_ci_high": 0.6377962913650662,
      "auc_ci_low": 0.58669868850247,
      "auc_delta_ci_high": 0.12184403546452267,
      "auc_delta_ci_low": 0.05781212738074071,
      "auc_delta_vs_safe_centroid": 0.08881230116648997,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt_response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.684931506849315,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.684931506849315,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6111654340710544,
      "auc_ci_high": 0.636554726860707,
      "auc_ci_low": 0.5858022498324073,
      "auc_delta_ci_high": 0.12130356680630772,
      "auc_delta_ci_low": 0.05668057993680418,
      "auc_delta_vs_safe_centroid": 0.08805024950305962,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt_response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.6872146118721462,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6872146118721462,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6111654340710544,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt_response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.6872146118721462,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6872146118721462,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6180962021364991,
      "auc_ci_high": 0.6421041258610426,
      "auc_ci_low": 0.592906358621536,
      "auc_delta_ci_high": 0.12829731403659742,
      "auc_delta_ci_low": 0.06349403245981772,
      "auc_delta_vs_safe_centroid": 0.0949810175685043,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt_response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.6917808219178082,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6917808219178082,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5290865020451446,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt_response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.5319634703196348,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5319634703196348,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt_response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.5068493150684932,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5068493150684932,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5231783063172246,
      "auc_ci_high": 0.5511802928025704,
      "auc_ci_low": 0.492468879410403,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt_response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.4657534246575342,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.4657534246575342,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.4904766495434576,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt_response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.5639269406392694,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5639269406392694,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6096470690850331,
      "auc_ci_high": 0.6351729985219456,
      "auc_ci_low": 0.5851872531519677,
      "auc_delta_ci_high": 0.12077924984161056,
      "auc_delta_ci_low": 0.05428812465100629,
      "auc_delta_vs_safe_centroid": 0.08646876276780846,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt_response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.6940639269406392,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6940639269406392,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6094324551376513,
      "auc_ci_high": 0.6349554274384112,
      "auc_ci_low": 0.5845335246372615,
      "auc_delta_ci_high": 0.12122699373074916,
      "auc_delta_ci_low": 0.053924040399339804,
      "auc_delta_vs_safe_centroid": 0.0862541488204267,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt_response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.6917808219178082,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6917808219178082,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6094324551376513,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt_response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.6917808219178082,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6917808219178082,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6180962021364991,
      "auc_ci_high": 0.6421041258610426,
      "auc_ci_low": 0.592906358621536,
      "auc_delta_ci_high": 0.12822418498834512,
      "auc_delta_ci_low": 0.06388032362938506,
      "auc_delta_vs_safe_centroid": 0.09491789581927446,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt_response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.6917808219178082,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6917808219178082,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5290865020451446,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt_response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.5319634703196348,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5319634703196348,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt_response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.5034246575342466,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5034246575342466,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.3737809412878023,
      "auc_ci_high": 0.3855168940092243,
      "auc_ci_low": 0.362218017949167,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt_response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.4090614886731392,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.4090614886731392,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.7686469631333723,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt_response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.683495145631068,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.683495145631068,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.8793084699370952,
      "auc_ci_high": 0.8862438343936577,
      "auc_ci_low": 0.8719446077938314,
      "auc_delta_ci_high": 0.5196604997837647,
      "auc_delta_ci_low": 0.4897417049327481,
      "auc_delta_vs_safe_centroid": 0.5055275286492928,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt_response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.8355987055016181,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8355987055016181,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.8789715871202244,
      "auc_ci_high": 0.8858818266698419,
      "auc_ci_low": 0.8716659857480893,
      "auc_delta_ci_high": 0.5194902791487326,
      "auc_delta_ci_low": 0.48932613983532036,
      "auc_delta_vs_safe_centroid": 0.505190645832422,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt_response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.8323624595469256,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8323624595469256,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.8789715871202244,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt_response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.8323624595469256,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8323624595469256,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.7393772195628545,
      "auc_ci_high": 0.7511874526164845,
      "auc_ci_low": 0.729162053176646,
      "auc_delta_ci_high": 0.3802125514536918,
      "auc_delta_ci_low": 0.35047638514572094,
      "auc_delta_vs_safe_centroid": 0.3655962782750522,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt_response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.8491909385113269,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8491909385113269,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.6017012561393229,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt_response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.6362459546925566,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.6362459546925566,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.5119323974389565,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt_response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.5310679611650485,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5310679611650485,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.44061085174810666,
      "auc_ci_high": 0.4552194777152925,
      "auc_ci_low": 0.4246554922632193,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt_response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.4090614886731392,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.4090614886731392,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.632949476086731,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt_response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.683495145631068,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.683495145631068,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6872794273264861,
      "auc_ci_high": 0.6997026902876283,
      "auc_ci_low": 0.673696736759481,
      "auc_delta_ci_high": 0.26831969579163006,
      "auc_delta_ci_low": 0.22504420558943972,
      "auc_delta_vs_safe_centroid": 0.2466685755783794,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt_response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.8355987055016181,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8355987055016181,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6877248677248677,
      "auc_ci_high": 0.700300347680635,
      "auc_ci_low": 0.674192170612877,
      "auc_delta_ci_high": 0.2691934078572561,
      "auc_delta_ci_low": 0.22543246425375812,
      "auc_delta_vs_safe_centroid": 0.24711401597676108,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt_response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.8323624595469256,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8323624595469256,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6877248677248677,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt_response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.8323624595469256,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8323624595469256,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.725821101774043,
      "auc_ci_high": 0.740512643048962,
      "auc_ci_low": 0.7080262582310057,
      "auc_delta_ci_high": 0.3046979874368085,
      "auc_delta_ci_low": 0.263139726612171,
      "auc_delta_vs_safe_centroid": 0.28521025002593636,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt_response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.8491909385113269,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8491909385113269,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6117833800186742,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt_response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.6362459546925566,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.6362459546925566,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5081842514783691,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt_response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.5310679611650485,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5310679611650485,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.4347010270774977,
      "auc_ci_high": 0.44972867482280465,
      "auc_ci_low": 0.41980807818382054,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt_response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.4155339805825243,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.4155339805825243,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6143458035065879,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt_response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.6640776699029126,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.6640776699029126,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.7416891378773732,
      "auc_ci_high": 0.7551248838293388,
      "auc_ci_low": 0.725452179821627,
      "auc_delta_ci_high": 0.3260299806591896,
      "auc_delta_ci_low": 0.28612214999033947,
      "auc_delta_vs_safe_centroid": 0.30698811079987554,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt_response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.8724919093851132,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8724919093851132,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.7423613237887747,
      "auc_ci_high": 0.755780810624369,
      "auc_ci_low": 0.7261840126438239,
      "auc_delta_ci_high": 0.32685365094827334,
      "auc_delta_ci_low": 0.2867722799784974,
      "auc_delta_vs_safe_centroid": 0.30766029671127704,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt_response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.8711974110032362,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8711974110032362,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.7423613237887747,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt_response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.8711974110032362,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8711974110032362,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.725821101774043,
      "auc_ci_high": 0.740512643048962,
      "auc_ci_low": 0.7080262582310057,
      "auc_delta_ci_high": 0.31057987131218306,
      "auc_delta_ci_low": 0.2697454316775885,
      "auc_delta_vs_safe_centroid": 0.29112007469654533,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt_response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.8491909385113269,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8491909385113269,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6117833800186742,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt_response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.6362459546925566,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.6362459546925566,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5339545596016184,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt_response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.553074433656958,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.553074433656958,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.4584139360490894,
      "auc_ci_high": 0.46812935805794786,
      "auc_ci_low": 0.4479617761432891,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt_response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.4314400458978772,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5822095035333531,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt_response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.6351118760757315,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.7054817088203647,
      "auc_ci_high": 0.7193254853026663,
      "auc_ci_low": 0.6924666832208602,
      "auc_delta_ci_high": 0.2654499506263434,
      "auc_delta_ci_low": 0.22966470400690722,
      "auc_delta_vs_safe_centroid": 0.24706777277127523,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt_response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.8003442340791739,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.7058862447577376,
      "auc_ci_high": 0.7197716798097133,
      "auc_ci_low": 0.692852077718738,
      "auc_delta_ci_high": 0.26590649896634655,
      "auc_delta_ci_low": 0.2298737596230798,
      "auc_delta_vs_safe_centroid": 0.24747230870864823,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt_response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.8003442340791739,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.7058862447577376,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt_response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.8003442340791739,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.7116129463349669,
      "auc_ci_high": 0.7254267976662669,
      "auc_ci_low": 0.6985902795817657,
      "auc_delta_ci_high": 0.2716015153742232,
      "auc_delta_ci_low": 0.23577508596638025,
      "auc_delta_vs_safe_centroid": 0.25319901028587743,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt_response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.8009179575444636,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5948682855345652,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt_response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.606425702811245,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt_response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.5,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.3710260366840395,
      "auc_ci_high": 0.392968307012824,
      "auc_ci_low": 0.346135020461279,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt_response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.3342245989304813,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.3342245989304813,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.7102772823212551,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt_response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.8235294117647058,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.8235294117647058,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.8196264685926508,
      "auc_ci_high": 0.8365794556382232,
      "auc_ci_low": 0.7993042627751352,
      "auc_delta_ci_high": 0.4781806275395503,
      "auc_delta_ci_low": 0.41813294884406815,
      "auc_delta_vs_safe_centroid": 0.44860043190861126,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt_response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9812834224598931,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9812834224598931,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.8243994534420184,
      "auc_ci_high": 0.8411600105692344,
      "auc_ci_low": 0.8043601425663557,
      "auc_delta_ci_high": 0.48356152405498687,
      "auc_delta_ci_low": 0.42198765149107914,
      "auc_delta_vs_safe_centroid": 0.4533734167579789,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt_response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9812834224598931,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9812834224598931,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.8243994534420184,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt_response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9812834224598931,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9812834224598931,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.6876359111899665,
      "auc_ci_high": 0.710019485730818,
      "auc_ci_low": 0.6656457388475341,
      "auc_delta_ci_high": 0.3463065829956821,
      "auc_delta_ci_low": 0.28741630606613766,
      "auc_delta_vs_safe_centroid": 0.316609874505927,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt_response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9866310160427807,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9866310160427807,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.6838205305070697,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt_response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.9149550706033376,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt_response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 1.0,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 1.0,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.3602570795648555,
      "auc_ci_high": 0.39347450257577116,
      "auc_ci_low": 0.328850364666715,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt_response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.3342245989304813,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.3342245989304813,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.7619897563246935,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt_response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.8235294117647058,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.8235294117647058,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9388413076912223,
      "auc_ci_high": 0.9525915689498506,
      "auc_ci_low": 0.9237441456313876,
      "auc_delta_ci_high": 0.613913828070522,
      "auc_delta_ci_low": 0.5428364821582268,
      "auc_delta_vs_safe_centroid": 0.5785842281263669,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt_response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9812834224598931,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9812834224598931,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9395467949712867,
      "auc_ci_high": 0.9532688239393132,
      "auc_ci_low": 0.9243459893048128,
      "auc_delta_ci_high": 0.6151370938156984,
      "auc_delta_ci_low": 0.5430118969437855,
      "auc_delta_vs_safe_centroid": 0.5792897154064311,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt_response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9812834224598931,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9812834224598931,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9395467949712867,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt_response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9812834224598931,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9812834224598931,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9766272064114684,
      "auc_ci_high": 0.9842074342565386,
      "auc_ci_low": 0.967013457584179,
      "auc_delta_ci_high": 0.6483463874054839,
      "auc_delta_ci_low": 0.5831559620730039,
      "auc_delta_vs_safe_centroid": 0.6163701268466129,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt_response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9866310160427807,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9866310160427807,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9914565490384208,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt_response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 1.0,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt_response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 1.0,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 1.0,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.6440252282251351,
      "auc_ci_high": 0.6770475486845455,
      "auc_ci_low": 0.6115626474402394,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt_response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.6898395721925134,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.6898395721925134,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.7615382444654524,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt_response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.8155080213903744,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.8155080213903744,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9769728951786999,
      "auc_ci_high": 0.9845614944145464,
      "auc_ci_low": 0.9676366705744951,
      "auc_delta_ci_high": 0.36561440933031664,
      "auc_delta_ci_low": 0.3000702539952569,
      "auc_delta_vs_safe_centroid": 0.3329476669535648,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt_response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9866310160427807,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9866310160427807,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9768811818322916,
      "auc_ci_high": 0.9843709362382199,
      "auc_ci_low": 0.9674355329982324,
      "auc_delta_ci_high": 0.365631731791694,
      "auc_delta_ci_low": 0.2999156797673096,
      "auc_delta_vs_safe_centroid": 0.3328559536071565,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt_response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9866310160427807,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9866310160427807,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9768811818322916,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt_response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9866310160427807,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9866310160427807,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9766272064114684,
      "auc_ci_high": 0.9842074342565386,
      "auc_ci_low": 0.967013457584179,
      "auc_delta_ci_high": 0.3655150526741785,
      "auc_delta_ci_low": 0.2995531972683532,
      "auc_delta_vs_safe_centroid": 0.3326019781863333,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt_response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9866310160427807,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9866310160427807,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9914565490384208,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt_response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 1.0,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt_response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 1.0,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 1.0,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.426359844194591,
      "auc_ci_high": 0.46987334059752084,
      "auc_ci_low": 0.3863725935311258,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "prompt_response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.6223431586507914,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "prompt_response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.7688389182021602,
      "auc_ci_high": 0.8006380316375656,
      "auc_ci_low": 0.7381002910511975,
      "auc_delta_ci_high": 0.3913884704305093,
      "auc_delta_ci_low": 0.2928388755856761,
      "auc_delta_vs_safe_centroid": 0.3424790740075692,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "prompt_response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.7725959280643112,
      "auc_ci_high": 0.8045997379864936,
      "auc_ci_low": 0.7416363495357364,
      "auc_delta_ci_high": 0.39560224915681347,
      "auc_delta_ci_low": 0.29554384122857263,
      "auc_delta_vs_safe_centroid": 0.3462360838697202,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "prompt_response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.7725959280643112,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "prompt_response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.5702035967844415,
      "auc_ci_high": 0.6137084252044294,
      "auc_ci_low": 0.5285119791689615,
      "auc_delta_ci_high": 0.21574553977934552,
      "auc_delta_ci_low": 0.07468661649284788,
      "auc_delta_vs_safe_centroid": 0.14384375258985055,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "prompt_response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.5544517804359237,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "prompt_response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "prompt_response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    }
  ],
  "revision_policy": "frozen_paper_revisions",
  "schema_version": 3,
  "source_manifest": {
    "make_figures.py": {
      "bytes": 9490,
      "sha256": "6c046a7f40033c3a29f879a5629deeb824b79b1e6f3e56553804bba201ba158d"
    },
    "run_study.py": {
      "bytes": 53092,
      "sha256": "52190f6d2e1a2b77e4644e9d786df68daa72ab2e229fe33f5a073fafd9a94339"
    },
    "study.py": {
      "bytes": 30835,
      "sha256": "9cae57b2564c2c87b3455b5d88b5549aa6e16a93216ef2d2f9f63b3becef4c15"
    },
    "tests/test_make_figures.py": {
      "bytes": 2127,
      "sha256": "b0997ee0a6f772ef1dad8158f4a9945687d6351d7da2f5ccaac18e129c169fb4"
    },
    "tests/test_run_study.py": {
      "bytes": 2125,
      "sha256": "20abb47c1482d417288725990283e8133b9f01d7e9235d051b5ff52ffffdff74"
    },
    "tests/test_study.py": {
      "bytes": 13037,
      "sha256": "1eb25bad905377a0488acc4370de2954ba50d790333fada854d5040b4cb1f6f7"
    }
  }
}


==> anc/one-class-centroid-v2/results/qwen3b_response_full_v3.json <==
{
  "bootstrap_resamples_requested": 500,
  "bootstrap_seed": 20260715,
  "command": "run_study.py --encoders qwen3b --modes response --include-logistic --skip-transfer --cache-only --offline --output results/qwen3b_response_full_v3.json",
  "created_at": "2026-07-25T22:07:18.211018+00:00",
  "dataset_manifest": {
    "aegis": {
      "candidate_response_rows": 33416,
      "candidate_response_rows_excluded": 17486,
      "deduplication": {
        "conflicting_pairs": 0,
        "conflicting_rows_removed": 0,
        "exact_duplicates_removed": 1683,
        "input_rows": 15930,
        "output_rows": 14247
      },
      "emitted_response_rows": 15930,
      "exact_train_test_prompt_overlap": 0,
      "repo": "nvidia/Aegis-AI-Content-Safety-Dataset-2.0",
      "revision": "d86bb8bedff51d25ac834ab7838f1cc61acb7a2c",
      "source_records_by_split": {
        "test": 1964,
        "train": 30007,
        "validation": 1445
      },
      "source_records_total": 33416,
      "source_splits": [
        "train",
        "validation",
        "test"
      ],
      "split_policy": "sha256(prompt_salt + canonical_prompt), 70/15/15",
      "split_salt": "one-class-centroid-v1-20260715",
      "test": {
        "label_source_by_label": {
          "human": {
            "safe": 739
          },
          "llm_jury": {
            "safe": 265,
            "unsafe": 683
          },
          "refusal_data_augmentation": {
            "safe": 554
          }
        },
        "label_sources": {
          "human": 739,
          "llm_jury": 948,
          "refusal_data_augmentation": 554
        },
        "labels": {
          "safe": 1558,
          "unsafe": 683
        },
        "mixed_label_prompts": 374,
        "mixed_label_rows": 753,
        "ordered_rows_sha256": "a7481784f035da0317589a6e8e19954a718e5b6f214a531123c30ff25bfaabab",
        "rows": 2241,
        "unique_prompts": 1717
      },
      "train": {
        "label_source_by_label": {
          "human": {
            "safe": 3373
          },
          "llm_jury": {
            "safe": 1175,
            "unsafe": 2870
          },
          "refusal_data_augmentation": {
            "safe": 2445
          }
        },
        "label_sources": {
          "human": 3373,
          "llm_jury": 4045,
          "refusal_data_augmentation": 2445
        },
        "labels": {
          "safe": 6993,
          "unsafe": 2870
        },
        "mixed_label_prompts": 1557,
        "mixed_label_rows": 3160,
        "ordered_rows_sha256": "83606c26ed0a2ed048c5e6fa62ab06ea063694eed97b9e4705cb9a4c72737443",
        "rows": 9863,
        "unique_prompts": 7533
      },
      "validation": {
        "label_source_by_label": {
          "human": {
            "safe": 751
          },
          "llm_jury": {
            "safe": 247,
            "unsafe": 627
          },
          "refusal_data_augmentation": {
            "safe": 518
          }
        },
        "label_sources": {
          "human": 751,
          "llm_jury": 874,
          "refusal_data_augmentation": 518
        },
        "labels": {
          "safe": 1516,
          "unsafe": 627
        },
        "mixed_label_prompts": 340,
        "mixed_label_rows": 689,
        "ordered_rows_sha256": "62e670232f26225953734917e2052cd3ab3d3c0b4c5df17abc4c23444e0700e8",
        "rows": 2143,
        "unique_prompts": 1649
      }
    },
    "beavertails": {
      "candidate_response_rows": 30207,
      "candidate_response_rows_excluded": 0,
      "deduplication": {
        "conflicting_pairs": 4,
        "conflicting_rows_removed": 8,
        "exact_duplicates_removed": 79,
        "input_rows": 30207,
        "output_rows": 30120
      },
      "emitted_response_rows": 30207,
      "exact_train_test_prompt_overlap": 0,
      "repo": "PKU-Alignment/BeaverTails",
      "revision": "8401fe609d288129cc684a9b3be6a93e41cfe678",
      "source_records_by_split": {
        "30k_test": 3021,
        "30k_train": 27186
      },
      "source_records_total": 30207,
      "source_splits": [
        "30k_train",
        "30k_test"
      ],
      "split_policy": "sha256(prompt_salt + canonical_prompt), 70/15/15",
      "split_salt": "one-class-centroid-v1-20260715",
      "test": {
        "label_source_by_label": {
          "human": {
            "safe": 2039,
            "unsafe": 2768
          }
        },
        "label_sources": {
          "human": 4807
        },
        "labels": {
          "safe": 2039,
          "unsafe": 2768
        },
        "mixed_label_prompts": 438,
        "mixed_label_rows": 1868,
        "ordered_rows_sha256": "1614a867523920499389ede85330df7141a76dd94885f9b87a2597e3caf7f001",
        "rows": 4807,
        "unique_prompts": 1226
      },
      "train": {
        "label_source_by_label": {
          "human": {
            "safe": 8812,
            "unsafe": 11898
          }
        },
        "label_sources": {
          "human": 20710
        },
        "labels": {
          "safe": 8812,
          "unsafe": 11898
        },
        "mixed_label_prompts": 1878,
        "mixed_label_rows": 7987,
        "ordered_rows_sha256": "ae8b0f19228674fd87e1b7550e8d8c21c5f57ed8dbb58d48971955cde3a3d48b",
        "rows": 20710,
        "unique_prompts": 5348
      },
      "validation": {
        "label_source_by_label": {
          "human": {
            "safe": 1988,
            "unsafe": 2615
          }
        },
        "label_sources": {
          "human": 4603
        },
        "labels": {
          "safe": 1988,
          "unsafe": 2615
        },
        "mixed_label_prompts": 407,
        "mixed_label_rows": 1742,
        "ordered_rows_sha256": "e4c77d7d09ec9511f7f3560a644194179ea1f56b1c388d28be37d717477fd968",
        "rows": 4603,
        "unique_prompts": 1188
      }
    },
    "safe_rlhf": {
      "candidate_response_rows": 164236,
      "candidate_response_rows_excluded": 0,
      "deduplication": {
        "conflicting_pairs": 0,
        "conflicting_rows_removed": 0,
        "exact_duplicates_removed": 4758,
        "input_rows": 164236,
        "output_rows": 159478
      },
      "emitted_response_rows": 164236,
      "exact_train_test_prompt_overlap": 0,
      "repo": "PKU-Alignment/PKU-SafeRLHF",
      "revision": "9421ffafec3fa40a1f1a7d567b4d525079477ecb",
      "source_records_by_split": {
        "test": 8211,
        "train": 73907
      },
      "source_records_total": 82118,
      "source_splits": [
        "train",
        "test"
      ],
      "split_policy": "sha256(prompt_salt + canonical_prompt), 70/15/15",
      "split_salt": "one-class-centroid-v1-20260715",
      "test": {
        "label_source_by_label": {
          "Alpaca-7B": {
            "safe": 4172,
            "unsafe": 4676
          },
          "Alpaca2-7B": {
            "safe": 4112,
            "unsafe": 4129
          },
          "Alpaca3-8B": {
            "safe": 3430,
            "unsafe": 3473
          }
        },
        "label_sources": {
          "Alpaca-7B": 8848,
          "Alpaca2-7B": 8241,
          "Alpaca3-8B": 6903
        },
        "labels": {
          "safe": 11714,
          "unsafe": 12278
        },
        "mixed_label_prompts": 1545,
        "mixed_label_rows": 6975,
        "ordered_rows_sha256": "39418b6079de2aa543d42fe5a784d27199ba412880c5a9609809c42462eaf683",
        "rows": 23992,
        "unique_prompts": 6069
      },
      "train": {
        "label_source_by_label": {
          "Alpaca-7B": {
            "safe": 19620,
            "unsafe": 21415
          },
          "Alpaca2-7B": {
            "safe": 18887,
            "unsafe": 19304
          },
          "Alpaca3-8B": {
            "safe": 15975,
            "unsafe": 15944
          }
        },
        "label_sources": {
          "Alpaca-7B": 41035,
          "Alpaca2-7B": 38191,
          "Alpaca3-8B": 31919
        },
        "labels": {
          "safe": 54482,
          "unsafe": 56663
        },
        "mixed_label_prompts": 7248,
        "mixed_label_rows": 33154,
        "ordered_rows_sha256": "43ae62b2bac72018c12bd1a8d015499c900fc82bc5b80dbbce78cbed2f307a08",
        "rows": 111145,
        "unique_prompts": 27840
      },
      "validation": {
        "label_source_by_label": {
          "Alpaca-7B": {
            "safe": 4261,
            "unsafe": 4742
          },
          "Alpaca2-7B": {
            "safe": 4236,
            "unsafe": 4146
          },
          "Alpaca3-8B": {
            "safe": 3545,
            "unsafe": 3411
          }
        },
        "label_sources": {
          "Alpaca-7B": 9003,
          "Alpaca2-7B": 8382,
          "Alpaca3-8B": 6956
        },
        "labels": {
          "safe": 12042,
          "unsafe": 12299
        },
        "mixed_label_prompts": 1537,
        "mixed_label_rows": 7008,
        "ordered_rows_sha256": "15a2e8fe9c4392f4b7553df829043d0dc4a36d112b8bdc44a1b7706af87b0b2b",
        "rows": 24341,
        "unique_prompts": 6071
      }
    }
  },
  "diagnostics": [
    {
      "cohort": "hash_all",
      "common_mean_norm": 0.9387563570498948,
      "corpus": "beavertails",
      "cosine_safe_unsafe_centroids": 0.9969158277413731,
      "difference_mean_norm": 0.07382487956000541,
      "encoder": "qwen3b",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 1878,
      "safe_centroid_expected_safe_score": 0.9406426454033934,
      "safe_centroid_expected_score_gap": 0.004944385694228688,
      "safe_centroid_expected_unsafe_score": 0.9356982597091648,
      "safe_mean_norm": 0.9406426454033934,
      "unsafe_mean_norm": 0.9385930423324667
    },
    {
      "cohort": "mixed_prompt_eval_full_fit",
      "common_mean_norm": 0.9387563570498948,
      "corpus": "beavertails",
      "cosine_safe_unsafe_centroids": 0.9969158277413731,
      "difference_mean_norm": 0.07382487956000541,
      "encoder": "qwen3b",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 1878,
      "safe_centroid_expected_safe_score": 0.9406426454033934,
      "safe_centroid_expected_score_gap": 0.004944385694228688,
      "safe_centroid_expected_unsafe_score": 0.9356982597091648,
      "safe_mean_norm": 0.9406426454033934,
      "unsafe_mean_norm": 0.9385930423324667
    },
    {
      "cohort": "mixed_prompt_fit_eval",
      "common_mean_norm": 0.9414413093112526,
      "corpus": "beavertails",
      "cosine_safe_unsafe_centroids": 0.9991853995051468,
      "difference_mean_norm": 0.03801761103045315,
      "encoder": "qwen3b",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 1878,
      "safe_centroid_expected_safe_score": 0.9420729272769032,
      "safe_centroid_expected_score_gap": 0.0016316486866509402,
      "safe_centroid_expected_unsafe_score": 0.9404412785902523,
      "safe_mean_norm": 0.9420729272769032,
      "unsafe_mean_norm": 0.9412079870822891
    },
    {
      "cohort": "hash_all",
      "common_mean_norm": 0.9490549890678847,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.9953340436727118,
      "difference_mean_norm": 0.09231141057976111,
      "encoder": "qwen3b",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 7248,
      "safe_centroid_expected_safe_score": 0.9451060106116773,
      "safe_centroid_expected_score_gap": -0.005463823724541136,
      "safe_centroid_expected_unsafe_score": 0.9505698343362186,
      "safe_mean_norm": 0.9451060106116773,
      "unsafe_mean_norm": 0.9550259436808605
    },
    {
      "cohort": "mixed_prompt_eval_full_fit",
      "common_mean_norm": 0.9490549890678847,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.9953340436727118,
      "difference_mean_norm": 0.09231141057976111,
      "encoder": "qwen3b",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 7248,
      "safe_centroid_expected_safe_score": 0.9451060106116773,
      "safe_centroid_expected_score_gap": -0.005463823724541136,
      "safe_centroid_expected_unsafe_score": 0.9505698343362186,
      "safe_mean_norm": 0.9451060106116773,
      "unsafe_mean_norm": 0.9550259436808605
    },
    {
      "cohort": "mixed_prompt_fit_eval",
      "common_mean_norm": 0.9493120475809241,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.998395471452119,
      "difference_mean_norm": 0.05379867041850374,
      "encoder": "qwen3b",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 7248,
      "safe_centroid_expected_safe_score": 0.9495281027140425,
      "safe_centroid_expected_score_gap": 0.001225306701456931,
      "safe_centroid_expected_unsafe_score": 0.9483027960125854,
      "safe_mean_norm": 0.9495281027140425,
      "unsafe_mean_norm": 0.9498268202612375
    },
    {
      "cohort": "discordant_native_pairs",
      "common_mean_norm": 0.9490059909115189,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.9987581268806425,
      "difference_mean_norm": 0.047312202608234925,
      "encoder": "qwen3b",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 6534,
      "safe_centroid_expected_safe_score": 0.9490993962730557,
      "safe_centroid_expected_score_gap": 0.0007764248420445069,
      "safe_centroid_expected_unsafe_score": 0.9483229714310113,
      "safe_mean_norm": 0.9490993962730557,
      "unsafe_mean_norm": 0.9495021326062676
    },
    {
      "cohort": "hash_all",
      "common_mean_norm": 0.9460551305967124,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.9948033138105931,
      "difference_mean_norm": 0.09838621936389941,
      "encoder": "qwen3b",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 1557,
      "safe_centroid_expected_safe_score": 0.9421387585088693,
      "safe_centroid_expected_score_gap": -0.011992074415126949,
      "safe_centroid_expected_unsafe_score": 0.9541308329239964,
      "safe_mean_norm": 0.9421387585088693,
      "unsafe_mean_norm": 0.9591150528733151
    },
    {
      "cohort": "mixed_prompt_eval_full_fit",
      "common_mean_norm": 0.9460551305967124,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.9948033138105931,
      "difference_mean_norm": 0.09838621936389941,
      "encoder": "qwen3b",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 1557,
      "safe_centroid_expected_safe_score": 0.9421387585088693,
      "safe_centroid_expected_score_gap": -0.011992074415126949,
      "safe_centroid_expected_unsafe_score": 0.9541308329239964,
      "safe_mean_norm": 0.9421387585088693,
      "unsafe_mean_norm": 0.9591150528733151
    },
    {
      "cohort": "mixed_prompt_fit_eval",
      "common_mean_norm": 0.943425556363226,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.9711258169332619,
      "difference_mean_norm": 0.22897440047886222,
      "encoder": "qwen3b",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 1557,
      "safe_centroid_expected_safe_score": 0.9417619276563893,
      "safe_centroid_expected_score_gap": 0.010707593816046069,
      "safe_centroid_expected_unsafe_score": 0.9310543338403433,
      "safe_mean_norm": 0.9417619276563893,
      "unsafe_mean_norm": 0.9587370839141512
    },
    {
      "cohort": "llm_jury_source_control",
      "common_mean_norm": 0.9564914385263327,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.9982464460809737,
      "difference_mean_norm": 0.05710826885602747,
      "encoder": "qwen3b",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 6,
      "safe_centroid_expected_safe_score": 0.9512697023287479,
      "safe_centroid_expected_score_gap": -0.006163490584804145,
      "safe_centroid_expected_unsafe_score": 0.9574331929135518,
      "safe_mean_norm": 0.9512697023287479,
      "unsafe_mean_norm": 0.9591150528733151
    }
  ],
  "encoders": {
    "qwen3b": {
      "repo": "Qwen/Qwen2.5-3B-Instruct",
      "revision": "aa8e72537993ba99e69dfaafa59ed015b17504d1"
    }
  },
  "environment": {
    "cuda_available": true,
    "cuda_device_name": "NVIDIA GeForce RTX 4080 Laptop GPU",
    "cuda_device_total_memory_bytes": 12878086144,
    "cuda_version": "12.8",
    "datasets": "4.8.5",
    "huggingface_hub": "1.19.0",
    "matplotlib": "3.10.9",
    "numpy": "2.2.6",
    "platform": "Windows-11-10.0.26200-SP0",
    "python": "3.13.1 (tags/v3.13.1:0671451, Dec  3 2024, 19:06:28) [MSC v.1942 64 bit (AMD64)]",
    "scikit_learn": "1.8.0",
    "sentence_transformers": "5.4.1",
    "torch": "2.11.0+cu128",
    "transformers": "5.10.1"
  },
  "frozen_split_salt": "one-class-centroid-v1-20260715",
  "modes": [
    "response"
  ],
  "operating_points": [],
  "response_overlap_sensitivity": [
    {
      "auc_delta": -0.00013764757647949377,
      "auc_original": 0.5288271290392181,
      "auc_response_disjoint": 0.5286894814627386,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "kind": "response_overlap_sensitivity",
      "method": "safe_centroid",
      "mode": "response",
      "n_test_original": 1868,
      "n_test_response_disjoint": 1866,
      "n_train": 7987,
      "response_overlap_rows_removed": 2,
      "response_overlap_safe_removed": 1,
      "response_overlap_unsafe_removed": 1
    },
    {
      "auc_delta": 6.634707607489077e-05,
      "auc_original": 0.6222209215316321,
      "auc_response_disjoint": 0.622287268607707,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "kind": "response_overlap_sensitivity",
      "method": "two_centroid",
      "mode": "response",
      "n_test_original": 1868,
      "n_test_response_disjoint": 1866,
      "n_train": 7987,
      "response_overlap_rows_removed": 2,
      "response_overlap_safe_removed": 1,
      "response_overlap_unsafe_removed": 1
    },
    {
      "auc_delta": 6.786193760188741e-05,
      "auc_original": 0.6223907764204688,
      "auc_response_disjoint": 0.6224586383580707,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "kind": "response_overlap_sensitivity",
      "method": "diff_means",
      "mode": "response",
      "n_test_original": 1868,
      "n_test_response_disjoint": 1866,
      "n_train": 7987,
      "response_overlap_rows_removed": 2,
      "response_overlap_safe_removed": 1,
      "response_overlap_unsafe_removed": 1
    },
    {
      "auc_delta": 0.00010195129824530635,
      "auc_original": 0.6361237737165627,
      "auc_response_disjoint": 0.636225725014808,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "kind": "response_overlap_sensitivity",
      "method": "rankone",
      "mode": "response",
      "n_test_original": 1868,
      "n_test_response_disjoint": 1866,
      "n_train": 7987,
      "response_overlap_rows_removed": 2,
      "response_overlap_safe_removed": 1,
      "response_overlap_unsafe_removed": 1
    },
    {
      "auc_delta": 0.0020954449889761806,
      "auc_original": 0.480984342253861,
      "auc_response_disjoint": 0.4830797872428372,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "kind": "response_overlap_sensitivity",
      "method": "safe_centroid",
      "mode": "response",
      "n_test_original": 3486,
      "n_test_response_disjoint": 3478,
      "n_train": 16352,
      "response_overlap_rows_removed": 8,
      "response_overlap_safe_removed": 8,
      "response_overlap_unsafe_removed": 0
    },
    {
      "auc_delta": -0.0002431544961174481,
      "auc_original": 0.737928519256931,
      "auc_response_disjoint": 0.7376853647608136,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "kind": "response_overlap_sensitivity",
      "method": "two_centroid",
      "mode": "response",
      "n_test_original": 3486,
      "n_test_response_disjoint": 3478,
      "n_train": 16352,
      "response_overlap_rows_removed": 8,
      "response_overlap_safe_removed": 8,
      "response_overlap_unsafe_removed": 0
    },
    {
      "auc_delta": -0.00039633277348971596,
      "auc_original": 0.7381990876381521,
      "auc_response_disjoint": 0.7378027548646624,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "kind": "response_overlap_sensitivity",
      "method": "diff_means",
      "mode": "response",
      "n_test_original": 3486,
      "n_test_response_disjoint": 3478,
      "n_train": 16352,
      "response_overlap_rows_removed": 8,
      "response_overlap_safe_removed": 8,
      "response_overlap_unsafe_removed": 0
    },
    {
      "auc_delta": -0.00015383925063616744,
      "auc_original": 0.7433859690873978,
      "auc_response_disjoint": 0.7432321298367617,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "kind": "response_overlap_sensitivity",
      "method": "rankone",
      "mode": "response",
      "n_test_original": 3486,
      "n_test_response_disjoint": 3478,
      "n_train": 16352,
      "response_overlap_rows_removed": 8,
      "response_overlap_safe_removed": 8,
      "response_overlap_unsafe_removed": 0
    },
    {
      "auc_delta": 0.0007345916493015081,
      "auc_original": 0.40484543771927406,
      "auc_response_disjoint": 0.40558002936857557,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "kind": "response_overlap_sensitivity",
      "method": "safe_centroid",
      "mode": "response",
      "n_test_original": 948,
      "n_test_response_disjoint": 941,
      "n_train": 4045,
      "response_overlap_rows_removed": 7,
      "response_overlap_safe_removed": 5,
      "response_overlap_unsafe_removed": 2
    },
    {
      "auc_delta": -0.003685641034939846,
      "auc_original": 0.755888284206746,
      "auc_response_disjoint": 0.7522026431718062,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "kind": "response_overlap_sensitivity",
      "method": "two_centroid",
      "mode": "response",
      "n_test_original": 948,
      "n_test_response_disjoint": 941,
      "n_train": 4045,
      "response_overlap_rows_removed": 7,
      "response_overlap_safe_removed": 5,
      "response_overlap_unsafe_removed": 2
    },
    {
      "auc_delta": -0.003533631678499738,
      "auc_original": 0.7612033481587889,
      "auc_response_disjoint": 0.7576697164802891,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "kind": "response_overlap_sensitivity",
      "method": "diff_means",
      "mode": "response",
      "n_test_original": 948,
      "n_test_response_disjoint": 941,
      "n_train": 4045,
      "response_overlap_rows_removed": 7,
      "response_overlap_safe_removed": 5,
      "response_overlap_unsafe_removed": 2
    },
    {
      "auc_delta": -0.003933744329382871,
      "auc_original": 0.6397690543937679,
      "auc_response_disjoint": 0.635835310064385,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "kind": "response_overlap_sensitivity",
      "method": "rankone",
      "mode": "response",
      "n_test_original": 948,
      "n_test_response_disjoint": 941,
      "n_train": 4045,
      "response_overlap_rows_removed": 7,
      "response_overlap_safe_removed": 5,
      "response_overlap_unsafe_removed": 2
    }
  ],
  "results": [
    {
      "auc": 0.5181511111363102,
      "auc_ci_high": 0.5423131814474059,
      "auc_ci_low": 0.49336158369477473,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.4680365296803653,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.4680365296803653,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.5576879463184663,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.5639269406392694,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5639269406392694,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.7516169520931433,
      "auc_ci_high": 0.7723403075185072,
      "auc_ci_low": 0.7285159745587452,
      "auc_delta_ci_high": 0.2608426124690128,
      "auc_delta_ci_low": 0.2066249567301174,
      "auc_delta_vs_safe_centroid": 0.2334658409568331,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.6666666666666666,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6666666666666666,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.751640871502805,
      "auc_ci_high": 0.7723597564663107,
      "auc_ci_low": 0.7284535417076207,
      "auc_delta_ci_high": 0.2608216278018191,
      "auc_delta_ci_low": 0.20675186219963418,
      "auc_delta_vs_safe_centroid": 0.23348976036649483,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.6666666666666666,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6666666666666666,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.751640871502805,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.6666666666666666,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6666666666666666,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.7352833617295116,
      "auc_ci_high": 0.757835903372586,
      "auc_ci_low": 0.7106581027657146,
      "auc_delta_ci_high": 0.24574540672028783,
      "auc_delta_ci_low": 0.19126304593691446,
      "auc_delta_vs_safe_centroid": 0.2171322505932014,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.6917808219178082,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6917808219178082,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.8601607526073928,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.7146118721461188,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.7146118721461188,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.5604097979571762,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.5319634703196348,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5319634703196348,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.5068493150684932,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5068493150684932,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.5278148857152039,
      "auc_ci_high": 0.5544354322766991,
      "auc_ci_low": 0.4965179754920648,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.4680365296803653,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.4680365296803653,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.4992092566323744,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.5639269406392694,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5639269406392694,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6202182405787922,
      "auc_ci_high": 0.645543591404229,
      "auc_ci_low": 0.5954944248766089,
      "auc_delta_ci_high": 0.12681899041437608,
      "auc_delta_ci_low": 0.05790772259018566,
      "auc_delta_vs_safe_centroid": 0.0924033548635883,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.6666666666666666,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6666666666666666,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6203995721493071,
      "auc_ci_high": 0.6457550993854649,
      "auc_ci_low": 0.5958479320814049,
      "auc_delta_ci_high": 0.12694331530456002,
      "auc_delta_ci_low": 0.058127907980893304,
      "auc_delta_vs_safe_centroid": 0.09258468643410322,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.6666666666666666,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6666666666666666,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6203995721493071,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.6666666666666666,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6666666666666666,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6361237737165627,
      "auc_ci_high": 0.6621180763534261,
      "auc_ci_low": 0.6092284651998743,
      "auc_delta_ci_high": 0.14343356544965719,
      "auc_delta_ci_low": 0.07428457268635483,
      "auc_delta_vs_safe_centroid": 0.10830888800135885,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.6917808219178082,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6917808219178082,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6988610541102588,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.7146118721461188,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.7146118721461188,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5290865020451446,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.5319634703196348,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5319634703196348,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.5068493150684932,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5068493150684932,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5288271290392181,
      "auc_ci_high": 0.5559303473674192,
      "auc_ci_low": 0.4973405454509916,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.4634703196347032,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.4634703196347032,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.48477847709024796,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.5525114155251142,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5525114155251142,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6222209215316321,
      "auc_ci_high": 0.6482404501572104,
      "auc_ci_low": 0.5955375079026721,
      "auc_delta_ci_high": 0.12791266635429074,
      "auc_delta_ci_low": 0.0589711521196771,
      "auc_delta_vs_safe_centroid": 0.09339379249241397,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.6757990867579908,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6757990867579908,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6223907764204688,
      "auc_ci_high": 0.6484684717213555,
      "auc_ci_low": 0.5959157299737455,
      "auc_delta_ci_high": 0.12809376914077486,
      "auc_delta_ci_low": 0.05929710267528147,
      "auc_delta_vs_safe_centroid": 0.09356364738125067,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.6735159817351598,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6735159817351598,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6223907764204688,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.6735159817351598,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6735159817351598,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6361237737165627,
      "auc_ci_high": 0.6621180763534261,
      "auc_ci_low": 0.6092284651998743,
      "auc_delta_ci_high": 0.1421670179775704,
      "auc_delta_ci_low": 0.07349862787282074,
      "auc_delta_vs_safe_centroid": 0.10729664467734457,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.6917808219178082,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6917808219178082,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6946032052076591,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.7054794520547946,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.7054794520547946,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5290865020451446,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.5319634703196348,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5319634703196348,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.5034246575342466,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5034246575342466,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.43242003594213985,
      "auc_ci_high": 0.44373805668111566,
      "auc_ci_low": 0.42168591460165217,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.47508090614886733,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.47508090614886733,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.7210727015813134,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.6245954692556634,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.6245954692556634,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.8646816774433662,
      "auc_ci_high": 0.8720286021981143,
      "auc_ci_low": 0.8566300711126807,
      "auc_delta_ci_high": 0.4471658925289157,
      "auc_delta_ci_low": 0.4182282257290478,
      "auc_delta_vs_safe_centroid": 0.43226164150122637,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.8161812297734627,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8161812297734627,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.8650878043775743,
      "auc_ci_high": 0.8723965218374453,
      "auc_ci_low": 0.8569682076057374,
      "auc_delta_ci_high": 0.4476807786743404,
      "auc_delta_ci_low": 0.4184635709729543,
      "auc_delta_vs_safe_centroid": 0.4326677684354344,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.8148867313915857,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8148867313915857,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.8650878043775743,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.8148867313915857,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8148867313915857,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.8010796450440445,
      "auc_ci_high": 0.8121776521351718,
      "auc_ci_low": 0.7912187149188198,
      "auc_delta_ci_high": 0.3795333519261579,
      "auc_delta_ci_low": 0.3566025122399033,
      "auc_delta_vs_safe_centroid": 0.36865960910190465,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.8666666666666667,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8666666666666667,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.9581636485112701,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.9074433656957929,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.9074433656957929,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.6017012561393229,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.6362459546925566,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.6362459546925566,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.5119323974389565,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.5310679611650485,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5310679611650485,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.47397472766884535,
      "auc_ci_high": 0.48936041579666023,
      "auc_ci_low": 0.45954914805656044,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.47508090614886733,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.47508090614886733,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6125723415292043,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.6245954692556634,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.6245954692556634,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.7108434484905073,
      "auc_ci_high": 0.7243923353426264,
      "auc_ci_low": 0.6964018896383922,
      "auc_delta_ci_high": 0.2578253163062757,
      "auc_delta_ci_low": 0.21595808884541962,
      "auc_delta_vs_safe_centroid": 0.23686872082166194,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.8161812297734627,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8161812297734627,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.7125834630148355,
      "auc_ci_high": 0.7263876190288936,
      "auc_ci_low": 0.6989299362647174,
      "auc_delta_ci_high": 0.2596409218833713,
      "auc_delta_ci_low": 0.21765808337154668,
      "auc_delta_vs_safe_centroid": 0.2386087353459902,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.8148867313915857,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8148867313915857,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.7125834630148355,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.8148867313915857,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8148867313915857,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.7609953729640004,
      "auc_ci_high": 0.775324236172213,
      "auc_ci_low": 0.7455091139215707,
      "auc_delta_ci_high": 0.30453027655585624,
      "auc_delta_ci_low": 0.2689319157478827,
      "auc_delta_vs_safe_centroid": 0.2870206452951551,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.8666666666666667,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8666666666666667,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.8744567693744164,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.9074433656957929,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.9074433656957929,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6117833800186742,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.6362459546925566,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.6362459546925566,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5081842514783691,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.5310679611650485,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5310679611650485,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.4707361344537815,
      "auc_ci_high": 0.4860325694111109,
      "auc_ci_low": 0.45563051273821936,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.48349514563106794,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.48349514563106794,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5861617180205415,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.5928802588996763,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5928802588996763,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.7747237680257288,
      "auc_ci_high": 0.7878500455159623,
      "auc_ci_low": 0.759622447397477,
      "auc_delta_ci_high": 0.32198930195483877,
      "auc_delta_ci_low": 0.28587898944592477,
      "auc_delta_vs_safe_centroid": 0.30398763357194736,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.883495145631068,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.883495145631068,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.7748110799875506,
      "auc_ci_high": 0.7879183920496822,
      "auc_ci_low": 0.7597362069170444,
      "auc_delta_ci_high": 0.3220981283467074,
      "auc_delta_ci_low": 0.28592561694391266,
      "auc_delta_vs_safe_centroid": 0.3040749455337691,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.8841423948220065,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8841423948220065,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.7748110799875506,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.8841423948220065,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8841423948220065,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.7609953729640004,
      "auc_ci_high": 0.775324236172213,
      "auc_ci_low": 0.7455091139215707,
      "auc_delta_ci_high": 0.3075025151500463,
      "auc_delta_ci_low": 0.27191741104067557,
      "auc_delta_vs_safe_centroid": 0.29025923851021895,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.8666666666666667,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8666666666666667,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.885963606183214,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.9268608414239482,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.9268608414239482,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6117833800186742,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.6362459546925566,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.6362459546925566,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5339545596016184,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.553074433656958,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.553074433656958,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.480984342253861,
      "auc_ci_high": 0.49372414654631297,
      "auc_ci_low": 0.4680428880045191,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.4819277108433735,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5628869053790772,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.5754446356855996,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.737928519256931,
      "auc_ci_high": 0.750241837405398,
      "auc_ci_low": 0.7255571338273589,
      "auc_delta_ci_high": 0.2736297065579828,
      "auc_delta_ci_low": 0.24051074198976038,
      "auc_delta_vs_safe_centroid": 0.25694417700307004,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.8232931726907631,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.7381990876381521,
      "auc_ci_high": 0.7505588342460583,
      "auc_ci_low": 0.7258741716290469,
      "auc_delta_ci_high": 0.27404782955356255,
      "auc_delta_ci_low": 0.2406392418369219,
      "auc_delta_vs_safe_centroid": 0.2572147453842911,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.8232931726907631,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.7381990876381521,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.8232931726907631,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.7433859690873978,
      "auc_ci_high": 0.7569605506687158,
      "auc_ci_low": 0.7308742830236507,
      "auc_delta_ci_high": 0.28088754715329445,
      "auc_delta_ci_low": 0.24511821748371837,
      "auc_delta_vs_safe_centroid": 0.26240162683353685,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.8238668961560528,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.8427036561951436,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.8864027538726333,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5948682855345652,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.606425702811245,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.5,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.3465014086836561,
      "auc_ci_high": 0.37037820957325773,
      "auc_ci_low": 0.3181251973833973,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.24064171122994651,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.24064171122994651,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.7491490573378417,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9144385026737968,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9144385026737968,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.7861667077023703,
      "auc_ci_high": 0.8052953230782578,
      "auc_ci_low": 0.7669725944288663,
      "auc_delta_ci_high": 0.46831577607981456,
      "auc_delta_ci_low": 0.4124101483090464,
      "auc_delta_vs_safe_centroid": 0.4396652990187142,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9893048128342246,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9893048128342246,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.7930484891656345,
      "auc_ci_high": 0.8120218256945707,
      "auc_ci_low": 0.7735590242389284,
      "auc_delta_ci_high": 0.47606923904896586,
      "auc_delta_ci_low": 0.41881577069383735,
      "auc_delta_vs_safe_centroid": 0.44654708048197844,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9919786096256684,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9919786096256684,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.7930484891656345,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9919786096256684,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9919786096256684,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.7220410595105412,
      "auc_ci_high": 0.7435387142950749,
      "auc_ci_low": 0.7024602592083438,
      "auc_delta_ci_high": 0.40634280298174885,
      "auc_delta_ci_low": 0.34631496543401286,
      "auc_delta_vs_safe_centroid": 0.3755396508268851,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9973262032085561,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9973262032085561,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.9182004935561415,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 1.0,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 1.0,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.6838205305070697,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.9149550706033376,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 1.0,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 1.0,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.24874070520508512,
      "auc_ci_high": 0.2864670686376414,
      "auc_ci_low": 0.2149496152123851,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.24064171122994651,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.24064171122994651,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9059303260762208,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9144385026737968,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9144385026737968,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9813610260607001,
      "auc_ci_high": 0.9872335949320951,
      "auc_ci_low": 0.9739944823623229,
      "auc_delta_ci_high": 0.7674577061620672,
      "auc_delta_ci_low": 0.694822500960191,
      "auc_delta_vs_safe_centroid": 0.732620320855615,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9893048128342246,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9893048128342246,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9828848785856391,
      "auc_ci_high": 0.9884019019622734,
      "auc_ci_low": 0.9759838595551104,
      "auc_delta_ci_high": 0.7689867153355997,
      "auc_delta_ci_low": 0.6963545946482854,
      "auc_delta_vs_safe_centroid": 0.734144173380554,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9919786096256684,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9919786096256684,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9828848785856391,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9919786096256684,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9919786096256684,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9922466947920929,
      "auc_ci_high": 0.9951335476163385,
      "auc_ci_low": 0.9882500106384488,
      "auc_delta_ci_high": 0.7773845110875522,
      "auc_delta_ci_low": 0.7067248517300898,
      "auc_delta_vs_safe_centroid": 0.7435059895870078,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9973262032085561,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9973262032085561,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.992916907708154,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 1.0,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 1.0,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9914565490384208,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 1.0,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 1.0,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 1.0,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.6610486362930876,
      "auc_ci_high": 0.7002442208092973,
      "auc_ci_low": 0.6209102013571798,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.6737967914438503,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.6737967914438503,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9052460034145584,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9117647058823529,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9117647058823529,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9905253058287359,
      "auc_ci_high": 0.9937740151415345,
      "auc_ci_low": 0.9857715836025451,
      "auc_delta_ci_high": 0.36739215828497745,
      "auc_delta_ci_low": 0.29001347480704914,
      "auc_delta_vs_safe_centroid": 0.32947666953564825,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9908145556135622,
      "auc_ci_high": 0.9940789702405786,
      "auc_ci_low": 0.9862186690295844,
      "auc_delta_ci_high": 0.36768165936587405,
      "auc_delta_ci_low": 0.29032530018483765,
      "auc_delta_vs_safe_centroid": 0.3297659193204746,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9908145556135624,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9922466947920929,
      "auc_ci_high": 0.9951335476163385,
      "auc_ci_low": 0.9882500106384488,
      "auc_delta_ci_high": 0.36936112533343446,
      "auc_delta_ci_low": 0.29209836609145934,
      "auc_delta_vs_safe_centroid": 0.3311980584990053,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9973262032085561,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9973262032085561,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9987653972598874,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 1.0,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 1.0,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9914565490384208,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 1.0,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 1.0,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 1.0,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.40484543771927406,
      "auc_ci_high": 0.44842423416032334,
      "auc_ci_low": 0.3619250394295316,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.6454763943755353,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.755888284206746,
      "auc_ci_high": 0.789800659121976,
      "auc_ci_low": 0.7199268693072574,
      "auc_delta_ci_high": 0.40361156196716336,
      "auc_delta_ci_low": 0.2987242701088392,
      "auc_delta_vs_safe_centroid": 0.35104284648747197,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.7612033481587889,
      "auc_ci_high": 0.7938033565378783,
      "auc_ci_low": 0.7261829687067978,
      "auc_delta_ci_high": 0.4095356967394616,
      "auc_delta_ci_low": 0.3029215676573294,
      "auc_delta_vs_safe_centroid": 0.3563579104395148,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.7612033481587889,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.6397690543937679,
      "auc_ci_high": 0.6810780107374539,
      "auc_ci_low": 0.6024806645447301,
      "auc_delta_ci_high": 0.29656500005426684,
      "auc_delta_ci_low": 0.17241603932499236,
      "auc_delta_vs_safe_centroid": 0.2349236166744938,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.8573496505428327,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.5544517804359237,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    }
  ],
  "revision_policy": "frozen_paper_revisions",
  "schema_version": 3,
  "source_manifest": {
    "make_figures.py": {
      "bytes": 9490,
      "sha256": "6c046a7f40033c3a29f879a5629deeb824b79b1e6f3e56553804bba201ba158d"
    },
    "run_study.py": {
      "bytes": 53092,
      "sha256": "52190f6d2e1a2b77e4644e9d786df68daa72ab2e229fe33f5a073fafd9a94339"
    },
    "study.py": {
      "bytes": 30835,
      "sha256": "9cae57b2564c2c87b3455b5d88b5549aa6e16a93216ef2d2f9f63b3becef4c15"
    },
    "tests/test_make_figures.py": {
      "bytes": 2127,
      "sha256": "b0997ee0a6f772ef1dad8158f4a9945687d6351d7da2f5ccaac18e129c169fb4"
    },
    "tests/test_run_study.py": {
      "bytes": 2125,
      "sha256": "20abb47c1482d417288725990283e8133b9f01d7e9235d051b5ff52ffffdff74"
    },
    "tests/test_study.py": {
      "bytes": 13037,
      "sha256": "1eb25bad905377a0488acc4370de2954ba50d790333fada854d5040b4cb1f6f7"
    }
  }
}


==> anc/one-class-centroid-v2/results/qwen3b_response_transfer_op_v3.json <==
{
  "bootstrap_resamples_requested": 500,
  "bootstrap_seed": 20260715,
  "command": "run_study.py --encoders qwen3b --modes response --include-logistic --include-operating-points --batch-size 16 --output results/qwen3b_response_transfer_op_v3.json",
  "created_at": "2026-10-01T06:05:16.361822+00:00",
  "dataset_manifest": {
    "aegis": {
      "candidate_response_rows": 33416,
      "candidate_response_rows_excluded": 17486,
      "deduplication": {
        "conflicting_pairs": 0,
        "conflicting_rows_removed": 0,
        "exact_duplicates_removed": 1683,
        "input_rows": 15930,
        "output_rows": 14247
      },
      "emitted_response_rows": 15930,
      "exact_train_test_prompt_overlap": 0,
      "repo": "nvidia/Aegis-AI-Content-Safety-Dataset-2.0",
      "revision": "d86bb8bedff51d25ac834ab7838f1cc61acb7a2c",
      "source_records_by_split": {
        "test": 1964,
        "train": 30007,
        "validation": 1445
      },
      "source_records_total": 33416,
      "source_splits": [
        "train",
        "validation",
        "test"
      ],
      "split_policy": "sha256(prompt_salt + canonical_prompt), 70/15/15",
      "split_salt": "one-class-centroid-v1-20260715",
      "test": {
        "label_source_by_label": {
          "human": {
            "safe": 739
          },
          "llm_jury": {
            "safe": 265,
            "unsafe": 683
          },
          "refusal_data_augmentation": {
            "safe": 554
          }
        },
        "label_sources": {
          "human": 739,
          "llm_jury": 948,
          "refusal_data_augmentation": 554
        },
        "labels": {
          "safe": 1558,
          "unsafe": 683
        },
        "mixed_label_prompts": 374,
        "mixed_label_rows": 753,
        "ordered_rows_sha256": "a7481784f035da0317589a6e8e19954a718e5b6f214a531123c30ff25bfaabab",
        "rows": 2241,
        "unique_prompts": 1717
      },
      "train": {
        "label_source_by_label": {
          "human": {
            "safe": 3373
          },
          "llm_jury": {
            "safe": 1175,
            "unsafe": 2870
          },
          "refusal_data_augmentation": {
            "safe": 2445
          }
        },
        "label_sources": {
          "human": 3373,
          "llm_jury": 4045,
          "refusal_data_augmentation": 2445
        },
        "labels": {
          "safe": 6993,
          "unsafe": 2870
        },
        "mixed_label_prompts": 1557,
        "mixed_label_rows": 3160,
        "ordered_rows_sha256": "83606c26ed0a2ed048c5e6fa62ab06ea063694eed97b9e4705cb9a4c72737443",
        "rows": 9863,
        "unique_prompts": 7533
      },
      "validation": {
        "label_source_by_label": {
          "human": {
            "safe": 751
          },
          "llm_jury": {
            "safe": 247,
            "unsafe": 627
          },
          "refusal_data_augmentation": {
            "safe": 518
          }
        },
        "label_sources": {
          "human": 751,
          "llm_jury": 874,
          "refusal_data_augmentation": 518
        },
        "labels": {
          "safe": 1516,
          "unsafe": 627
        },
        "mixed_label_prompts": 340,
        "mixed_label_rows": 689,
        "ordered_rows_sha256": "62e670232f26225953734917e2052cd3ab3d3c0b4c5df17abc4c23444e0700e8",
        "rows": 2143,
        "unique_prompts": 1649
      }
    },
    "beavertails": {
      "candidate_response_rows": 30207,
      "candidate_response_rows_excluded": 0,
      "deduplication": {
        "conflicting_pairs": 4,
        "conflicting_rows_removed": 8,
        "exact_duplicates_removed": 79,
        "input_rows": 30207,
        "output_rows": 30120
      },
      "emitted_response_rows": 30207,
      "exact_train_test_prompt_overlap": 0,
      "repo": "PKU-Alignment/BeaverTails",
      "revision": "8401fe609d288129cc684a9b3be6a93e41cfe678",
      "source_records_by_split": {
        "30k_test": 3021,
        "30k_train": 27186
      },
      "source_records_total": 30207,
      "source_splits": [
        "30k_train",
        "30k_test"
      ],
      "split_policy": "sha256(prompt_salt + canonical_prompt), 70/15/15",
      "split_salt": "one-class-centroid-v1-20260715",
      "test": {
        "label_source_by_label": {
          "human": {
            "safe": 2039,
            "unsafe": 2768
          }
        },
        "label_sources": {
          "human": 4807
        },
        "labels": {
          "safe": 2039,
          "unsafe": 2768
        },
        "mixed_label_prompts": 438,
        "mixed_label_rows": 1868,
        "ordered_rows_sha256": "1614a867523920499389ede85330df7141a76dd94885f9b87a2597e3caf7f001",
        "rows": 4807,
        "unique_prompts": 1226
      },
      "train": {
        "label_source_by_label": {
          "human": {
            "safe": 8812,
            "unsafe": 11898
          }
        },
        "label_sources": {
          "human": 20710
        },
        "labels": {
          "safe": 8812,
          "unsafe": 11898
        },
        "mixed_label_prompts": 1878,
        "mixed_label_rows": 7987,
        "ordered_rows_sha256": "ae8b0f19228674fd87e1b7550e8d8c21c5f57ed8dbb58d48971955cde3a3d48b",
        "rows": 20710,
        "unique_prompts": 5348
      },
      "validation": {
        "label_source_by_label": {
          "human": {
            "safe": 1988,
            "unsafe": 2615
          }
        },
        "label_sources": {
          "human": 4603
        },
        "labels": {
          "safe": 1988,
          "unsafe": 2615
        },
        "mixed_label_prompts": 407,
        "mixed_label_rows": 1742,
        "ordered_rows_sha256": "e4c77d7d09ec9511f7f3560a644194179ea1f56b1c388d28be37d717477fd968",
        "rows": 4603,
        "unique_prompts": 1188
      }
    },
    "safe_rlhf": {
      "candidate_response_rows": 164236,
      "candidate_response_rows_excluded": 0,
      "deduplication": {
        "conflicting_pairs": 0,
        "conflicting_rows_removed": 0,
        "exact_duplicates_removed": 4758,
        "input_rows": 164236,
        "output_rows": 159478
      },
      "emitted_response_rows": 164236,
      "exact_train_test_prompt_overlap": 0,
      "repo": "PKU-Alignment/PKU-SafeRLHF",
      "revision": "9421ffafec3fa40a1f1a7d567b4d525079477ecb",
      "source_records_by_split": {
        "test": 8211,
        "train": 73907
      },
      "source_records_total": 82118,
      "source_splits": [
        "train",
        "test"
      ],
      "split_policy": "sha256(prompt_salt + canonical_prompt), 70/15/15",
      "split_salt": "one-class-centroid-v1-20260715",
      "test": {
        "label_source_by_label": {
          "Alpaca-7B": {
            "safe": 4172,
            "unsafe": 4676
          },
          "Alpaca2-7B": {
            "safe": 4112,
            "unsafe": 4129
          },
          "Alpaca3-8B": {
            "safe": 3430,
            "unsafe": 3473
          }
        },
        "label_sources": {
          "Alpaca-7B": 8848,
          "Alpaca2-7B": 8241,
          "Alpaca3-8B": 6903
        },
        "labels": {
          "safe": 11714,
          "unsafe": 12278
        },
        "mixed_label_prompts": 1545,
        "mixed_label_rows": 6975,
        "ordered_rows_sha256": "39418b6079de2aa543d42fe5a784d27199ba412880c5a9609809c42462eaf683",
        "rows": 23992,
        "unique_prompts": 6069
      },
      "train": {
        "label_source_by_label": {
          "Alpaca-7B": {
            "safe": 19620,
            "unsafe": 21415
          },
          "Alpaca2-7B": {
            "safe": 18887,
            "unsafe": 19304
          },
          "Alpaca3-8B": {
            "safe": 15975,
            "unsafe": 15944
          }
        },
        "label_sources": {
          "Alpaca-7B": 41035,
          "Alpaca2-7B": 38191,
          "Alpaca3-8B": 31919
        },
        "labels": {
          "safe": 54482,
          "unsafe": 56663
        },
        "mixed_label_prompts": 7248,
        "mixed_label_rows": 33154,
        "ordered_rows_sha256": "43ae62b2bac72018c12bd1a8d015499c900fc82bc5b80dbbce78cbed2f307a08",
        "rows": 111145,
        "unique_prompts": 27840
      },
      "validation": {
        "label_source_by_label": {
          "Alpaca-7B": {
            "safe": 4261,
            "unsafe": 4742
          },
          "Alpaca2-7B": {
            "safe": 4236,
            "unsafe": 4146
          },
          "Alpaca3-8B": {
            "safe": 3545,
            "unsafe": 3411
          }
        },
        "label_sources": {
          "Alpaca-7B": 9003,
          "Alpaca2-7B": 8382,
          "Alpaca3-8B": 6956
        },
        "labels": {
          "safe": 12042,
          "unsafe": 12299
        },
        "mixed_label_prompts": 1537,
        "mixed_label_rows": 7008,
        "ordered_rows_sha256": "15a2e8fe9c4392f4b7553df829043d0dc4a36d112b8bdc44a1b7706af87b0b2b",
        "rows": 24341,
        "unique_prompts": 6071
      }
    }
  },
  "diagnostics": [
    {
      "cohort": "hash_all",
      "common_mean_norm": 0.9387563570498948,
      "corpus": "beavertails",
      "cosine_safe_unsafe_centroids": 0.9969158277413731,
      "difference_mean_norm": 0.07382487956000541,
      "encoder": "qwen3b",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 1878,
      "safe_centroid_expected_safe_score": 0.9406426454033934,
      "safe_centroid_expected_score_gap": 0.004944385694228688,
      "safe_centroid_expected_unsafe_score": 0.9356982597091648,
      "safe_mean_norm": 0.9406426454033934,
      "unsafe_mean_norm": 0.9385930423324667
    },
    {
      "cohort": "mixed_prompt_eval_full_fit",
      "common_mean_norm": 0.9387563570498948,
      "corpus": "beavertails",
      "cosine_safe_unsafe_centroids": 0.9969158277413731,
      "difference_mean_norm": 0.07382487956000541,
      "encoder": "qwen3b",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 1878,
      "safe_centroid_expected_safe_score": 0.9406426454033934,
      "safe_centroid_expected_score_gap": 0.004944385694228688,
      "safe_centroid_expected_unsafe_score": 0.9356982597091648,
      "safe_mean_norm": 0.9406426454033934,
      "unsafe_mean_norm": 0.9385930423324667
    },
    {
      "cohort": "mixed_prompt_fit_eval",
      "common_mean_norm": 0.9414413093112526,
      "corpus": "beavertails",
      "cosine_safe_unsafe_centroids": 0.9991853995051468,
      "difference_mean_norm": 0.03801761103045315,
      "encoder": "qwen3b",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 1878,
      "safe_centroid_expected_safe_score": 0.9420729272769032,
      "safe_centroid_expected_score_gap": 0.0016316486866509402,
      "safe_centroid_expected_unsafe_score": 0.9404412785902523,
      "safe_mean_norm": 0.9420729272769032,
      "unsafe_mean_norm": 0.9412079870822891
    },
    {
      "cohort": "hash_all",
      "common_mean_norm": 0.9490549890678847,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.9953340436727118,
      "difference_mean_norm": 0.09231141057976111,
      "encoder": "qwen3b",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 7248,
      "safe_centroid_expected_safe_score": 0.9451060106116773,
      "safe_centroid_expected_score_gap": -0.005463823724541136,
      "safe_centroid_expected_unsafe_score": 0.9505698343362186,
      "safe_mean_norm": 0.9451060106116773,
      "unsafe_mean_norm": 0.9550259436808605
    },
    {
      "cohort": "mixed_prompt_eval_full_fit",
      "common_mean_norm": 0.9490549890678847,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.9953340436727118,
      "difference_mean_norm": 0.09231141057976111,
      "encoder": "qwen3b",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 7248,
      "safe_centroid_expected_safe_score": 0.9451060106116773,
      "safe_centroid_expected_score_gap": -0.005463823724541136,
      "safe_centroid_expected_unsafe_score": 0.9505698343362186,
      "safe_mean_norm": 0.9451060106116773,
      "unsafe_mean_norm": 0.9550259436808605
    },
    {
      "cohort": "mixed_prompt_fit_eval",
      "common_mean_norm": 0.9493120475809241,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.998395471452119,
      "difference_mean_norm": 0.05379867041850374,
      "encoder": "qwen3b",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 7248,
      "safe_centroid_expected_safe_score": 0.9495281027140425,
      "safe_centroid_expected_score_gap": 0.001225306701456931,
      "safe_centroid_expected_unsafe_score": 0.9483027960125854,
      "safe_mean_norm": 0.9495281027140425,
      "unsafe_mean_norm": 0.9498268202612375
    },
    {
      "cohort": "discordant_native_pairs",
      "common_mean_norm": 0.9490059909115189,
      "corpus": "safe_rlhf",
      "cosine_safe_unsafe_centroids": 0.9987581268806425,
      "difference_mean_norm": 0.047312202608234925,
      "encoder": "qwen3b",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 6534,
      "safe_centroid_expected_safe_score": 0.9490993962730557,
      "safe_centroid_expected_score_gap": 0.0007764248420445069,
      "safe_centroid_expected_unsafe_score": 0.9483229714310113,
      "safe_mean_norm": 0.9490993962730557,
      "unsafe_mean_norm": 0.9495021326062676
    },
    {
      "cohort": "hash_all",
      "common_mean_norm": 0.9460551305967124,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.9948033138105931,
      "difference_mean_norm": 0.09838621936389941,
      "encoder": "qwen3b",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 1557,
      "safe_centroid_expected_safe_score": 0.9421387585088693,
      "safe_centroid_expected_score_gap": -0.011992074415126949,
      "safe_centroid_expected_unsafe_score": 0.9541308329239964,
      "safe_mean_norm": 0.9421387585088693,
      "unsafe_mean_norm": 0.9591150528733151
    },
    {
      "cohort": "mixed_prompt_eval_full_fit",
      "common_mean_norm": 0.9460551305967124,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.9948033138105931,
      "difference_mean_norm": 0.09838621936389941,
      "encoder": "qwen3b",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 1557,
      "safe_centroid_expected_safe_score": 0.9421387585088693,
      "safe_centroid_expected_score_gap": -0.011992074415126949,
      "safe_centroid_expected_unsafe_score": 0.9541308329239964,
      "safe_mean_norm": 0.9421387585088693,
      "unsafe_mean_norm": 0.9591150528733151
    },
    {
      "cohort": "mixed_prompt_fit_eval",
      "common_mean_norm": 0.943425556363226,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.9711258169332619,
      "difference_mean_norm": 0.22897440047886222,
      "encoder": "qwen3b",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 1557,
      "safe_centroid_expected_safe_score": 0.9417619276563893,
      "safe_centroid_expected_score_gap": 0.010707593816046069,
      "safe_centroid_expected_unsafe_score": 0.9310543338403433,
      "safe_mean_norm": 0.9417619276563893,
      "unsafe_mean_norm": 0.9587370839141512
    },
    {
      "cohort": "llm_jury_source_control",
      "common_mean_norm": 0.9564914385263327,
      "corpus": "aegis",
      "cosine_safe_unsafe_centroids": 0.9982464460809737,
      "difference_mean_norm": 0.05710826885602747,
      "encoder": "qwen3b",
      "has_rankone": true,
      "mode": "response",
      "rankone_fit_groups": 6,
      "safe_centroid_expected_safe_score": 0.9512697023287479,
      "safe_centroid_expected_score_gap": -0.006163490584804145,
      "safe_centroid_expected_unsafe_score": 0.9574331929135518,
      "safe_mean_norm": 0.9512697023287479,
      "unsafe_mean_norm": 0.9591150528733151
    }
  ],
  "encoders": {
    "qwen3b": {
      "repo": "Qwen/Qwen2.5-3B-Instruct",
      "revision": "aa8e72537993ba99e69dfaafa59ed015b17504d1"
    }
  },
  "environment": {
    "cuda_available": true,
    "cuda_device_name": "NVIDIA GeForce RTX 4080 Laptop GPU",
    "cuda_device_total_memory_bytes": 12878086144,
    "cuda_version": "12.8",
    "datasets": "4.8.5",
    "huggingface_hub": "1.19.0",
    "matplotlib": "3.10.9",
    "numpy": "2.2.6",
    "platform": "Windows-11-10.0.26200-SP0",
    "python": "3.13.1 (tags/v3.13.1:0671451, Dec  3 2024, 19:06:28) [MSC v.1942 64 bit (AMD64)]",
    "scikit_learn": "1.8.0",
    "sentence_transformers": "5.4.1",
    "torch": "2.11.0+cu128",
    "transformers": "5.10.1"
  },
  "frozen_split_salt": "one-class-centroid-v1-20260715",
  "modes": [
    "response"
  ],
  "operating_points": [
    {
      "bootstrap_resamples_requested": 10000,
      "bootstrap_resamples_valid": 10000,
      "bootstrap_seed": 20260715,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "kind": "validation_calibrated_operating_point",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "n_validation": 1742,
      "target_false_safe_rate": 0.05,
      "test_cluster_unit": "canonical_prompt",
      "test_false_safe_ci_high": 0.11247250482887856,
      "test_false_safe_ci_low": 0.045247590561648385,
      "test_false_safe_count": 63,
      "test_false_safe_denominator": 902,
      "test_false_safe_rate": 0.06984478935698447,
      "test_prompts": 438,
      "test_safe": 966,
      "test_safe_accept_count": 66,
      "test_safe_accept_denominator": 966,
      "test_safe_acceptance": 0.06832298136645963,
      "test_safe_acceptance_ci_high": 0.09775989057011325,
      "test_safe_acceptance_ci_low": 0.04658661503388401,
      "test_unsafe": 902,
      "threshold": 0.9727639491803123,
      "threshold_rule": "accept iff score >= nextafter(descending unsafe validation score at floor(target * n_unsafe), +inf)",
      "uncertainty_scope": "validation threshold and test sampling conditional on fixed train fit",
      "validation_cluster_unit": "canonical_prompt",
      "validation_false_safe_count": 43,
      "validation_false_safe_denominator": 866,
      "validation_false_safe_rate": 0.049653579676674366,
      "validation_prompts": 407,
      "validation_safe": 876,
      "validation_safe_accept_count": 61,
      "validation_safe_accept_denominator": 876,
      "validation_safe_acceptance": 0.06963470319634703,
      "validation_unsafe": 866
    },
    {
      "bootstrap_resamples_requested": 10000,
      "bootstrap_resamples_valid": 10000,
      "bootstrap_seed": 20260715,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "kind": "validation_calibrated_operating_point",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "n_validation": 1742,
      "target_false_safe_rate": 0.1,
      "test_cluster_unit": "canonical_prompt",
      "test_false_safe_ci_high": 0.16216372803858317,
      "test_false_safe_ci_low": 0.1,
      "test_false_safe_count": 115,
      "test_false_safe_denominator": 902,
      "test_false_safe_rate": 0.12749445676274945,
      "test_prompts": 438,
      "test_safe": 966,
      "test_safe_accept_count": 111,
      "test_safe_accept_denominator": 966,
      "test_safe_acceptance": 0.11490683229813664,
      "test_safe_acceptance_ci_high": 0.1513593202361705,
      "test_safe_acceptance_ci_low": 0.08958020273539974,
      "test_unsafe": 902,
      "threshold": 0.9692956134757298,
      "threshold_rule": "accept iff score >= nextafter(descending unsafe validation score at floor(target * n_unsafe), +inf)",
      "uncertainty_scope": "validation threshold and test sampling conditional on fixed train fit",
      "validation_cluster_unit": "canonical_prompt",
      "validation_false_safe_count": 86,
      "validation_false_safe_denominator": 866,
      "validation_false_safe_rate": 0.09930715935334873,
      "validation_prompts": 407,
      "validation_safe": 876,
      "validation_safe_accept_count": 105,
      "validation_safe_accept_denominator": 876,
      "validation_safe_acceptance": 0.11986301369863013,
      "validation_unsafe": 866
    },
    {
      "bootstrap_resamples_requested": 10000,
      "bootstrap_resamples_valid": 10000,
      "bootstrap_seed": 20260715,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "kind": "validation_calibrated_operating_point",
      "method": "diff_means",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "n_validation": 1742,
      "target_false_safe_rate": 0.05,
      "test_cluster_unit": "canonical_prompt",
      "test_false_safe_ci_high": 0.06517150092081031,
      "test_false_safe_ci_low": 0.020292731847064018,
      "test_false_safe_count": 33,
      "test_false_safe_denominator": 902,
      "test_false_safe_rate": 0.036585365853658534,
      "test_prompts": 438,
      "test_safe": 966,
      "test_safe_accept_count": 92,
      "test_safe_accept_denominator": 966,
      "test_safe_acceptance": 0.09523809523809523,
      "test_safe_acceptance_ci_high": 0.1367536089238845,
      "test_safe_acceptance_ci_low": 0.06184324475616583,
      "test_unsafe": 902,
      "threshold": 0.11874362674146964,
      "threshold_rule": "accept iff score >= nextafter(descending unsafe validation score at floor(target * n_unsafe), +inf)",
      "uncertainty_scope": "validation threshold and test sampling conditional on fixed train fit",
      "validation_cluster_unit": "canonical_prompt",
      "validation_false_safe_count": 43,
      "validation_false_safe_denominator": 866,
      "validation_false_safe_rate": 0.049653579676674366,
      "validation_prompts": 407,
      "validation_safe": 876,
      "validation_safe_accept_count": 92,
      "validation_safe_accept_denominator": 876,
      "validation_safe_acceptance": 0.1050228310502283,
      "validation_unsafe": 866
    },
    {
      "bootstrap_resamples_requested": 10000,
      "bootstrap_resamples_valid": 10000,
      "bootstrap_seed": 20260715,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "kind": "validation_calibrated_operating_point",
      "method": "diff_means",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "n_validation": 1742,
      "target_false_safe_rate": 0.1,
      "test_cluster_unit": "canonical_prompt",
      "test_false_safe_ci_high": 0.1270187375308114,
      "test_false_safe_ci_low": 0.05308775731310943,
      "test_false_safe_count": 74,
      "test_false_safe_denominator": 902,
      "test_false_safe_rate": 0.082039911308204,
      "test_prompts": 438,
      "test_safe": 966,
      "test_safe_accept_count": 165,
      "test_safe_accept_denominator": 966,
      "test_safe_acceptance": 0.17080745341614906,
      "test_safe_acceptance_ci_high": 0.23615544242061967,
      "test_safe_acceptance_ci_low": 0.12586516944979462,
      "test_unsafe": 902,
      "threshold": 0.09792472878698318,
      "threshold_rule": "accept iff score >= nextafter(descending unsafe validation score at floor(target * n_unsafe), +inf)",
      "uncertainty_scope": "validation threshold and test sampling conditional on fixed train fit",
      "validation_cluster_unit": "canonical_prompt",
      "validation_false_safe_count": 86,
      "validation_false_safe_denominator": 866,
      "validation_false_safe_rate": 0.09930715935334873,
      "validation_prompts": 407,
      "validation_safe": 876,
      "validation_safe_accept_count": 184,
      "validation_safe_accept_denominator": 876,
      "validation_safe_acceptance": 0.2100456621004566,
      "validation_unsafe": 866
    },
    {
      "bootstrap_resamples_requested": 10000,
      "bootstrap_resamples_valid": 10000,
      "bootstrap_seed": 20260715,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "kind": "validation_calibrated_operating_point",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "n_validation": 3374,
      "target_false_safe_rate": 0.05,
      "test_cluster_unit": "canonical_prompt",
      "test_false_safe_ci_high": 0.06394034481364702,
      "test_false_safe_ci_low": 0.034103717813977925,
      "test_false_safe_count": 87,
      "test_false_safe_denominator": 1743,
      "test_false_safe_rate": 0.04991394148020654,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_safe_accept_count": 87,
      "test_safe_accept_denominator": 1743,
      "test_safe_acceptance": 0.04991394148020654,
      "test_safe_acceptance_ci_high": 0.06361057205499974,
      "test_safe_acceptance_ci_low": 0.032463383352571505,
      "test_unsafe": 1743,
      "threshold": 0.9774529701339375,
      "threshold_rule": "accept iff score >= nextafter(descending unsafe validation score at floor(target * n_unsafe), +inf)",
      "uncertainty_scope": "validation threshold and test sampling conditional on fixed train fit",
      "validation_cluster_unit": "canonical_prompt",
      "validation_false_safe_count": 84,
      "validation_false_safe_denominator": 1687,
      "validation_false_safe_rate": 0.04979253112033195,
      "validation_prompts": 1370,
      "validation_safe": 1687,
      "validation_safe_accept_count": 69,
      "validation_safe_accept_denominator": 1687,
      "validation_safe_acceptance": 0.04090100770598696,
      "validation_unsafe": 1687
    },
    {
      "bootstrap_resamples_requested": 10000,
      "bootstrap_resamples_valid": 10000,
      "bootstrap_seed": 20260715,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "kind": "validation_calibrated_operating_point",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "n_validation": 3374,
      "target_false_safe_rate": 0.1,
      "test_cluster_unit": "canonical_prompt",
      "test_false_safe_ci_high": 0.11681040051679584,
      "test_false_safe_ci_low": 0.07797381900967558,
      "test_false_safe_count": 169,
      "test_false_safe_denominator": 1743,
      "test_false_safe_rate": 0.09695926563396443,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_safe_accept_count": 146,
      "test_safe_accept_denominator": 1743,
      "test_safe_acceptance": 0.08376362593230063,
      "test_safe_acceptance_ci_high": 0.10144195728824029,
      "test_safe_acceptance_ci_low": 0.06772002440506077,
      "test_unsafe": 1743,
      "threshold": 0.9748891623182628,
      "threshold_rule": "accept iff score >= nextafter(descending unsafe validation score at floor(target * n_unsafe), +inf)",
      "uncertainty_scope": "validation threshold and test sampling conditional on fixed train fit",
      "validation_cluster_unit": "canonical_prompt",
      "validation_false_safe_count": 168,
      "validation_false_safe_denominator": 1687,
      "validation_false_safe_rate": 0.0995850622406639,
      "validation_prompts": 1370,
      "validation_safe": 1687,
      "validation_safe_accept_count": 136,
      "validation_safe_accept_denominator": 1687,
      "validation_safe_acceptance": 0.08061647895672792,
      "validation_unsafe": 1687
    },
    {
      "bootstrap_resamples_requested": 10000,
      "bootstrap_resamples_valid": 10000,
      "bootstrap_seed": 20260715,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "kind": "validation_calibrated_operating_point",
      "method": "diff_means",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "n_validation": 3374,
      "target_false_safe_rate": 0.05,
      "test_cluster_unit": "canonical_prompt",
      "test_false_safe_ci_high": 0.06065759637188209,
      "test_false_safe_ci_low": 0.02875182757475139,
      "test_false_safe_count": 80,
      "test_false_safe_denominator": 1743,
      "test_false_safe_rate": 0.04589787722317843,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_safe_accept_count": 459,
      "test_safe_accept_denominator": 1743,
      "test_safe_acceptance": 0.2633390705679862,
      "test_safe_acceptance_ci_high": 0.3031165912044099,
      "test_safe_acceptance_ci_low": 0.22196101791322617,
      "test_unsafe": 1743,
      "threshold": 0.051703406733688416,
      "threshold_rule": "accept iff score >= nextafter(descending unsafe validation score at floor(target * n_unsafe), +inf)",
      "uncertainty_scope": "validation threshold and test sampling conditional on fixed train fit",
      "validation_cluster_unit": "canonical_prompt",
      "validation_false_safe_count": 84,
      "validation_false_safe_denominator": 1687,
      "validation_false_safe_rate": 0.04979253112033195,
      "validation_prompts": 1370,
      "validation_safe": 1687,
      "validation_safe_accept_count": 440,
      "validation_safe_accept_denominator": 1687,
      "validation_safe_acceptance": 0.26081802015411976,
      "validation_unsafe": 1687
    },
    {
      "bootstrap_resamples_requested": 10000,
      "bootstrap_resamples_valid": 10000,
      "bootstrap_seed": 20260715,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "kind": "validation_calibrated_operating_point",
      "method": "diff_means",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "n_validation": 3374,
      "target_false_safe_rate": 0.1,
      "test_cluster_unit": "canonical_prompt",
      "test_false_safe_ci_high": 0.11997704600934209,
      "test_false_safe_ci_low": 0.07073030477285797,
      "test_false_safe_count": 172,
      "test_false_safe_denominator": 1743,
      "test_false_safe_rate": 0.09868043602983362,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_safe_accept_count": 687,
      "test_safe_accept_denominator": 1743,
      "test_safe_acceptance": 0.39414802065404475,
      "test_safe_acceptance_ci_high": 0.4309380418144046,
      "test_safe_acceptance_ci_low": 0.34980336831336967,
      "test_unsafe": 1743,
      "threshold": 0.032099556087615895,
      "threshold_rule": "accept iff score >= nextafter(descending unsafe validation score at floor(target * n_unsafe), +inf)",
      "uncertainty_scope": "validation threshold and test sampling conditional on fixed train fit",
      "validation_cluster_unit": "canonical_prompt",
      "validation_false_safe_count": 168,
      "validation_false_safe_denominator": 1687,
      "validation_false_safe_rate": 0.0995850622406639,
      "validation_prompts": 1370,
      "validation_safe": 1687,
      "validation_safe_accept_count": 679,
      "validation_safe_accept_denominator": 1687,
      "validation_safe_acceptance": 0.4024896265560166,
      "validation_unsafe": 1687
    },
    {
      "bootstrap_resamples_requested": 10000,
      "bootstrap_resamples_valid": 10000,
      "bootstrap_seed": 20260715,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "kind": "validation_calibrated_operating_point",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "n_validation": 874,
      "target_false_safe_rate": 0.05,
      "test_cluster_unit": "canonical_prompt",
      "test_false_safe_ci_high": 0.07434402332361516,
      "test_false_safe_ci_low": 0.02911208151382824,
      "test_false_safe_count": 37,
      "test_false_safe_denominator": 683,
      "test_false_safe_rate": 0.05417276720351391,
      "test_prompts": 941,
      "test_safe": 265,
      "test_safe_accept_count": 12,
      "test_safe_accept_denominator": 265,
      "test_safe_acceptance": 0.045283018867924525,
      "test_safe_acceptance_ci_high": 0.07299480628860187,
      "test_safe_acceptance_ci_low": 0.017921146953405017,
      "test_unsafe": 683,
      "threshold": 0.9808820562587511,
      "threshold_rule": "accept iff score >= nextafter(descending unsafe validation score at floor(target * n_unsafe), +inf)",
      "uncertainty_scope": "validation threshold and test sampling conditional on fixed train fit",
      "validation_cluster_unit": "canonical_prompt",
      "validation_false_safe_count": 31,
      "validation_false_safe_denominator": 627,
      "validation_false_safe_rate": 0.049441786283891544,
      "validation_prompts": 863,
      "validation_safe": 247,
      "validation_safe_accept_count": 9,
      "validation_safe_accept_denominator": 247,
      "validation_safe_acceptance": 0.03643724696356275,
      "validation_unsafe": 627
    },
    {
      "bootstrap_resamples_requested": 10000,
      "bootstrap_resamples_valid": 10000,
      "bootstrap_seed": 20260715,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "kind": "validation_calibrated_operating_point",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "n_validation": 874,
      "target_false_safe_rate": 0.1,
      "test_cluster_unit": "canonical_prompt",
      "test_false_safe_ci_high": 0.1189444895558269,
      "test_false_safe_ci_low": 0.05925899165061015,
      "test_false_safe_count": 59,
      "test_false_safe_denominator": 683,
      "test_false_safe_rate": 0.08638360175695461,
      "test_prompts": 941,
      "test_safe": 265,
      "test_safe_accept_count": 20,
      "test_safe_accept_denominator": 265,
      "test_safe_acceptance": 0.07547169811320754,
      "test_safe_acceptance_ci_high": 0.10980392156862745,
      "test_safe_acceptance_ci_low": 0.04435483870967742,
      "test_unsafe": 683,
      "threshold": 0.9790552694200634,
      "threshold_rule": "accept iff score >= nextafter(descending unsafe validation score at floor(target * n_unsafe), +inf)",
      "uncertainty_scope": "validation threshold and test sampling conditional on fixed train fit",
      "validation_cluster_unit": "canonical_prompt",
      "validation_false_safe_count": 62,
      "validation_false_safe_denominator": 627,
      "validation_false_safe_rate": 0.09888357256778309,
      "validation_prompts": 863,
      "validation_safe": 247,
      "validation_safe_accept_count": 14,
      "validation_safe_accept_denominator": 247,
      "validation_safe_acceptance": 0.05668016194331984,
      "validation_unsafe": 627
    },
    {
      "bootstrap_resamples_requested": 10000,
      "bootstrap_resamples_valid": 10000,
      "bootstrap_seed": 20260715,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "kind": "validation_calibrated_operating_point",
      "method": "diff_means",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "n_validation": 874,
      "target_false_safe_rate": 0.05,
      "test_cluster_unit": "canonical_prompt",
      "test_false_safe_ci_high": 0.07810112537136828,
      "test_false_safe_ci_low": 0.02865750884881173,
      "test_false_safe_count": 36,
      "test_false_safe_denominator": 683,
      "test_false_safe_rate": 0.0527086383601757,
      "test_prompts": 941,
      "test_safe": 265,
      "test_safe_accept_count": 55,
      "test_safe_accept_denominator": 265,
      "test_safe_acceptance": 0.20754716981132076,
      "test_safe_acceptance_ci_high": 0.32520809136662787,
      "test_safe_acceptance_ci_low": 0.14695340501792115,
      "test_unsafe": 683,
      "threshold": -0.056939423562293597,
      "threshold_rule": "accept iff score >= nextafter(descending unsafe validation score at floor(target * n_unsafe), +inf)",
      "uncertainty_scope": "validation threshold and test sampling conditional on fixed train fit",
      "validation_cluster_unit": "canonical_prompt",
      "validation_false_safe_count": 31,
      "validation_false_safe_denominator": 627,
      "validation_false_safe_rate": 0.049441786283891544,
      "validation_prompts": 863,
      "validation_safe": 247,
      "validation_safe_accept_count": 60,
      "validation_safe_accept_denominator": 247,
      "validation_safe_acceptance": 0.242914979757085,
      "validation_unsafe": 627
    },
    {
      "bootstrap_resamples_requested": 10000,
      "bootstrap_resamples_valid": 10000,
      "bootstrap_seed": 20260715,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "kind": "validation_calibrated_operating_point",
      "method": "diff_means",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "n_validation": 874,
      "target_false_safe_rate": 0.1,
      "test_cluster_unit": "canonical_prompt",
      "test_false_safe_ci_high": 0.12645348837209303,
      "test_false_safe_ci_low": 0.06360773303851973,
      "test_false_safe_count": 61,
      "test_false_safe_denominator": 683,
      "test_false_safe_rate": 0.08931185944363104,
      "test_prompts": 941,
      "test_safe": 265,
      "test_safe_accept_count": 98,
      "test_safe_accept_denominator": 265,
      "test_safe_acceptance": 0.36981132075471695,
      "test_safe_acceptance_ci_high": 0.4541984732824427,
      "test_safe_acceptance_ci_low": 0.3011572246702358,
      "test_unsafe": 683,
      "threshold": -0.09030232789771757,
      "threshold_rule": "accept iff score >= nextafter(descending unsafe validation score at floor(target * n_unsafe), +inf)",
      "uncertainty_scope": "validation threshold and test sampling conditional on fixed train fit",
      "validation_cluster_unit": "canonical_prompt",
      "validation_false_safe_count": 62,
      "validation_false_safe_denominator": 627,
      "validation_false_safe_rate": 0.09888357256778309,
      "validation_prompts": 863,
      "validation_safe": 247,
      "validation_safe_accept_count": 86,
      "validation_safe_accept_denominator": 247,
      "validation_safe_acceptance": 0.3481781376518219,
      "validation_unsafe": 627
    }
  ],
  "response_overlap_sensitivity": [
    {
      "auc_delta": -0.00013764757647949377,
      "auc_original": 0.5288271290392181,
      "auc_response_disjoint": 0.5286894814627386,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "kind": "response_overlap_sensitivity",
      "method": "safe_centroid",
      "mode": "response",
      "n_test_original": 1868,
      "n_test_response_disjoint": 1866,
      "n_train": 7987,
      "response_overlap_rows_removed": 2,
      "response_overlap_safe_removed": 1,
      "response_overlap_unsafe_removed": 1
    },
    {
      "auc_delta": 6.634707607489077e-05,
      "auc_original": 0.6222209215316321,
      "auc_response_disjoint": 0.622287268607707,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "kind": "response_overlap_sensitivity",
      "method": "two_centroid",
      "mode": "response",
      "n_test_original": 1868,
      "n_test_response_disjoint": 1866,
      "n_train": 7987,
      "response_overlap_rows_removed": 2,
      "response_overlap_safe_removed": 1,
      "response_overlap_unsafe_removed": 1
    },
    {
      "auc_delta": 6.786193760188741e-05,
      "auc_original": 0.6223907764204688,
      "auc_response_disjoint": 0.6224586383580707,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "kind": "response_overlap_sensitivity",
      "method": "diff_means",
      "mode": "response",
      "n_test_original": 1868,
      "n_test_response_disjoint": 1866,
      "n_train": 7987,
      "response_overlap_rows_removed": 2,
      "response_overlap_safe_removed": 1,
      "response_overlap_unsafe_removed": 1
    },
    {
      "auc_delta": 0.00010195129824530635,
      "auc_original": 0.6361237737165627,
      "auc_response_disjoint": 0.636225725014808,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "kind": "response_overlap_sensitivity",
      "method": "rankone",
      "mode": "response",
      "n_test_original": 1868,
      "n_test_response_disjoint": 1866,
      "n_train": 7987,
      "response_overlap_rows_removed": 2,
      "response_overlap_safe_removed": 1,
      "response_overlap_unsafe_removed": 1
    },
    {
      "auc_delta": 0.0020954449889761806,
      "auc_original": 0.480984342253861,
      "auc_response_disjoint": 0.4830797872428372,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "kind": "response_overlap_sensitivity",
      "method": "safe_centroid",
      "mode": "response",
      "n_test_original": 3486,
      "n_test_response_disjoint": 3478,
      "n_train": 16352,
      "response_overlap_rows_removed": 8,
      "response_overlap_safe_removed": 8,
      "response_overlap_unsafe_removed": 0
    },
    {
      "auc_delta": -0.0002431544961174481,
      "auc_original": 0.737928519256931,
      "auc_response_disjoint": 0.7376853647608136,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "kind": "response_overlap_sensitivity",
      "method": "two_centroid",
      "mode": "response",
      "n_test_original": 3486,
      "n_test_response_disjoint": 3478,
      "n_train": 16352,
      "response_overlap_rows_removed": 8,
      "response_overlap_safe_removed": 8,
      "response_overlap_unsafe_removed": 0
    },
    {
      "auc_delta": -0.00039633277348971596,
      "auc_original": 0.7381990876381521,
      "auc_response_disjoint": 0.7378027548646624,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "kind": "response_overlap_sensitivity",
      "method": "diff_means",
      "mode": "response",
      "n_test_original": 3486,
      "n_test_response_disjoint": 3478,
      "n_train": 16352,
      "response_overlap_rows_removed": 8,
      "response_overlap_safe_removed": 8,
      "response_overlap_unsafe_removed": 0
    },
    {
      "auc_delta": -0.00015383925063616744,
      "auc_original": 0.7433859690873978,
      "auc_response_disjoint": 0.7432321298367617,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "kind": "response_overlap_sensitivity",
      "method": "rankone",
      "mode": "response",
      "n_test_original": 3486,
      "n_test_response_disjoint": 3478,
      "n_train": 16352,
      "response_overlap_rows_removed": 8,
      "response_overlap_safe_removed": 8,
      "response_overlap_unsafe_removed": 0
    },
    {
      "auc_delta": 0.0007345916493015081,
      "auc_original": 0.40484543771927406,
      "auc_response_disjoint": 0.40558002936857557,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "kind": "response_overlap_sensitivity",
      "method": "safe_centroid",
      "mode": "response",
      "n_test_original": 948,
      "n_test_response_disjoint": 941,
      "n_train": 4045,
      "response_overlap_rows_removed": 7,
      "response_overlap_safe_removed": 5,
      "response_overlap_unsafe_removed": 2
    },
    {
      "auc_delta": -0.003685641034939846,
      "auc_original": 0.755888284206746,
      "auc_response_disjoint": 0.7522026431718062,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "kind": "response_overlap_sensitivity",
      "method": "two_centroid",
      "mode": "response",
      "n_test_original": 948,
      "n_test_response_disjoint": 941,
      "n_train": 4045,
      "response_overlap_rows_removed": 7,
      "response_overlap_safe_removed": 5,
      "response_overlap_unsafe_removed": 2
    },
    {
      "auc_delta": -0.003533631678499738,
      "auc_original": 0.7612033481587889,
      "auc_response_disjoint": 0.7576697164802891,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "kind": "response_overlap_sensitivity",
      "method": "diff_means",
      "mode": "response",
      "n_test_original": 948,
      "n_test_response_disjoint": 941,
      "n_train": 4045,
      "response_overlap_rows_removed": 7,
      "response_overlap_safe_removed": 5,
      "response_overlap_unsafe_removed": 2
    },
    {
      "auc_delta": -0.003933744329382871,
      "auc_original": 0.6397690543937679,
      "auc_response_disjoint": 0.635835310064385,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "kind": "response_overlap_sensitivity",
      "method": "rankone",
      "mode": "response",
      "n_test_original": 948,
      "n_test_response_disjoint": 941,
      "n_train": 4045,
      "response_overlap_rows_removed": 7,
      "response_overlap_safe_removed": 5,
      "response_overlap_unsafe_removed": 2
    }
  ],
  "results": [
    {
      "auc": 0.5181511111363102,
      "auc_ci_high": 0.5423131814474059,
      "auc_ci_low": 0.49336158369477473,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.4680365296803653,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.4680365296803653,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.5576879463184663,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.5639269406392694,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5639269406392694,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.7516169520931433,
      "auc_ci_high": 0.7723403075185072,
      "auc_ci_low": 0.7285159745587452,
      "auc_delta_ci_high": 0.2608426124690128,
      "auc_delta_ci_low": 0.2066249567301174,
      "auc_delta_vs_safe_centroid": 0.2334658409568331,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.6666666666666666,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6666666666666666,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.751640871502805,
      "auc_ci_high": 0.7723597564663107,
      "auc_ci_low": 0.7284535417076207,
      "auc_delta_ci_high": 0.2608216278018191,
      "auc_delta_ci_low": 0.20675186219963418,
      "auc_delta_vs_safe_centroid": 0.23348976036649483,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.6666666666666666,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6666666666666666,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.751640871502805,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.6666666666666666,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6666666666666666,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.7352833617295116,
      "auc_ci_high": 0.757835903372586,
      "auc_ci_low": 0.7106581027657146,
      "auc_delta_ci_high": 0.24574540672028783,
      "auc_delta_ci_low": 0.19126304593691446,
      "auc_delta_vs_safe_centroid": 0.2171322505932014,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.6917808219178082,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6917808219178082,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.8601607526073928,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.7146118721461188,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.7146118721461188,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.5604097979571762,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.5319634703196348,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5319634703196348,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 4807,
      "n_train": 20710,
      "paired_group_accuracy": 0.5068493150684932,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5068493150684932,
      "paired_prompts": 438,
      "test_prompts": 1226,
      "test_safe": 2039,
      "test_unsafe": 2768
    },
    {
      "auc": 0.5278148857152039,
      "auc_ci_high": 0.5544354322766991,
      "auc_ci_low": 0.4965179754920648,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.4680365296803653,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.4680365296803653,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.4992092566323744,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.5639269406392694,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5639269406392694,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6202182405787922,
      "auc_ci_high": 0.645543591404229,
      "auc_ci_low": 0.5954944248766089,
      "auc_delta_ci_high": 0.12681899041437608,
      "auc_delta_ci_low": 0.05790772259018566,
      "auc_delta_vs_safe_centroid": 0.0924033548635883,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.6666666666666666,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6666666666666666,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6203995721493071,
      "auc_ci_high": 0.6457550993854649,
      "auc_ci_low": 0.5958479320814049,
      "auc_delta_ci_high": 0.12694331530456002,
      "auc_delta_ci_low": 0.058127907980893304,
      "auc_delta_vs_safe_centroid": 0.09258468643410322,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.6666666666666666,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6666666666666666,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6203995721493071,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.6666666666666666,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6666666666666666,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6361237737165627,
      "auc_ci_high": 0.6621180763534261,
      "auc_ci_low": 0.6092284651998743,
      "auc_delta_ci_high": 0.14343356544965719,
      "auc_delta_ci_low": 0.07428457268635483,
      "auc_delta_vs_safe_centroid": 0.10830888800135885,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.6917808219178082,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6917808219178082,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6988610541102588,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.7146118721461188,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.7146118721461188,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5290865020451446,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.5319634703196348,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5319634703196348,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 1868,
      "n_train": 20710,
      "paired_group_accuracy": 0.5068493150684932,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5068493150684932,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5288271290392181,
      "auc_ci_high": 0.5559303473674192,
      "auc_ci_low": 0.4973405454509916,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.4634703196347032,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.4634703196347032,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.48477847709024796,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.5525114155251142,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5525114155251142,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6222209215316321,
      "auc_ci_high": 0.6482404501572104,
      "auc_ci_low": 0.5955375079026721,
      "auc_delta_ci_high": 0.12791266635429074,
      "auc_delta_ci_low": 0.0589711521196771,
      "auc_delta_vs_safe_centroid": 0.09339379249241397,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.6757990867579908,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6757990867579908,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6223907764204688,
      "auc_ci_high": 0.6484684717213555,
      "auc_ci_low": 0.5959157299737455,
      "auc_delta_ci_high": 0.12809376914077486,
      "auc_delta_ci_low": 0.05929710267528147,
      "auc_delta_vs_safe_centroid": 0.09356364738125067,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.6735159817351598,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6735159817351598,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6223907764204688,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.6735159817351598,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6735159817351598,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6361237737165627,
      "auc_ci_high": 0.6621180763534261,
      "auc_ci_low": 0.6092284651998743,
      "auc_delta_ci_high": 0.1421670179775704,
      "auc_delta_ci_low": 0.07349862787282074,
      "auc_delta_vs_safe_centroid": 0.10729664467734457,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.6917808219178082,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.6917808219178082,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6946032052076591,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.7054794520547946,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.7054794520547946,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5290865020451446,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.5319634703196348,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5319634703196348,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "beavertails",
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "beavertails",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 1868,
      "n_train": 7987,
      "paired_group_accuracy": 0.5034246575342466,
      "paired_group_unit": "prompt",
      "paired_groups": 438,
      "paired_prompt_accuracy": 0.5034246575342466,
      "paired_prompts": 438,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.43242003594213985,
      "auc_ci_high": 0.44373805668111566,
      "auc_ci_low": 0.42168591460165217,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.47508090614886733,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.47508090614886733,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.7210727015813134,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.6245954692556634,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.6245954692556634,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.8646816774433662,
      "auc_ci_high": 0.8720286021981143,
      "auc_ci_low": 0.8566300711126807,
      "auc_delta_ci_high": 0.4471658925289157,
      "auc_delta_ci_low": 0.4182282257290478,
      "auc_delta_vs_safe_centroid": 0.43226164150122637,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.8161812297734627,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8161812297734627,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.8650878043775743,
      "auc_ci_high": 0.8723965218374453,
      "auc_ci_low": 0.8569682076057374,
      "auc_delta_ci_high": 0.4476807786743404,
      "auc_delta_ci_low": 0.4184635709729543,
      "auc_delta_vs_safe_centroid": 0.4326677684354344,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.8148867313915857,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8148867313915857,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.8650878043775743,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.8148867313915857,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8148867313915857,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.8010796450440445,
      "auc_ci_high": 0.8121776521351718,
      "auc_ci_low": 0.7912187149188198,
      "auc_delta_ci_high": 0.3795333519261579,
      "auc_delta_ci_low": 0.3566025122399033,
      "auc_delta_vs_safe_centroid": 0.36865960910190465,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.8666666666666667,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8666666666666667,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.9581636485112701,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.9074433656957929,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.9074433656957929,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.6017012561393229,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.6362459546925566,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.6362459546925566,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.5119323974389565,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 23992,
      "n_train": 111145,
      "paired_group_accuracy": 0.5310679611650485,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5310679611650485,
      "paired_prompts": 1545,
      "test_prompts": 6069,
      "test_safe": 11714,
      "test_unsafe": 12278
    },
    {
      "auc": 0.47397472766884535,
      "auc_ci_high": 0.48936041579666023,
      "auc_ci_low": 0.45954914805656044,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.47508090614886733,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.47508090614886733,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6125723415292043,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.6245954692556634,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.6245954692556634,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.7108434484905073,
      "auc_ci_high": 0.7243923353426264,
      "auc_ci_low": 0.6964018896383922,
      "auc_delta_ci_high": 0.2578253163062757,
      "auc_delta_ci_low": 0.21595808884541962,
      "auc_delta_vs_safe_centroid": 0.23686872082166194,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.8161812297734627,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8161812297734627,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.7125834630148355,
      "auc_ci_high": 0.7263876190288936,
      "auc_ci_low": 0.6989299362647174,
      "auc_delta_ci_high": 0.2596409218833713,
      "auc_delta_ci_low": 0.21765808337154668,
      "auc_delta_vs_safe_centroid": 0.2386087353459902,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.8148867313915857,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8148867313915857,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.7125834630148355,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.8148867313915857,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8148867313915857,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.7609953729640004,
      "auc_ci_high": 0.775324236172213,
      "auc_ci_low": 0.7455091139215707,
      "auc_delta_ci_high": 0.30453027655585624,
      "auc_delta_ci_low": 0.2689319157478827,
      "auc_delta_vs_safe_centroid": 0.2870206452951551,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.8666666666666667,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8666666666666667,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.8744567693744164,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.9074433656957929,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.9074433656957929,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6117833800186742,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.6362459546925566,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.6362459546925566,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5081842514783691,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 6975,
      "n_train": 111145,
      "paired_group_accuracy": 0.5310679611650485,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5310679611650485,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.4707361344537815,
      "auc_ci_high": 0.4860325694111109,
      "auc_ci_low": 0.45563051273821936,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.48349514563106794,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.48349514563106794,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5861617180205415,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.5928802588996763,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.5928802588996763,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.7747237680257288,
      "auc_ci_high": 0.7878500455159623,
      "auc_ci_low": 0.759622447397477,
      "auc_delta_ci_high": 0.32198930195483877,
      "auc_delta_ci_low": 0.28587898944592477,
      "auc_delta_vs_safe_centroid": 0.30398763357194736,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.883495145631068,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.883495145631068,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.7748110799875506,
      "auc_ci_high": 0.7879183920496822,
      "auc_ci_low": 0.7597362069170444,
      "auc_delta_ci_high": 0.3220981283467074,
      "auc_delta_ci_low": 0.28592561694391266,
      "auc_delta_vs_safe_centroid": 0.3040749455337691,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.8841423948220065,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8841423948220065,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.7748110799875506,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.8841423948220065,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8841423948220065,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.7609953729640004,
      "auc_ci_high": 0.775324236172213,
      "auc_ci_low": 0.7455091139215707,
      "auc_delta_ci_high": 0.3075025151500463,
      "auc_delta_ci_low": 0.27191741104067557,
      "auc_delta_vs_safe_centroid": 0.29025923851021895,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.8666666666666667,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.8666666666666667,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.885963606183214,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.9268608414239482,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.9268608414239482,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.6117833800186742,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.6362459546925566,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.6362459546925566,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.5339545596016184,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 6975,
      "n_train": 33154,
      "paired_group_accuracy": 0.553074433656958,
      "paired_group_unit": "prompt",
      "paired_groups": 1545,
      "paired_prompt_accuracy": 0.553074433656958,
      "paired_prompts": 1545,
      "test_prompts": 1545,
      "test_safe": 3150,
      "test_unsafe": 3825
    },
    {
      "auc": 0.480984342253861,
      "auc_ci_high": 0.49372414654631297,
      "auc_ci_low": 0.4680428880045191,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.4819277108433735,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5628869053790772,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.5754446356855996,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.737928519256931,
      "auc_ci_high": 0.750241837405398,
      "auc_ci_low": 0.7255571338273589,
      "auc_delta_ci_high": 0.2736297065579828,
      "auc_delta_ci_low": 0.24051074198976038,
      "auc_delta_vs_safe_centroid": 0.25694417700307004,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.8232931726907631,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.7381990876381521,
      "auc_ci_high": 0.7505588342460583,
      "auc_ci_low": 0.7258741716290469,
      "auc_delta_ci_high": 0.27404782955356255,
      "auc_delta_ci_low": 0.2406392418369219,
      "auc_delta_vs_safe_centroid": 0.2572147453842911,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.8232931726907631,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.7381990876381521,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.8232931726907631,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.7433859690873978,
      "auc_ci_high": 0.7569605506687158,
      "auc_ci_low": 0.7308742830236507,
      "auc_delta_ci_high": 0.28088754715329445,
      "auc_delta_ci_low": 0.24511821748371837,
      "auc_delta_vs_safe_centroid": 0.26240162683353685,
      "bootstrap_resamples": 500,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.8238668961560528,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.8427036561951436,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.8864027538726333,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5948682855345652,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.606425702811245,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "discordant_native_pairs",
      "corpus": "safe_rlhf",
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "safe_rlhf",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 3486,
      "n_train": 16352,
      "paired_group_accuracy": 0.5,
      "paired_group_unit": "native_pair",
      "paired_groups": 1743,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.3465014086836561,
      "auc_ci_high": 0.37037820957325773,
      "auc_ci_low": 0.3181251973833973,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.24064171122994651,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.24064171122994651,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.7491490573378417,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9144385026737968,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9144385026737968,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.7861667077023703,
      "auc_ci_high": 0.8052953230782578,
      "auc_ci_low": 0.7669725944288663,
      "auc_delta_ci_high": 0.46831577607981456,
      "auc_delta_ci_low": 0.4124101483090464,
      "auc_delta_vs_safe_centroid": 0.4396652990187142,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9893048128342246,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9893048128342246,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.7930484891656345,
      "auc_ci_high": 0.8120218256945707,
      "auc_ci_low": 0.7735590242389284,
      "auc_delta_ci_high": 0.47606923904896586,
      "auc_delta_ci_low": 0.41881577069383735,
      "auc_delta_vs_safe_centroid": 0.44654708048197844,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9919786096256684,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9919786096256684,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.7930484891656345,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9919786096256684,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9919786096256684,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.7220410595105412,
      "auc_ci_high": 0.7435387142950749,
      "auc_ci_low": 0.7024602592083438,
      "auc_delta_ci_high": 0.40634280298174885,
      "auc_delta_ci_low": 0.34631496543401286,
      "auc_delta_vs_safe_centroid": 0.3755396508268851,
      "bootstrap_resamples": 500,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9973262032085561,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9973262032085561,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.9182004935561415,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 1.0,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 1.0,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.6838205305070697,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.9149550706033376,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "hash_all",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 2241,
      "n_train": 9863,
      "paired_group_accuracy": 1.0,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 1.0,
      "paired_prompts": 374,
      "test_prompts": 1717,
      "test_safe": 1558,
      "test_unsafe": 683
    },
    {
      "auc": 0.24874070520508512,
      "auc_ci_high": 0.2864670686376414,
      "auc_ci_low": 0.2149496152123851,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.24064171122994651,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.24064171122994651,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9059303260762208,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9144385026737968,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9144385026737968,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9813610260607001,
      "auc_ci_high": 0.9872335949320951,
      "auc_ci_low": 0.9739944823623229,
      "auc_delta_ci_high": 0.7674577061620672,
      "auc_delta_ci_low": 0.694822500960191,
      "auc_delta_vs_safe_centroid": 0.732620320855615,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9893048128342246,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9893048128342246,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9828848785856391,
      "auc_ci_high": 0.9884019019622734,
      "auc_ci_low": 0.9759838595551104,
      "auc_delta_ci_high": 0.7689867153355997,
      "auc_delta_ci_low": 0.6963545946482854,
      "auc_delta_vs_safe_centroid": 0.734144173380554,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9919786096256684,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9919786096256684,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9828848785856391,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9919786096256684,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9919786096256684,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9922466947920929,
      "auc_ci_high": 0.9951335476163385,
      "auc_ci_low": 0.9882500106384488,
      "auc_delta_ci_high": 0.7773845110875522,
      "auc_delta_ci_low": 0.7067248517300898,
      "auc_delta_vs_safe_centroid": 0.7435059895870078,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9973262032085561,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9973262032085561,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.992916907708154,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 1.0,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 1.0,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9914565490384208,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 1.0,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_eval_full_fit",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 753,
      "n_train": 9863,
      "paired_group_accuracy": 1.0,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 1.0,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.6610486362930876,
      "auc_ci_high": 0.7002442208092973,
      "auc_ci_low": 0.6209102013571798,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.6737967914438503,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.6737967914438503,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9052460034145584,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9117647058823529,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9117647058823529,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9905253058287359,
      "auc_ci_high": 0.9937740151415345,
      "auc_ci_low": 0.9857715836025451,
      "auc_delta_ci_high": 0.36739215828497745,
      "auc_delta_ci_low": 0.29001347480704914,
      "auc_delta_vs_safe_centroid": 0.32947666953564825,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9908145556135622,
      "auc_ci_high": 0.9940789702405786,
      "auc_ci_low": 0.9862186690295844,
      "auc_delta_ci_high": 0.36768165936587405,
      "auc_delta_ci_low": 0.29032530018483765,
      "auc_delta_vs_safe_centroid": 0.3297659193204746,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9908145556135624,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9922466947920929,
      "auc_ci_high": 0.9951335476163385,
      "auc_ci_low": 0.9882500106384488,
      "auc_delta_ci_high": 0.36936112533343446,
      "auc_delta_ci_low": 0.29209836609145934,
      "auc_delta_vs_safe_centroid": 0.3311980584990053,
      "bootstrap_resamples": 500,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9973262032085561,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9973262032085561,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9987653972598874,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 1.0,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 1.0,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.9914565490384208,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 0.9946524064171123,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 0.9946524064171123,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 1.0,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "mixed_prompt_fit_eval",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 753,
      "n_train": 3160,
      "paired_group_accuracy": 1.0,
      "paired_group_unit": "prompt",
      "paired_groups": 374,
      "paired_prompt_accuracy": 1.0,
      "paired_prompts": 374,
      "test_prompts": 374,
      "test_safe": 374,
      "test_unsafe": 379
    },
    {
      "auc": 0.40484543771927406,
      "auc_ci_high": 0.44842423416032334,
      "auc_ci_low": 0.3619250394295316,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.6454763943755353,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "unsafe_centroid",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.755888284206746,
      "auc_ci_high": 0.789800659121976,
      "auc_ci_low": 0.7199268693072574,
      "auc_delta_ci_high": 0.40361156196716336,
      "auc_delta_ci_low": 0.2987242701088392,
      "auc_delta_vs_safe_centroid": 0.35104284648747197,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.7612033481587889,
      "auc_ci_high": 0.7938033565378783,
      "auc_ci_low": 0.7261829687067978,
      "auc_delta_ci_high": 0.4095356967394616,
      "auc_delta_ci_low": 0.3029215676573294,
      "auc_delta_vs_safe_centroid": 0.3563579104395148,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.7612033481587889,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "centered_safe",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.6397690543937679,
      "auc_ci_high": 0.6810780107374539,
      "auc_ci_low": 0.6024806645447301,
      "auc_delta_ci_high": 0.29656500005426684,
      "auc_delta_ci_low": 0.17241603932499236,
      "auc_delta_vs_safe_centroid": 0.2349236166744938,
      "bootstrap_resamples": 500,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.8573496505428327,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "logistic",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.5544517804359237,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "response_log_length",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.5,
      "auc_ci_high": null,
      "auc_ci_low": null,
      "auc_delta_ci_high": null,
      "auc_delta_ci_low": null,
      "auc_delta_vs_safe_centroid": null,
      "bootstrap_resamples": null,
      "cohort": "llm_jury_source_control",
      "corpus": "aegis",
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "aegis",
      "kind": "within_corpus",
      "method": "source_prior",
      "mode": "response",
      "n_test": 948,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": "prompt",
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.48076248934760435,
      "auc_ci_high": 0.4948663358756908,
      "auc_ci_low": 0.46683750699116827,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "beavertails",
      "kind": "cross_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 3486,
      "n_train": 7987,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 1878,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.6980766274671673,
      "auc_ci_high": 0.7094609176132266,
      "auc_ci_low": 0.687437340559232,
      "auc_delta_ci_high": 0.23504247291288566,
      "auc_delta_ci_low": 0.1991346251921261,
      "auc_delta_vs_safe_centroid": 0.2173141381195629,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "beavertails",
      "kind": "cross_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 3486,
      "n_train": 7987,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 1878,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.6976865745088376,
      "auc_ci_high": 0.7089810727477134,
      "auc_ci_low": 0.6871193825591635,
      "auc_delta_ci_high": 0.23456058102395205,
      "auc_delta_ci_low": 0.19888877021436174,
      "auc_delta_vs_safe_centroid": 0.2169240851612333,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "beavertails",
      "kind": "cross_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 3486,
      "n_train": 7987,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 1878,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.7139707094915191,
      "auc_ci_high": 0.7269263805278122,
      "auc_ci_low": 0.7023348011269154,
      "auc_delta_ci_high": 0.2517801007514797,
      "auc_delta_ci_low": 0.21445594102910667,
      "auc_delta_vs_safe_centroid": 0.23320822014391474,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "beavertails",
      "kind": "cross_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 3486,
      "n_train": 7987,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 1878,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.3837675073897069,
      "auc_ci_high": 0.4225138809616674,
      "auc_ci_low": 0.34351834226822,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "beavertails",
      "kind": "cross_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 948,
      "n_train": 7987,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 1878,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.5609491974916434,
      "auc_ci_high": 0.6061500252956428,
      "auc_ci_low": 0.5198443517897907,
      "auc_delta_ci_high": 0.23159084263406124,
      "auc_delta_ci_low": 0.12556105425868874,
      "auc_delta_vs_safe_centroid": 0.17718169010193652,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "beavertails",
      "kind": "cross_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 948,
      "n_train": 7987,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 1878,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.5594187684742672,
      "auc_ci_high": 0.6049598109619136,
      "auc_ci_low": 0.5182262982886956,
      "auc_delta_ci_high": 0.22945340425789873,
      "auc_delta_ci_low": 0.1245934169166907,
      "auc_delta_vs_safe_centroid": 0.1756512610845603,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "beavertails",
      "kind": "cross_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 948,
      "n_train": 7987,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 1878,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.5340810519627613,
      "auc_ci_high": 0.5780254946370709,
      "auc_ci_low": 0.49278443552391266,
      "auc_delta_ci_high": 0.20550100696741905,
      "auc_delta_ci_low": 0.096026405603449,
      "auc_delta_vs_safe_centroid": 0.15031354457305446,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "beavertails",
      "kind": "cross_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 948,
      "n_train": 7987,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 1878,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.5231025602181488,
      "auc_ci_high": 0.550183595261013,
      "auc_ci_low": 0.4907656730554052,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "safe_rlhf",
      "kind": "cross_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 16352,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 6534,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.6410208737886364,
      "auc_ci_high": 0.6647272975120233,
      "auc_ci_low": 0.6166235279686426,
      "auc_delta_ci_high": 0.15256786274260414,
      "auc_delta_ci_low": 0.08541896792427602,
      "auc_delta_vs_safe_centroid": 0.11791831357048754,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "safe_rlhf",
      "kind": "cross_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 16352,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 6534,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.640984148407266,
      "auc_ci_high": 0.6647782812659175,
      "auc_ci_low": 0.6166473416374232,
      "auc_delta_ci_high": 0.15257141728949936,
      "auc_delta_ci_low": 0.08516782839767055,
      "auc_delta_vs_safe_centroid": 0.1178815881891172,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "safe_rlhf",
      "kind": "cross_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 1868,
      "n_train": 16352,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 6534,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.639445125394224,
      "auc_ci_high": 0.663234633034328,
      "auc_ci_low": 0.6154849363672195,
      "auc_delta_ci_high": 0.15207391935749986,
      "auc_delta_ci_low": 0.08155542547954928,
      "auc_delta_vs_safe_centroid": 0.11634256517607522,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "safe_rlhf",
      "kind": "cross_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 1868,
      "n_train": 16352,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 6534,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.37514295975026934,
      "auc_ci_high": 0.41288695348927523,
      "auc_ci_low": 0.33626743571576045,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "safe_rlhf",
      "kind": "cross_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 948,
      "n_train": 16352,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 6534,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.5471974363932706,
      "auc_ci_high": 0.5930738547964419,
      "auc_ci_low": 0.5033481809331648,
      "auc_delta_ci_high": 0.2230971127788096,
      "auc_delta_ci_low": 0.1219509197504303,
      "auc_delta_vs_safe_centroid": 0.17205447664300122,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "safe_rlhf",
      "kind": "cross_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 948,
      "n_train": 16352,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 6534,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.5479046382496754,
      "auc_ci_high": 0.5938912014016492,
      "auc_ci_low": 0.5038195932057133,
      "auc_delta_ci_high": 0.2239559474067115,
      "auc_delta_ci_low": 0.12234728768971997,
      "auc_delta_vs_safe_centroid": 0.17276167849940605,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "safe_rlhf",
      "kind": "cross_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 948,
      "n_train": 16352,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 6534,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.5744247078648581,
      "auc_ci_high": 0.6203284363147642,
      "auc_ci_low": 0.5304062223260981,
      "auc_delta_ci_high": 0.2536167082318615,
      "auc_delta_ci_low": 0.14511818486439976,
      "auc_delta_vs_safe_centroid": 0.19928174811458876,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "qwen3b",
      "eval_corpus": "aegis",
      "fit_corpus": "safe_rlhf",
      "kind": "cross_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 948,
      "n_train": 16352,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 6534,
      "test_prompts": 941,
      "test_safe": 265,
      "test_unsafe": 683
    },
    {
      "auc": 0.5287158052269398,
      "auc_ci_high": 0.5576093283104576,
      "auc_ci_low": 0.49760650274291657,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "aegis",
      "kind": "cross_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 6,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5542560126335312,
      "auc_ci_high": 0.5809689158113093,
      "auc_ci_low": 0.5268106767667011,
      "auc_delta_ci_high": 0.0656593296219159,
      "auc_delta_ci_low": -0.013751335984174372,
      "auc_delta_vs_safe_centroid": 0.025540207406591353,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "aegis",
      "kind": "cross_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 1868,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 6,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5527651916835374,
      "auc_ci_high": 0.5798275480274364,
      "auc_ci_low": 0.5262858438121369,
      "auc_delta_ci_high": 0.06456953915592356,
      "auc_delta_ci_low": -0.017005985898964165,
      "auc_delta_vs_safe_centroid": 0.0240493864565976,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "aegis",
      "kind": "cross_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 1868,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 6,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.5350635578631336,
      "auc_ci_high": 0.5623561526896125,
      "auc_ci_low": 0.5023747876796564,
      "auc_delta_ci_high": 0.050122660638457536,
      "auc_delta_ci_low": -0.03885924743697689,
      "auc_delta_vs_safe_centroid": 0.006347752636193804,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "qwen3b",
      "eval_corpus": "beavertails",
      "fit_corpus": "aegis",
      "kind": "cross_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 1868,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 6,
      "test_prompts": 438,
      "test_safe": 966,
      "test_unsafe": 902
    },
    {
      "auc": 0.4710898342982618,
      "auc_ci_high": 0.48515154412356354,
      "auc_ci_low": 0.45650878782870385,
      "auc_delta_ci_high": 0.0,
      "auc_delta_ci_low": 0.0,
      "auc_delta_vs_safe_centroid": 0.0,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "aegis",
      "kind": "cross_corpus",
      "method": "safe_centroid",
      "mode": "response",
      "n_test": 3486,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 6,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5766345440774654,
      "auc_ci_high": 0.589460342992533,
      "auc_ci_low": 0.5651019832213685,
      "auc_delta_ci_high": 0.12389002952991368,
      "auc_delta_ci_low": 0.08823166340620417,
      "auc_delta_vs_safe_centroid": 0.1055447097792036,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "aegis",
      "kind": "cross_corpus",
      "method": "two_centroid",
      "mode": "response",
      "n_test": 3486,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 6,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5794725496527542,
      "auc_ci_high": 0.5926819478707296,
      "auc_ci_low": 0.5684007229665972,
      "auc_delta_ci_high": 0.12683162869623815,
      "auc_delta_ci_low": 0.09092058526860852,
      "auc_delta_vs_safe_centroid": 0.1083827153544924,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "aegis",
      "kind": "cross_corpus",
      "method": "diff_means",
      "mode": "response",
      "n_test": 3486,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 6,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    },
    {
      "auc": 0.5581973825965283,
      "auc_ci_high": 0.5700117097009506,
      "auc_ci_low": 0.5468482096704977,
      "auc_delta_ci_high": 0.10582062656724278,
      "auc_delta_ci_low": 0.0673698519682463,
      "auc_delta_vs_safe_centroid": 0.0871075482982665,
      "bootstrap_resamples": 500,
      "cohort": "primary_controlled_exact_prompt_decontaminated",
      "corpus": null,
      "encoder": "qwen3b",
      "eval_corpus": "safe_rlhf",
      "fit_corpus": "aegis",
      "kind": "cross_corpus",
      "method": "rankone",
      "mode": "response",
      "n_test": 3486,
      "n_train": 4045,
      "paired_group_accuracy": null,
      "paired_group_unit": null,
      "paired_groups": 0,
      "paired_prompt_accuracy": null,
      "paired_prompts": 0,
      "prompt_overlap_rows_removed": 0,
      "rankone_fit_groups": 6,
      "test_prompts": 1405,
      "test_safe": 1743,
      "test_unsafe": 1743
    }
  ],
  "revision_policy": "frozen_paper_revisions",
  "schema_version": 3,
  "source_manifest": {
    "make_figures.py": {
      "bytes": 9490,
      "sha256": "6c046a7f40033c3a29f879a5629deeb824b79b1e6f3e56553804bba201ba158d"
    },
    "run_study.py": {
      "bytes": 53092,
      "sha256": "52190f6d2e1a2b77e4644e9d786df68daa72ab2e229fe33f5a073fafd9a94339"
    },
    "study.py": {
      "bytes": 30835,
      "sha256": "9cae57b2564c2c87b3455b5d88b5549aa6e16a93216ef2d2f9f63b3becef4c15"
    },
    "tests/test_make_figures.py": {
      "bytes": 2127,
      "sha256": "b0997ee0a6f772ef1dad8158f4a9945687d6351d7da2f5ccaac18e129c169fb4"
    },
    "tests/test_run_study.py": {
      "bytes": 2125,
      "sha256": "20abb47c1482d417288725990283e8133b9f01d7e9235d051b5ff52ffffdff74"
    },
    "tests/test_study.py": {
      "bytes": 13037,
      "sha256": "1eb25bad905377a0488acc4370de2954ba50d790333fada854d5040b4cb1f6f7"
    }
  }
}


==> anc/one-class-centroid-v2/src/make_figures.py <==
"""Generate publication figures from hash-bound controlled-study artifacts."""

from __future__ import annotations

import argparse
import json
from pathlib import Path
from typing import Any

import matplotlib.pyplot as plt
import numpy as np

BLUE = "#2F6B9A"
ORANGE = "#D97706"
CHARCOAL = "#30343B"
GRID = "#D9DEE5"
CONTROLLED_COHORTS = {
    "beavertails": ("mixed_prompt_fit_eval", "BeaverTails mixed-label prompts"),
    "safe_rlhf": ("discordant_native_pairs", "SafeRLHF native pairs"),
    "aegis": ("llm_jury_source_control", "Aegis jury-only"),
}
METHOD_STYLE = {
    "safe_centroid": ("Safe prototype", BLUE, "o"),
    "two_centroid": ("Two-centroid", ORANGE, "s"),
    "diff_means": ("Difference of means", ORANGE, "s"),
    "logistic": ("Supervised linear", CHARCOAL, "^"),
}
CONTROLLED_FIGURE_METHODS = ("safe_centroid", "diff_means")
ENCODER_LABELS = {
    "minilm": "MiniLM",
    "mpnet": "mpnet",
    "qwen05b": "Qwen-0.5B",
    "qwen3b": "Qwen-3B",
}
DECODER_ENCODER_ORDER = ("qwen05b", "qwen3b")


def read_results(path: Path) -> list[dict[str, Any]]:
    """Read result rows from a schema-v3 study artifact."""

    payload = json.loads(path.read_text(encoding="utf-8"))
    if payload.get("schema_version") != 3:
        raise ValueError(f"{path} must use result schema_version 3")
    results = payload.get("results")
    if not isinstance(results, list):
        raise TypeError(f"{path} must contain a result list")
    return results


def select_unique_result(
    rows: list[dict[str, Any]],
    *,
    corpus: str,
    encoder: str,
    mode: str,
    cohort: str,
    method: str,
) -> dict[str, Any]:
    """Select one declared result row, failing on missing or duplicate evidence."""

    matches = [
        row
        for row in rows
        if row.get("kind") == "within_corpus"
        and row.get("corpus") == corpus
        and row.get("encoder") == encoder
        and row.get("mode") == mode
        and row.get("cohort") == cohort
        and row.get("method") == method
    ]
    if len(matches) != 1:
        raise ValueError(
            "Expected exactly one result for "
            f"{corpus}/{encoder}/{mode}/{cohort}/{method}; found {len(matches)}"
        )
    row = matches[0]
    values = [row.get(key) for key in ("auc_ci_low", "auc", "auc_ci_high")]
    if (
        not all(isinstance(value, (int, float)) for value in values)
        or not np.isfinite(np.asarray(values, dtype=np.float64)).all()
        or not 0.0 <= values[0] <= values[1] <= values[2] <= 1.0
    ):
        raise ValueError(
            "Invalid AUC interval for "
            f"{corpus}/{encoder}/{mode}/{cohort}/{method}: {values}"
        )
    return row


def save_figure(figure: plt.Figure, output_dir: Path, stem: str) -> None:
    """Export vector and high-resolution raster copies."""

    output_dir.mkdir(parents=True, exist_ok=True)
    figure.savefig(output_dir / f"{stem}.pdf", bbox_inches="tight")
    figure.savefig(output_dir / f"{stem}.png", dpi=240, bbox_inches="tight")
    plt.close(figure)


def controlled_auc_figure(
    minilm_rows: list[dict[str, Any]],
    mpnet_rows: list[dict[str, Any]],
    decoder_rows: list[dict[str, Any]],
    output_dir: Path,
) -> None:
    """Plot controlled response-only AUC intervals across corpora and encoders."""

    rows = minilm_rows + mpnet_rows + decoder_rows
    present = {
        str(row.get("encoder"))
        for row in rows
        if row.get("kind") == "within_corpus"
        and row.get("mode") == "response"
        and row.get("corpus") in CONTROLLED_COHORTS
    }
    encoders = ["minilm", "mpnet"] + [
        alias for alias in DECODER_ENCODER_ORDER if alias in present
    ]
    order = [(corpus, encoder) for corpus in CONTROLLED_COHORTS for encoder in encoders]
    labels = [
        f"{CONTROLLED_COHORTS[corpus][1]} - {ENCODER_LABELS[encoder]}"
        for corpus, encoder in order
    ]
    y_positions = np.arange(len(order))[::-1]
    offsets = {"safe_centroid": 0.10, "diff_means": -0.10}

    figure, axis = plt.subplots(figsize=(8.2, 4.8 + 1.4 * (len(encoders) - 2)))
    for method in CONTROLLED_FIGURE_METHODS:
        label, color, marker = METHOD_STYLE[method]
        points = [
            select_unique_result(
                rows,
                corpus=corpus,
                encoder=encoder,
                mode="response",
                cohort=CONTROLLED_COHORTS[corpus][0],
                method=method,
            )
            for corpus, encoder in order
        ]
        values = np.asarray([row["auc"] for row in points])
        lows = np.asarray([row["auc_ci_low"] for row in points])
        highs = np.asarray([row["auc_ci_high"] for row in points])
        axis.errorbar(
            values,
            y_positions + offsets[method],
            xerr=np.vstack([values - lows, highs - values]),
            fmt=marker,
            color=color,
            markerfacecolor=color,
            markeredgewidth=1.2,
            markersize=5.5,
            capsize=2.5,
            linewidth=1.3,
            label=label,
        )
    axis.axvline(0.5, color=CHARCOAL, linestyle="--", linewidth=1.0, label="Chance")
    axis.set_yticks(y_positions, labels)
    axis.set_xlim(0.30, 0.90)
    axis.set_xlabel("ROC-AUC with 95% prompt-cluster bootstrap interval")
    axis.grid(axis="x", color=GRID, linewidth=0.8)
    axis.spines[["top", "right", "left"]].set_visible(False)
    axis.tick_params(axis="y", length=0)
    handles, legend_labels = axis.get_legend_handles_labels()
    figure.suptitle("Controlled response-safety readouts", y=0.98)
    figure.legend(
        handles,
        legend_labels,
        frameon=False,
        ncol=3,
        loc="upper center",
        bbox_to_anchor=(0.5, 0.93),
    )
    figure.tight_layout(rect=(0.0, 0.0, 1.0, 0.82))
    save_figure(figure, output_dir, "fig1_controlled_auc")


def input_ablation_figure(
    response_rows: list[dict[str, Any]],
    ablation_rows: list[dict[str, Any]],
    output_dir: Path,
) -> None:
    """Plot MiniLM input-mode ablations on two prompt-matched cohorts."""

    rows = response_rows + ablation_rows
    corpora = [
        (
            "beavertails",
            "mixed_prompt_fit_eval",
            "BeaverTails mixed-label prompts",
        ),
        ("safe_rlhf", "discordant_native_pairs", "SafeRLHF native pairs"),
    ]
    modes = ["prompt", "prompt_response", "response"]
    mode_labels = ["Prompt only", "Prompt + response", "Response only"]
    methods = ["safe_centroid", "two_centroid"]

    figure, axes = plt.subplots(1, 2, figsize=(8.2, 3.8), sharey=True)
    for axis, (corpus, cohort, title) in zip(axes, corpora, strict=True):
        for method in methods:
            label, color, marker = METHOD_STYLE[method]
            points = [
                select_unique_result(
                    rows,
                    corpus=corpus,
                    encoder="minilm",
                    mode=mode,
                    cohort=cohort,
                    method=method,
                )
                for mode in modes
            ]
            values = np.asarray([row["auc"] for row in points])
            lows = np.asarray([row["auc_ci_low"] for row in points])
            highs = np.asarray([row["auc_ci_high"] for row in points])
            x = np.arange(len(modes)) + (-0.08 if method == "safe_centroid" else 0.08)
            axis.errorbar(
                x,
                values,
                yerr=np.vstack([values - lows, highs - values]),
                fmt=marker,
                color=color,
                markersize=6,
                capsize=2.5,
                linewidth=1.3,
                label=label,
            )
        axis.axhline(0.5, color=CHARCOAL, linestyle="--", linewidth=1.0)
        axis.set_xticks(np.arange(len(modes)), mode_labels, rotation=18, ha="right")
        axis.set_title(title)
        axis.set_ylim(0.43, 0.74)
        axis.grid(axis="y", color=GRID, linewidth=0.8)
        axis.spines[["top", "right"]].set_visible(False)
    axes[0].set_ylabel("ROC-AUC (95% prompt-cluster CI)")
    axes[1].legend(frameon=False, loc="upper left")
    figure.suptitle("Input-mode ablation on prompt-matched safety cohorts", y=1.03)
    figure.tight_layout()
    save_figure(figure, output_dir, "fig2_input_ablation")


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--minilm-response", type=Path, required=True)
    parser.add_argument("--mpnet-response", type=Path, required=True)
    parser.add_argument("--qwen-response", type=Path, default=None)
    parser.add_argument("--qwen3b-response", type=Path, default=None)
    parser.add_argument("--minilm-ablation", type=Path, required=True)
    parser.add_argument("--output-dir", type=Path, required=True)
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    minilm_response = read_results(args.minilm_response)
    mpnet_response = read_results(args.mpnet_response)
    decoder_response: list[dict[str, Any]] = []
    for path in (args.qwen_response, args.qwen3b_response):
        if path:
            decoder_response.extend(read_results(path))
    minilm_ablation = read_results(args.minilm_ablation)
    controlled_auc_figure(
        minilm_response, mpnet_response, decoder_response, args.output_dir
    )
    input_ablation_figure(minilm_response, minilm_ablation, args.output_dir)


if __name__ == "__main__":
    main()


==> anc/one-class-centroid-v2/src/run_study.py <==
"""Run the publication-gate experiment for one-class response-safety centroids."""

from __future__ import annotations

import argparse
import hashlib
import json
import os
import platform
import sys
from collections import Counter
from datetime import datetime, timezone
from pathlib import Path
from typing import Any

import datasets
import huggingface_hub
import matplotlib
import numpy as np
import sentence_transformers
import sklearn
import torch
import transformers
from datasets import Dataset, load_dataset
from huggingface_hub import HfApi
from huggingface_hub import constants as hf_constants
from sentence_transformers import SentenceTransformer
from sklearn.linear_model import LogisticRegression
from sklearn.metrics import roc_auc_score

from study import (
    Example,
    assign_prompt_split,
    calibrate_false_safe_threshold,
    canonical_prompt,
    centroid_geometry,
    cluster_bootstrap_auc_many,
    cluster_bootstrap_operating_points_many,
    deduplicate_examples,
    fit_linear_readouts,
    fit_signed_scalar_score,
    fit_source_prior_scores,
    format_text,
    masked_mean_pool,
    mixed_label_group_count,
    mixed_label_prompt_mask,
    operating_point_rates,
    paired_prompt_accuracy,
    response_disjoint_mask,
    score_linear_readouts,
)

DEFAULT_BOOTSTRAP_RESAMPLES = 500
DEFAULT_OPERATING_POINT_BOOTSTRAP_RESAMPLES = 10_000
DEFAULT_BATCH_SIZE = 256
BOOTSTRAP_SEED = 20260715
FROZEN_SPLIT_SALT = "one-class-centroid-v1-20260715"
LOGISTIC_MAX_ITERATIONS = 2_000
MIN_COHORT_CLASS_ROWS = 20
PRIMARY_METHODS = ("safe_centroid", "two_centroid", "diff_means", "rankone")
OPERATING_POINT_METHODS = ("safe_centroid", "diff_means")
OPERATING_POINT_FALSE_SAFE_TARGETS = (0.05, 0.10)

DATASET_REPOS = {
    "beavertails": "PKU-Alignment/BeaverTails",
    "safe_rlhf": "PKU-Alignment/PKU-SafeRLHF",
    "aegis": "nvidia/Aegis-AI-Content-Safety-Dataset-2.0",
}

FROZEN_DATASET_REVISIONS = {
    "beavertails": "8401fe609d288129cc684a9b3be6a93e41cfe678",
    "safe_rlhf": "9421ffafec3fa40a1f1a7d567b4d525079477ecb",
    "aegis": "d86bb8bedff51d25ac834ab7838f1cc61acb7a2c",
}

DATASET_SPLITS = {
    "beavertails": ("30k_train", "30k_test"),
    "safe_rlhf": ("train", "test"),
    "aegis": ("train", "validation", "test"),
}
CACHED_ARROW_LAYOUT = {
    "beavertails": ("PKU-Alignment___beaver_tails", "beaver_tails"),
    "safe_rlhf": ("PKU-Alignment___pku-safe_rlhf", "pku-safe_rlhf"),
    "aegis": (
        "nvidia___aegis-ai-content-safety-dataset-2.0",
        "aegis-ai-content-safety-dataset-2.0",
    ),
}

ENCODER_REPOS = {
    "minilm": "sentence-transformers/all-MiniLM-L6-v2",
    "mpnet": "sentence-transformers/all-mpnet-base-v2",
    "qwen05b": "Qwen/Qwen2.5-0.5B-Instruct",
    "qwen3b": "Qwen/Qwen2.5-3B-Instruct",
}
FROZEN_ENCODER_REVISIONS = {
    "minilm": "1110a243fdf4706b3f48f1d95db1a4f5529b4d41",
    "mpnet": "e8c3b32edf5434bc2275fc9bab85f82640a19130",
    "qwen05b": "7ae557604adf67be50417f59c2c2f167def9a775",
    "qwen3b": "aa8e72537993ba99e69dfaafa59ed015b17504d1",
}
PRIMARY_COHORT_BY_CORPUS = {
    "beavertails": "mixed_prompt_fit_eval",
    "safe_rlhf": "discordant_native_pairs",
    "aegis": "llm_jury_source_control",
}
# Decoder backbones use masked mean pooling over final hidden states, not SBERT pooling.
DECODER_ALIASES = frozenset({"qwen05b", "qwen3b"})
DECODER_MAX_TOKENS = 512


class DecoderMeanPoolEncoder:
    """Duck-typed SentenceTransformer.encode over a causal-LM backbone."""

    def __init__(self, repo: str, revision: str, device: str) -> None:
        from transformers import AutoModel, AutoTokenizer

        self.tokenizer = AutoTokenizer.from_pretrained(repo, revision=revision)
        if self.tokenizer.pad_token is None:
            self.tokenizer.pad_token = self.tokenizer.eos_token
        dtype = torch.float16 if device.startswith("cuda") else torch.float32
        self.model = AutoModel.from_pretrained(repo, revision=revision, dtype=dtype)
        self.model.to(device)
        self.model.eval()
        self.device = device

    def encode(
        self,
        texts: list[str],
        *,
        batch_size: int,
        convert_to_numpy: bool = True,
        normalize_embeddings: bool = True,
        show_progress_bar: bool = False,
    ) -> np.ndarray:
        if not (convert_to_numpy and normalize_embeddings):
            raise ValueError("Decoder encoder only emits normalized numpy embeddings")
        starts: Any = range(0, len(texts), batch_size)
        if show_progress_bar:
            from tqdm import tqdm

            starts = tqdm(starts, desc="decoder-encode")
        chunks: list[np.ndarray] = []
        for start in starts:
            # Empty/whitespace-only texts tokenize to zero tokens on a raw decoder
            # (SBERT arms embed them via special tokens); encode them as EOS alone.
            batch = [
                text if text.strip() else self.tokenizer.eos_token
                for text in texts[start : start + batch_size]
            ]
            tokens = self.tokenizer(
                batch,
                padding=True,
                truncation=True,
                max_length=DECODER_MAX_TOKENS,
                return_tensors="pt",
            ).to(self.device)
            with torch.no_grad():
                states = self.model(**tokens).last_hidden_state
            pooled = masked_mean_pool(
                states.float().cpu().numpy(),
                tokens["attention_mask"].cpu().numpy(),
            )
            chunks.append(pooled.astype(np.float32, copy=False))
        return np.concatenate(chunks, axis=0)


def load_source_splits(
    corpus: str,
    revision: str,
    *,
    offline: bool,
) -> dict[str, Dataset]:
    """Load each pinned source split, using direct Arrow replay when offline."""

    if not offline:
        dataset_dict = load_dataset(DATASET_REPOS[corpus], revision=revision)
        return {split: dataset_dict[split] for split in DATASET_SPLITS[corpus]}
    cache_slug, file_prefix = CACHED_ARROW_LAYOUT[corpus]
    revision_dir = (
        Path(datasets.config.HF_DATASETS_CACHE)
        / cache_slug
        / "default"
        / "0.0.0"
        / revision
    )
    split_paths = {
        split: revision_dir / f"{file_prefix}-{split}.arrow"
        for split in DATASET_SPLITS[corpus]
    }
    missing = [path for path in split_paths.values() if not path.is_file()]
    if missing:
        raise FileNotFoundError(
            "Pinned Arrow cache is incomplete: "
            + ", ".join(path.as_posix() for path in missing)
        )
    return {split: Dataset.from_file(str(path)) for split, path in split_paths.items()}


def stable_text_hash(value: str) -> str:
    """Hash text without persisting potentially harmful corpus content."""

    return hashlib.sha256(value.encode()).hexdigest()


def examples_digest(rows: list[Example]) -> str:
    """Bind a cache and result record to exact ordered observations."""

    digest = hashlib.sha256()
    for row in rows:
        record = {
            "row_id": row.row_id,
            "prompt_sha256": stable_text_hash(row.prompt),
            "response_sha256": stable_text_hash(row.response),
            "is_safe": row.is_safe,
            "label_source": row.label_source,
            "pair_id": row.pair_id,
        }
        digest.update(json.dumps(record, sort_keys=True).encode("utf-8"))
        digest.update(b"\n")
    return digest.hexdigest()


def parse_beavertails_split(dataset: Any, split: str) -> list[Example]:
    """Parse every usable row from one pinned BeaverTails split."""

    rows: list[Example] = []
    for index, item in enumerate(dataset):
        prompt = item.get("prompt")
        response = item.get("response")
        label = item.get("is_safe")
        if not prompt or response is None or label is None:
            continue
        rows.append(
            Example(
                row_id=f"{split}:{index}",
                corpus="beavertails",
                split=split,
                prompt=str(prompt),
                response=str(response),
                is_safe=int(bool(label)),
                label_source="human",
                pair_id=None,
            )
        )
    return rows


def parse_safe_rlhf_split(dataset: Any, split: str) -> list[Example]:
    """Expand both response slots from one pinned PKU-SafeRLHF split."""

    rows: list[Example] = []
    for index, item in enumerate(dataset):
        prompt = item.get("prompt")
        if not prompt:
            continue
        for response_index in (0, 1):
            response_key = f"response_{response_index}"
            label_key = f"is_response_{response_index}_safe"
            source_key = f"response_{response_index}_source"
            response = item.get(response_key)
            label = item.get(label_key)
            if response is None or label is None:
                continue
            supplied_hash = item.get(f"response_{response_index}_sha256")
            response_id = supplied_hash or stable_text_hash(str(response))
            rows.append(
                Example(
                    row_id=f"{split}:{index}:{response_index}:{response_id}",
                    corpus="safe_rlhf",
                    split=split,
                    prompt=str(prompt),
                    response=str(response),
                    is_safe=int(bool(label)),
                    label_source=str(item.get(source_key) or "unknown"),
                    pair_id=f"{split}:{index}",
                )
            )
    return rows


def parse_aegis_split(dataset: Any, split: str) -> list[Example]:
    """Parse Aegis rows with usable binary response labels."""

    rows: list[Example] = []
    for index, item in enumerate(dataset):
        prompt = item.get("prompt")
        response = item.get("response")
        label = item.get("response_label")
        if (
            not prompt
            or not response
            or not str(response).strip()
            or label not in {"safe", "unsafe"}
        ):
            continue
        rows.append(
            Example(
                row_id=str(item.get("id") or f"{split}:{index}"),
                corpus="aegis",
                split=split,
                prompt=str(prompt),
                response=str(response),
                is_safe=1 if label == "safe" else 0,
                label_source=str(item.get("response_label_source") or "unknown"),
                pair_id=None,
            )
        )
    return rows


LOADERS = {
    "beavertails": parse_beavertails_split,
    "safe_rlhf": parse_safe_rlhf_split,
    "aegis": parse_aegis_split,
}


def summarize_rows(rows: list[Example]) -> dict[str, Any]:
    """Return non-sensitive corpus counts for the run manifest."""

    labels = Counter("safe" if row.is_safe else "unsafe" for row in rows)
    sources = Counter(row.label_source or "unknown" for row in rows)
    source_by_label: dict[str, Counter[str]] = {}
    for row in rows:
        source = row.label_source or "unknown"
        source_by_label.setdefault(source, Counter())[
            "safe" if row.is_safe else "unsafe"
        ] += 1
    prompts = [canonical_prompt(row.prompt) for row in rows]
    prompt_array = np.asarray(prompts)
    label_array = np.asarray([row.is_safe for row in rows], dtype=np.int64)
    mixed_rows = mixed_label_prompt_mask(prompt_array, label_array)
    return {
        "rows": len(rows),
        "unique_prompts": len(set(prompts)),
        "mixed_label_prompts": len(set(prompt_array[mixed_rows])),
        "mixed_label_rows": int(mixed_rows.sum()),
        "labels": dict(sorted(labels.items())),
        "label_sources": dict(sorted(sources.items())),
        "label_source_by_label": {
            source: dict(sorted(counts.items()))
            for source, counts in sorted(source_by_label.items())
        },
        "ordered_rows_sha256": examples_digest(rows),
    }


def cache_key(
    rows: list[Example],
    *,
    corpus: str,
    split: str,
    mode: str,
    encoder_alias: str,
    encoder_revision: str,
) -> str:
    """Construct a collision-resistant, human-readable embedding cache name."""

    rows_hash = examples_digest(rows)[:16]
    return (
        f"{corpus}_{split}_{mode}_{encoder_alias}_{encoder_revision[:12]}_{rows_hash}"
    )


def encode_rows(
    rows: list[Example],
    *,
    corpus: str,
    split: str,
    mode: str,
    encoder_alias: str,
    encoder_repo: str,
    encoder_revision: str,
    model: SentenceTransformer | DecoderMeanPoolEncoder | None,
    cache_dir: Path,
    batch_size: int,
) -> np.ndarray:
    """Load a hash-bound embedding cache or encode the exact declared inputs."""

    key = cache_key(
        rows,
        corpus=corpus,
        split=split,
        mode=mode,
        encoder_alias=encoder_alias,
        encoder_revision=encoder_revision,
    )
    matrix_path = cache_dir / f"{key}.npy"
    metadata_path = cache_dir / f"{key}.json"
    expected = {
        "corpus": corpus,
        "split": split,
        "mode": mode,
        "encoder_repo": encoder_repo,
        "encoder_revision": encoder_revision,
        "ordered_rows_sha256": examples_digest(rows),
        "rows": len(rows),
    }
    if matrix_path.exists() and metadata_path.exists():
        metadata = json.loads(metadata_path.read_text(encoding="utf-8"))
        if metadata == expected:
            matrix = np.load(matrix_path)
            if len(matrix) == len(rows):
                return matrix
    if model is None:
        raise FileNotFoundError(
            f"Validated embedding cache not found for {corpus}/{split}/{mode}/"
            f"{encoder_alias}: {matrix_path}"
        )
    texts = [format_text(row, mode) for row in rows]
    matrix = model.encode(
        texts,
        batch_size=batch_size,
        convert_to_numpy=True,
        normalize_embeddings=True,
        show_progress_bar=True,
    ).astype(np.float32, copy=False)
    np.save(matrix_path, matrix)
    metadata_path.write_text(
        json.dumps(expected, indent=2, sort_keys=True) + "\n", encoding="utf-8"
    )
    return matrix


def select_rows(
    rows: list[Example],
    matrix: np.ndarray,
    mask: np.ndarray,
) -> tuple[list[Example], np.ndarray]:
    """Apply an aligned boolean mask to observations and embeddings."""

    if len(rows) != len(matrix) or len(rows) != len(mask):
        raise ValueError("Rows, embeddings, and mask must align")
    indices = np.flatnonzero(mask)
    return [rows[index] for index in indices], matrix[indices]


def prompt_disjoint_mask(train: list[Example], test: list[Example]) -> np.ndarray:
    """Mark test rows whose exact normalized prompt does not occur in training."""

    train_prompts = {canonical_prompt(row.prompt) for row in train}
    return np.asarray(
        [canonical_prompt(row.prompt) not in train_prompts for row in test], dtype=bool
    )


def paired_evaluation_groups(
    rows: list[Example], cohort: str
) -> tuple[np.ndarray, str]:
    """Choose the declared dependence unit for within-group ranking."""

    if cohort == "discordant_native_pairs":
        if any(row.pair_id is None for row in rows):
            raise ValueError("Native-pair cohort contains a row without pair_id")
        return np.asarray([row.pair_id for row in rows]), "native_pair"
    return np.asarray([canonical_prompt(row.prompt) for row in rows]), "prompt"


def require_primary_cohort(
    corpus: str,
    cohorts: list[tuple[str, list[Example], np.ndarray, list[Example], np.ndarray]],
) -> tuple[str, list[Example], np.ndarray, list[Example], np.ndarray]:
    """Return the frozen primary cohort or fail instead of silently falling back."""

    expected = PRIMARY_COHORT_BY_CORPUS[corpus]
    matches = [cohort for cohort in cohorts if cohort[0] == expected]
    if len(matches) != 1:
        raise ValueError(
            f"Expected exactly one primary cohort {expected!r} for {corpus}, "
            f"found {len(matches)}"
        )
    return matches[0]


def has_enough_classes(rows: list[Example]) -> bool:
    """Require enough observations from both labels for a stable cohort."""

    counts = Counter(row.is_safe for row in rows)
    return counts[0] >= MIN_COHORT_CLASS_ROWS and counts[1] >= MIN_COHORT_CLASS_ROWS


def discordant_native_pair_mask(rows: list[Example]) -> np.ndarray:
    """Select only rows from native source pairs with opposing safety labels."""

    labels_by_pair: dict[str, set[int]] = {}
    for row in rows:
        if row.pair_id is not None:
            labels_by_pair.setdefault(row.pair_id, set()).add(row.is_safe)
    valid_pairs = {
        pair_id for pair_id, labels in labels_by_pair.items() if labels == {0, 1}
    }
    return np.asarray([row.pair_id in valid_pairs for row in rows], dtype=bool)


def primary_cohort_mask(corpus: str, rows: list[Example]) -> np.ndarray:
    """Select the frozen primary controlled cohort for one analysis split."""

    if corpus == "beavertails":
        groups = np.asarray([canonical_prompt(row.prompt) for row in rows])
        labels = np.asarray([row.is_safe for row in rows], dtype=np.int64)
        return mixed_label_prompt_mask(groups, labels)
    if corpus == "safe_rlhf":
        return discordant_native_pair_mask(rows)
    if corpus == "aegis":
        return np.asarray(
            [(row.label_source or "").casefold() == "llm_jury" for row in rows],
            dtype=bool,
        )
    raise ValueError(f"No primary controlled cohort declared for {corpus!r}")


def build_cohorts(
    corpus: str,
    train_rows: list[Example],
    train_matrix: np.ndarray,
    test_rows: list[Example],
    test_matrix: np.ndarray,
) -> list[tuple[str, list[Example], np.ndarray, list[Example], np.ndarray]]:
    """Construct frozen full, prompt-matched, paired, and source-control arms."""

    cohorts = [("hash_all", train_rows, train_matrix, test_rows, test_matrix)]

    train_groups = np.asarray([canonical_prompt(row.prompt) for row in train_rows])
    train_labels = np.asarray([row.is_safe for row in train_rows], dtype=np.int64)
    test_groups = np.asarray([canonical_prompt(row.prompt) for row in test_rows])
    test_labels = np.asarray([row.is_safe for row in test_rows], dtype=np.int64)
    mixed_train_rows, mixed_train_matrix = select_rows(
        train_rows, train_matrix, mixed_label_prompt_mask(train_groups, train_labels)
    )
    mixed_test_rows, mixed_test_matrix = select_rows(
        test_rows, test_matrix, mixed_label_prompt_mask(test_groups, test_labels)
    )
    if has_enough_classes(mixed_test_rows):
        cohorts.append(
            (
                "mixed_prompt_eval_full_fit",
                train_rows,
                train_matrix,
                mixed_test_rows,
                mixed_test_matrix,
            )
        )
    if has_enough_classes(mixed_train_rows) and has_enough_classes(mixed_test_rows):
        cohorts.append(
            (
                "mixed_prompt_fit_eval",
                mixed_train_rows,
                mixed_train_matrix,
                mixed_test_rows,
                mixed_test_matrix,
            )
        )

    if corpus == "safe_rlhf":
        paired_train_rows, paired_train_matrix = select_rows(
            train_rows, train_matrix, discordant_native_pair_mask(train_rows)
        )
        paired_test_rows, paired_test_matrix = select_rows(
            test_rows, test_matrix, discordant_native_pair_mask(test_rows)
        )
        if has_enough_classes(paired_train_rows) and has_enough_classes(
            paired_test_rows
        ):
            cohorts.append(
                (
                    "discordant_native_pairs",
                    paired_train_rows,
                    paired_train_matrix,
                    paired_test_rows,
                    paired_test_matrix,
                )
            )

    if corpus == "aegis":
        jury_train_mask = np.asarray(
            [(row.label_source or "").casefold() == "llm_jury" for row in train_rows]
        )
        jury_test_mask = np.asarray(
            [(row.label_source or "").casefold() == "llm_jury" for row in test_rows]
        )
        jury_train_rows, jury_train_matrix = select_rows(
            train_rows, train_matrix, jury_train_mask
        )
        jury_test_rows, jury_test_matrix = select_rows(
            test_rows, test_matrix, jury_test_mask
        )
        if has_enough_classes(jury_train_rows) and has_enough_classes(jury_test_rows):
            cohorts.append(
                (
                    "llm_jury_source_control",
                    jury_train_rows,
                    jury_train_matrix,
                    jury_test_rows,
                    jury_test_matrix,
                )
            )
    return cohorts


def evaluate_cohort(
    *,
    corpus: str,
    encoder: str,
    mode: str,
    cohort: str,
    train_rows: list[Example],
    train_matrix: np.ndarray,
    test_rows: list[Example],
    test_matrix: np.ndarray,
    n_boot: int,
    include_logistic: bool,
) -> tuple[list[dict[str, Any]], dict[str, Any]]:
    """Fit every readout once and evaluate with prompt-clustered uncertainty."""

    train_labels = np.asarray([row.is_safe for row in train_rows], dtype=np.int64)
    test_labels = np.asarray([row.is_safe for row in test_rows], dtype=np.int64)
    train_groups = np.asarray([canonical_prompt(row.prompt) for row in train_rows])
    test_groups = np.asarray([canonical_prompt(row.prompt) for row in test_rows])
    paired_groups, paired_group_unit = paired_evaluation_groups(test_rows, cohort)
    paired_group_count = mixed_label_group_count(paired_groups, test_labels)
    readouts = fit_linear_readouts(train_matrix, train_labels, train_groups)
    scores = score_linear_readouts(readouts, test_matrix)

    if include_logistic:
        classifier = LogisticRegression(
            max_iter=LOGISTIC_MAX_ITERATIONS,
            random_state=BOOTSTRAP_SEED,
        ).fit(train_matrix, train_labels)
        scores["logistic"] = classifier.predict_proba(test_matrix)[:, 1]
    train_log_lengths = np.log1p(
        np.asarray([len(row.response) for row in train_rows], dtype=np.float64)
    )
    test_log_lengths = np.log1p(
        np.asarray([len(row.response) for row in test_rows], dtype=np.float64)
    )
    scores["response_log_length"] = fit_signed_scalar_score(
        train_log_lengths,
        train_labels,
        test_log_lengths,
    )
    scores["source_prior"] = fit_source_prior_scores(train_rows, test_rows)

    bootstrap_scores = {
        method: scores[method] for method in PRIMARY_METHODS if method in scores
    }
    intervals, deltas = cluster_bootstrap_auc_many(
        test_labels,
        bootstrap_scores,
        test_groups,
        baseline="safe_centroid",
        n_boot=n_boot,
        seed=BOOTSTRAP_SEED,
    )
    rows: list[dict[str, Any]] = []
    for method, predictions in scores.items():
        if method in PRIMARY_METHODS:
            interval = intervals[method]
            low = interval.low
            high = interval.high
            valid_resamples = interval.valid_resamples
            point = interval.point
        else:
            point = float(roc_auc_score(test_labels, predictions))
            low = None
            high = None
            valid_resamples = None
        if method in PRIMARY_METHODS:
            delta = deltas[method]
            delta_point = delta.point
            delta_low = delta.low
            delta_high = delta.high
        else:
            delta_point = None
            delta_low = None
            delta_high = None
        if paired_group_count:
            pair_result = paired_prompt_accuracy(
                test_labels, predictions, paired_groups
            )
            pair_accuracy = pair_result.accuracy
            evaluated_groups = pair_result.n_prompts
        else:
            pair_accuracy = None
            evaluated_groups = 0
        rows.append(
            {
                "kind": "within_corpus",
                "corpus": corpus,
                "fit_corpus": corpus,
                "eval_corpus": corpus,
                "encoder": encoder,
                "mode": mode,
                "cohort": cohort,
                "method": method,
                "n_train": len(train_rows),
                "n_test": len(test_rows),
                "test_safe": int(test_labels.sum()),
                "test_unsafe": int((1 - test_labels).sum()),
                "test_prompts": len(set(test_groups)),
                "auc": point,
                "auc_ci_low": low,
                "auc_ci_high": high,
                "bootstrap_resamples": valid_resamples,
                "auc_delta_vs_safe_centroid": delta_point,
                "auc_delta_ci_low": delta_low,
                "auc_delta_ci_high": delta_high,
                "paired_group_accuracy": pair_accuracy,
                "paired_groups": evaluated_groups,
                "paired_group_unit": paired_group_unit,
                "paired_prompt_accuracy": (
                    pair_accuracy if paired_group_unit == "prompt" else None
                ),
                "paired_prompts": (
                    evaluated_groups if paired_group_unit == "prompt" else 0
                ),
            }
        )
    diagnostics = {
        "corpus": corpus,
        "encoder": encoder,
        "mode": mode,
        "cohort": cohort,
        "has_rankone": readouts.rankone is not None,
        "rankone_fit_groups": mixed_label_group_count(train_groups, train_labels),
        **centroid_geometry(train_matrix, train_labels),
    }
    return rows, diagnostics


def evaluate_transfer(
    *,
    fit_corpus: str,
    eval_corpus: str,
    encoder: str,
    mode: str,
    train_rows: list[Example],
    train_matrix: np.ndarray,
    test_rows: list[Example],
    test_matrix: np.ndarray,
    n_boot: int,
    cohort: str = "primary_controlled_exact_prompt_decontaminated",
) -> list[dict[str, Any]]:
    """Evaluate cross-corpus transfer on declared controlled cohorts."""

    original_test_rows = len(test_rows)
    kept_rows, kept_matrix = select_rows(
        test_rows, test_matrix, prompt_disjoint_mask(train_rows, test_rows)
    )
    if not has_enough_classes(kept_rows):
        return []
    train_labels = np.asarray([row.is_safe for row in train_rows], dtype=np.int64)
    train_groups = np.asarray([canonical_prompt(row.prompt) for row in train_rows])
    test_labels = np.asarray([row.is_safe for row in kept_rows], dtype=np.int64)
    test_groups = np.asarray([canonical_prompt(row.prompt) for row in kept_rows])
    readouts = fit_linear_readouts(train_matrix, train_labels, train_groups)
    scores = score_linear_readouts(readouts, kept_matrix)
    bootstrap_scores = {
        method: scores[method] for method in PRIMARY_METHODS if method in scores
    }
    intervals, deltas = cluster_bootstrap_auc_many(
        test_labels,
        bootstrap_scores,
        test_groups,
        baseline="safe_centroid",
        n_boot=n_boot,
        seed=BOOTSTRAP_SEED,
    )
    results: list[dict[str, Any]] = []
    for method in PRIMARY_METHODS:
        if method not in scores:
            continue
        interval = intervals[method]
        delta = deltas[method]
        results.append(
            {
                "kind": "cross_corpus",
                "corpus": None,
                "fit_corpus": fit_corpus,
                "eval_corpus": eval_corpus,
                "encoder": encoder,
                "mode": mode,
                "cohort": cohort,
                "method": method,
                "n_train": len(train_rows),
                "n_test": len(kept_rows),
                "prompt_overlap_rows_removed": original_test_rows - len(kept_rows),
                "rankone_fit_groups": mixed_label_group_count(
                    train_groups, train_labels
                ),
                "test_safe": int(test_labels.sum()),
                "test_unsafe": int((1 - test_labels).sum()),
                "test_prompts": len(set(test_groups)),
                "auc": interval.point,
                "auc_ci_low": interval.low,
                "auc_ci_high": interval.high,
                "bootstrap_resamples": interval.valid_resamples,
                "auc_delta_vs_safe_centroid": delta.point,
                "auc_delta_ci_low": delta.low,
                "auc_delta_ci_high": delta.high,
                "paired_prompt_accuracy": None,
                "paired_prompts": 0,
                "paired_group_accuracy": None,
                "paired_groups": 0,
                "paired_group_unit": None,
            }
        )
    return results


def evaluate_response_overlap_sensitivity(
    *,
    corpus: str,
    encoder: str,
    mode: str,
    cohort: str,
    train_rows: list[Example],
    train_matrix: np.ndarray,
    test_rows: list[Example],
    test_matrix: np.ndarray,
) -> list[dict[str, Any]]:
    """Recompute primary AUCs after removing normalized response overlap."""

    train_labels = np.asarray([row.is_safe for row in train_rows], dtype=np.int64)
    test_labels = np.asarray([row.is_safe for row in test_rows], dtype=np.int64)
    train_groups = np.asarray([canonical_prompt(row.prompt) for row in train_rows])
    readouts = fit_linear_readouts(train_matrix, train_labels, train_groups)
    original_scores = score_linear_readouts(readouts, test_matrix)
    keep_mask = response_disjoint_mask(train_rows, test_rows)
    kept_rows, kept_matrix = select_rows(test_rows, test_matrix, keep_mask)
    if not has_enough_classes(kept_rows):
        raise ValueError(
            f"Response-disjoint sensitivity lost a class for {corpus}/{encoder}/{mode}"
        )
    kept_labels = np.asarray([row.is_safe for row in kept_rows], dtype=np.int64)
    kept_scores = score_linear_readouts(readouts, kept_matrix)
    removed_by_label = Counter(
        "safe" if row.is_safe else "unsafe"
        for row, keep in zip(test_rows, keep_mask, strict=True)
        if not keep
    )
    rows: list[dict[str, Any]] = []
    for method in PRIMARY_METHODS:
        if method not in original_scores:
            continue
        original_auc = float(roc_auc_score(test_labels, original_scores[method]))
        disjoint_auc = float(roc_auc_score(kept_labels, kept_scores[method]))
        rows.append(
            {
                "kind": "response_overlap_sensitivity",
                "corpus": corpus,
                "encoder": encoder,
                "mode": mode,
                "cohort": cohort,
                "method": method,
                "n_train": len(train_rows),
                "n_test_original": len(test_rows),
                "n_test_response_disjoint": len(kept_rows),
                "response_overlap_rows_removed": len(test_rows) - len(kept_rows),
                "response_overlap_safe_removed": removed_by_label["safe"],
                "response_overlap_unsafe_removed": removed_by_label["unsafe"],
                "auc_original": original_auc,
                "auc_response_disjoint": disjoint_auc,
                "auc_delta": disjoint_auc - original_auc,
            }
        )
    return rows


def evaluate_operating_points(
    *,
    corpus: str,
    encoder: str,
    mode: str,
    cohort: str,
    train_rows: list[Example],
    train_matrix: np.ndarray,
    validation_rows: list[Example],
    validation_matrix: np.ndarray,
    test_rows: list[Example],
    test_matrix: np.ndarray,
    n_boot: int,
) -> list[dict[str, Any]]:
    """Calibrate false-safe targets on validation and evaluate held-out test utility."""

    train_labels = np.asarray([row.is_safe for row in train_rows], dtype=np.int64)
    validation_labels = np.asarray(
        [row.is_safe for row in validation_rows], dtype=np.int64
    )
    test_labels = np.asarray([row.is_safe for row in test_rows], dtype=np.int64)
    train_groups = np.asarray([canonical_prompt(row.prompt) for row in train_rows])
    validation_groups = np.asarray(
        [canonical_prompt(row.prompt) for row in validation_rows]
    )
    test_groups = np.asarray([canonical_prompt(row.prompt) for row in test_rows])
    readouts = fit_linear_readouts(train_matrix, train_labels, train_groups)
    validation_all_scores = score_linear_readouts(readouts, validation_matrix)
    test_all_scores = score_linear_readouts(readouts, test_matrix)
    validation_scores = {
        method: validation_all_scores[method] for method in OPERATING_POINT_METHODS
    }
    test_scores = {
        method: test_all_scores[method] for method in OPERATING_POINT_METHODS
    }
    intervals = cluster_bootstrap_operating_points_many(
        validation_labels,
        validation_scores,
        validation_groups,
        test_labels,
        test_scores,
        test_groups,
        target_false_safe_rates=OPERATING_POINT_FALSE_SAFE_TARGETS,
        n_boot=n_boot,
        seed=BOOTSTRAP_SEED,
    )
    rows: list[dict[str, Any]] = []
    for method in OPERATING_POINT_METHODS:
        for target_fsr in OPERATING_POINT_FALSE_SAFE_TARGETS:
            threshold = calibrate_false_safe_threshold(
                validation_scores[method],
                validation_labels,
                target_fsr=target_fsr,
            )
            validation_rates = operating_point_rates(
                validation_scores[method], validation_labels, threshold
            )
            test_rates = operating_point_rates(
                test_scores[method], test_labels, threshold
            )
            interval = intervals[(method, target_fsr)]
            rows.append(
                {
                    "kind": "validation_calibrated_operating_point",
                    "corpus": corpus,
                    "encoder": encoder,
                    "mode": mode,
                    "cohort": cohort,
                    "method": method,
                    "target_false_safe_rate": target_fsr,
                    "threshold": threshold,
                    "threshold_rule": (
                        "accept iff score >= nextafter(descending unsafe validation "
                        "score at floor(target * n_unsafe), +inf)"
                    ),
                    "n_train": len(train_rows),
                    "n_validation": len(validation_rows),
                    "n_test": len(test_rows),
                    "validation_safe": int(validation_labels.sum()),
                    "validation_unsafe": int((1 - validation_labels).sum()),
                    "validation_prompts": len(set(validation_groups)),
                    "test_safe": int(test_labels.sum()),
                    "test_unsafe": int((1 - test_labels).sum()),
                    "test_prompts": len(set(test_groups)),
                    "validation_false_safe_count": (validation_rates.false_safe_count),
                    "validation_false_safe_denominator": (
                        validation_rates.false_safe_denominator
                    ),
                    "validation_false_safe_rate": (validation_rates.false_safe_rate),
                    "validation_safe_accept_count": (
                        validation_rates.safe_accept_count
                    ),
                    "validation_safe_accept_denominator": (
                        validation_rates.safe_accept_denominator
                    ),
                    "validation_safe_acceptance": (validation_rates.safe_acceptance),
                    "test_false_safe_count": test_rates.false_safe_count,
                    "test_false_safe_denominator": (test_rates.false_safe_denominator),
                    "test_false_safe_rate": test_rates.false_safe_rate,
                    "test_safe_accept_count": test_rates.safe_accept_count,
                    "test_safe_accept_denominator": (
                        test_rates.safe_accept_denominator
                    ),
                    "test_safe_acceptance": test_rates.safe_acceptance,
                    "test_false_safe_ci_low": interval.false_safe_low,
                    "test_false_safe_ci_high": interval.false_safe_high,
                    "test_safe_acceptance_ci_low": (interval.safe_acceptance_low),
                    "test_safe_acceptance_ci_high": (interval.safe_acceptance_high),
                    "bootstrap_resamples_requested": n_boot,
                    "bootstrap_resamples_valid": interval.valid_resamples,
                    "bootstrap_seed": BOOTSTRAP_SEED,
                    "validation_cluster_unit": "canonical_prompt",
                    "test_cluster_unit": "canonical_prompt",
                    "uncertainty_scope": (
                        "validation threshold and test sampling conditional on "
                        "fixed train fit"
                    ),
                }
            )
    return rows


def current_environment() -> dict[str, Any]:
    """Record the versions that can change numerical output."""

    environment: dict[str, Any] = {
        "python": sys.version,
        "platform": platform.platform(),
        "numpy": np.__version__,
        "scikit_learn": sklearn.__version__,
        "torch": torch.__version__,
        "cuda_available": torch.cuda.is_available(),
        "cuda_version": torch.version.cuda,
        "sentence_transformers": sentence_transformers.__version__,
        "transformers": transformers.__version__,
        "datasets": datasets.__version__,
        "huggingface_hub": huggingface_hub.__version__,
        "matplotlib": matplotlib.__version__,
    }
    if torch.cuda.is_available():
        properties = torch.cuda.get_device_properties(0)
        environment["cuda_device_name"] = properties.name
        environment["cuda_device_total_memory_bytes"] = properties.total_memory
    return environment


def source_manifest() -> dict[str, dict[str, Any]]:
    """Hash the exact source files that define and test the result artifact."""

    package_dir = Path(__file__).resolve().parent
    relative_paths = (
        Path("run_study.py"),
        Path("study.py"),
        Path("make_figures.py"),
        Path("tests/test_make_figures.py"),
        Path("tests/test_run_study.py"),
        Path("tests/test_study.py"),
    )
    manifest: dict[str, dict[str, Any]] = {}
    for relative_path in relative_paths:
        data = (package_dir / relative_path).read_bytes()
        manifest[relative_path.as_posix()] = {
            "bytes": len(data),
            "sha256": hashlib.sha256(data).hexdigest(),
        }
    return manifest


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument(
        "--encoders", nargs="+", choices=sorted(ENCODER_REPOS), default=["minilm"]
    )
    parser.add_argument(
        "--modes",
        nargs="+",
        choices=["prompt", "response", "prompt_response"],
        default=["response", "prompt_response"],
    )
    parser.add_argument("--bootstrap", type=int, default=DEFAULT_BOOTSTRAP_RESAMPLES)
    parser.add_argument("--batch-size", type=int, default=DEFAULT_BATCH_SIZE)
    parser.add_argument(
        "--device", default="cuda" if torch.cuda.is_available() else "cpu"
    )
    parser.add_argument("--include-logistic", action="store_true")
    parser.add_argument("--skip-transfer", action="store_true")
    parser.add_argument(
        "--cache-only",
        action="store_true",
        help="Require every hash-bound embedding cache; never load encoder weights.",
    )
    parser.add_argument(
        "--resolve-latest-revisions",
        action="store_true",
        help="Resolve current Hugging Face heads instead of the frozen paper revisions.",
    )
    parser.add_argument(
        "--offline",
        action="store_true",
        help="Use only locally cached Hugging Face datasets, models, and revisions.",
    )
    parser.add_argument(
        "--skip-response-overlap-sensitivity",
        action="store_true",
        help="Skip the primary-cohort normalized-response overlap audit.",
    )
    parser.add_argument(
        "--include-operating-points",
        action="store_true",
        help="Encode validation and evaluate false-safe operating points.",
    )
    parser.add_argument(
        "--operating-point-bootstrap",
        type=int,
        default=DEFAULT_OPERATING_POINT_BOOTSTRAP_RESAMPLES,
    )
    parser.add_argument(
        "--split-salt",
        default=FROZEN_SPLIT_SALT,
        help="Prompt-hash split salt; override only for split-sensitivity analysis.",
    )
    parser.add_argument("--cache-dir", type=Path, default=Path("cache"))
    parser.add_argument(
        "--output", type=Path, default=Path("results/controlled_study.json")
    )
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    if args.bootstrap <= 0:
        raise ValueError("--bootstrap must be positive")
    if args.operating_point_bootstrap <= 0:
        raise ValueError("--operating-point-bootstrap must be positive")
    if not args.split_salt:
        raise ValueError("--split-salt must be non-empty")
    if args.offline:
        os.environ["HF_HUB_OFFLINE"] = "1"
        os.environ["HF_DATASETS_OFFLINE"] = "1"
        hf_constants.HF_HUB_OFFLINE = True
        datasets.config.HF_DATASETS_OFFLINE = True
    args.cache_dir.mkdir(parents=True, exist_ok=True)
    args.output.parent.mkdir(parents=True, exist_ok=True)

    if args.resolve_latest_revisions:
        api = HfApi()
        dataset_revisions = {
            alias: api.dataset_info(repo).sha for alias, repo in DATASET_REPOS.items()
        }
        encoder_revisions = {
            alias: api.model_info(ENCODER_REPOS[alias]).sha for alias in args.encoders
        }
        revision_policy = "resolved_live_heads"
    else:
        dataset_revisions = dict(FROZEN_DATASET_REVISIONS)
        encoder_revisions = {
            alias: FROZEN_ENCODER_REVISIONS[alias] for alias in args.encoders
        }
        revision_policy = "frozen_paper_revisions"

    corpora: dict[str, dict[str, list[Example]]] = {}
    manifest: dict[str, Any] = {}
    for corpus, parser in LOADERS.items():
        revision = dataset_revisions[corpus]
        source_dataset = load_source_splits(
            corpus,
            revision,
            offline=args.offline,
        )
        source_records_by_split = {
            split: len(source_dataset[split]) for split in DATASET_SPLITS[corpus]
        }
        source_records_total = sum(source_records_by_split.values())
        response_candidates = (
            2 * source_records_total if corpus == "safe_rlhf" else source_records_total
        )
        source_rows = [
            row
            for split in DATASET_SPLITS[corpus]
            for row in parser(source_dataset[split], split)
        ]
        deduplicated_rows, deduplication = deduplicate_examples(source_rows)
        analysis_splits = {
            split: [
                row
                for row in deduplicated_rows
                if assign_prompt_split(row.prompt, salt=args.split_salt) == split
            ]
            for split in ("train", "validation", "test")
        }
        train_rows = analysis_splits["train"]
        test_rows = analysis_splits["test"]
        corpora[corpus] = analysis_splits
        manifest[corpus] = {
            "repo": DATASET_REPOS[corpus],
            "revision": revision,
            "source_splits": DATASET_SPLITS[corpus],
            "source_records_by_split": source_records_by_split,
            "source_records_total": source_records_total,
            "candidate_response_rows": response_candidates,
            "emitted_response_rows": len(source_rows),
            "candidate_response_rows_excluded": response_candidates - len(source_rows),
            "split_policy": "sha256(prompt_salt + canonical_prompt), 70/15/15",
            "split_salt": args.split_salt,
            "deduplication": {
                "input_rows": deduplication.input_rows,
                "output_rows": deduplication.output_rows,
                "exact_duplicates_removed": deduplication.exact_duplicates_removed,
                "conflicting_rows_removed": deduplication.conflicting_rows_removed,
                "conflicting_pairs": deduplication.conflicting_pairs,
            },
            "train": summarize_rows(train_rows),
            "validation": summarize_rows(analysis_splits["validation"]),
            "test": summarize_rows(test_rows),
            "exact_train_test_prompt_overlap": 0,
        }

    result_rows: list[dict[str, Any]] = []
    diagnostics: list[dict[str, Any]] = []
    response_overlap_sensitivity: list[dict[str, Any]] = []
    operating_points: list[dict[str, Any]] = []
    for encoder_alias in args.encoders:
        encoder_repo = ENCODER_REPOS[encoder_alias]
        encoder_revision = encoder_revisions[encoder_alias]
        model: SentenceTransformer | DecoderMeanPoolEncoder | None
        if args.cache_only:
            model = None
        elif encoder_alias in DECODER_ALIASES:
            model = DecoderMeanPoolEncoder(encoder_repo, encoder_revision, args.device)
        else:
            model = SentenceTransformer(
                encoder_repo,
                revision=encoder_revision,
                device=args.device,
            )
        for mode in args.modes:
            embedded: dict[str, dict[str, np.ndarray]] = {}
            primary_cohorts: dict[
                str,
                tuple[
                    str,
                    list[Example],
                    np.ndarray,
                    list[Example],
                    np.ndarray,
                ],
            ] = {}
            for corpus, splits in corpora.items():
                embedded[corpus] = {
                    "train": encode_rows(
                        splits["train"],
                        corpus=corpus,
                        split="hash_train",
                        mode=mode,
                        encoder_alias=encoder_alias,
                        encoder_repo=encoder_repo,
                        encoder_revision=encoder_revision,
                        model=model,
                        cache_dir=args.cache_dir,
                        batch_size=args.batch_size,
                    ),
                    "test": encode_rows(
                        splits["test"],
                        corpus=corpus,
                        split="hash_test",
                        mode=mode,
                        encoder_alias=encoder_alias,
                        encoder_repo=encoder_repo,
                        encoder_revision=encoder_revision,
                        model=model,
                        cache_dir=args.cache_dir,
                        batch_size=args.batch_size,
                    ),
                }
                if args.include_operating_points:
                    embedded[corpus]["validation"] = encode_rows(
                        splits["validation"],
                        corpus=corpus,
                        split="hash_validation",
                        mode=mode,
                        encoder_alias=encoder_alias,
                        encoder_repo=encoder_repo,
                        encoder_revision=encoder_revision,
                        model=model,
                        cache_dir=args.cache_dir,
                        batch_size=args.batch_size,
                    )
                cohorts = build_cohorts(
                    corpus,
                    splits["train"],
                    embedded[corpus]["train"],
                    splits["test"],
                    embedded[corpus]["test"],
                )
                primary_cohorts[corpus] = require_primary_cohort(corpus, cohorts)
                for cohort in cohorts:
                    cohort_name, train_rows, train_matrix, test_rows, test_matrix = (
                        cohort
                    )
                    rows, cohort_diagnostics = evaluate_cohort(
                        corpus=corpus,
                        encoder=encoder_alias,
                        mode=mode,
                        cohort=cohort_name,
                        train_rows=train_rows,
                        train_matrix=train_matrix,
                        test_rows=test_rows,
                        test_matrix=test_matrix,
                        n_boot=args.bootstrap,
                        include_logistic=args.include_logistic,
                    )
                    result_rows.extend(rows)
                    diagnostics.append(cohort_diagnostics)
                if mode == "response" and not args.skip_response_overlap_sensitivity:
                    (
                        cohort_name,
                        train_rows,
                        train_matrix,
                        test_rows,
                        test_matrix,
                    ) = primary_cohorts[corpus]
                    response_overlap_sensitivity.extend(
                        evaluate_response_overlap_sensitivity(
                            corpus=corpus,
                            encoder=encoder_alias,
                            mode=mode,
                            cohort=cohort_name,
                            train_rows=train_rows,
                            train_matrix=train_matrix,
                            test_rows=test_rows,
                            test_matrix=test_matrix,
                        )
                    )
                if args.include_operating_points:
                    (
                        cohort_name,
                        train_rows,
                        train_matrix,
                        test_rows,
                        test_matrix,
                    ) = primary_cohorts[corpus]
                    validation_rows, validation_matrix = select_rows(
                        splits["validation"],
                        embedded[corpus]["validation"],
                        primary_cohort_mask(corpus, splits["validation"]),
                    )
                    if not has_enough_classes(validation_rows):
                        raise ValueError(
                            f"Primary validation cohort lacks both classes for {corpus}"
                        )
                    operating_points.extend(
                        evaluate_operating_points(
                            corpus=corpus,
                            encoder=encoder_alias,
                            mode=mode,
                            cohort=cohort_name,
                            train_rows=train_rows,
                            train_matrix=train_matrix,
                            validation_rows=validation_rows,
                            validation_matrix=validation_matrix,
                            test_rows=test_rows,
                            test_matrix=test_matrix,
                            n_boot=args.operating_point_bootstrap,
                        )
                    )

            if not args.skip_transfer:
                for fit_corpus, fit_primary in primary_cohorts.items():
                    for eval_corpus, eval_primary in primary_cohorts.items():
                        if fit_corpus == eval_corpus:
                            continue
                        _, train_rows, train_matrix, _, _ = fit_primary
                        _, _, _, test_rows, test_matrix = eval_primary
                        result_rows.extend(
                            evaluate_transfer(
                                fit_corpus=fit_corpus,
                                eval_corpus=eval_corpus,
                                encoder=encoder_alias,
                                mode=mode,
                                train_rows=train_rows,
                                train_matrix=train_matrix,
                                test_rows=test_rows,
                                test_matrix=test_matrix,
                                n_boot=args.bootstrap,
                            )
                        )

    payload = {
        "schema_version": 3,
        "created_at": datetime.now(timezone.utc).isoformat(),
        "command": " ".join(sys.argv),
        "bootstrap_seed": BOOTSTRAP_SEED,
        "frozen_split_salt": args.split_salt,
        "bootstrap_resamples_requested": args.bootstrap,
        "revision_policy": revision_policy,
        "source_manifest": source_manifest(),
        "environment": current_environment(),
        "dataset_manifest": manifest,
        "encoders": {
            alias: {
                "repo": ENCODER_REPOS[alias],
                "revision": encoder_revisions[alias],
            }
            for alias in args.encoders
        },
        "modes": args.modes,
        "diagnostics": diagnostics,
        "response_overlap_sensitivity": response_overlap_sensitivity,
        "operating_points": operating_points,
        "results": result_rows,
    }
    args.output.write_text(
        json.dumps(payload, indent=2, sort_keys=True) + "\n", encoding="utf-8"
    )
    print(f"wrote {len(result_rows)} result rows to {args.output}")


if __name__ == "__main__":
    main()


==> anc/one-class-centroid-v2/src/study.py <==
"""Controlled readouts and statistics for the one-class centroid study."""

from __future__ import annotations

import hashlib
import re
import unicodedata
from collections import defaultdict
from dataclasses import dataclass
from typing import Literal

import numpy as np
from sklearn.metrics import roc_auc_score

TextMode = Literal["prompt", "response", "prompt_response"]

_WHITESPACE = re.compile(r"\s+")
MIN_VALID_BOOTSTRAP_FRACTION = 0.95


@dataclass(frozen=True)
class Example:
    """One immutable response-safety observation."""

    row_id: str
    corpus: str
    split: str
    prompt: str
    response: str
    is_safe: int
    label_source: str | None
    pair_id: str | None = None


@dataclass(frozen=True)
class LinearReadouts:
    """Vectors fitted on a common frozen embedding matrix."""

    safe_centroid: np.ndarray
    unsafe_centroid: np.ndarray
    diff_means: np.ndarray
    centered_safe: np.ndarray
    rankone: np.ndarray | None


@dataclass(frozen=True)
class AucInterval:
    """Observed ROC-AUC with a prompt-cluster bootstrap interval."""

    point: float
    low: float
    high: float
    valid_resamples: int


@dataclass(frozen=True)
class PairedAccuracy:
    """Within-prompt probability that safe responses outrank unsafe responses."""

    accuracy: float
    n_prompts: int


@dataclass(frozen=True)
class OperatingPointRates:
    """False-safe and safe-acceptance counts at a fixed threshold."""

    false_safe_count: int
    false_safe_denominator: int
    false_safe_rate: float
    safe_accept_count: int
    safe_accept_denominator: int
    safe_acceptance: float


@dataclass(frozen=True)
class OperatingPointInterval:
    """Prompt-cluster uncertainty for a validation-calibrated operating point."""

    false_safe_low: float
    false_safe_high: float
    safe_acceptance_low: float
    safe_acceptance_high: float
    valid_resamples: int


@dataclass(frozen=True)
class DeduplicationReport:
    """Accounting for exact duplicates and contradictory duplicate labels."""

    input_rows: int
    output_rows: int
    exact_duplicates_removed: int
    conflicting_rows_removed: int
    conflicting_pairs: int


def _canonical_text(value: str) -> str:
    """Normalize text identity without fuzzy or semantic matching."""

    normalized = unicodedata.normalize("NFKC", value).strip().casefold()
    return _WHITESPACE.sub(" ", normalized)


def canonical_prompt(prompt: str) -> str:
    """Normalize exact prompt identity without fuzzy or semantic matching."""

    return _canonical_text(prompt)


def canonical_response(response: str) -> str:
    """Normalize exact response identity for train/test overlap audits."""

    return _canonical_text(response)


def assign_prompt_split(prompt: str, *, salt: str) -> str:
    """Assign a prompt to a frozen 70/15/15 hash split."""

    if not salt:
        raise ValueError("Split salt must be non-empty")
    payload = f"{salt}\n{canonical_prompt(prompt)}".encode()
    bucket = int.from_bytes(hashlib.sha256(payload).digest()[:8], "big") % 10_000
    if bucket < 7_000:
        return "train"
    if bucket < 8_500:
        return "validation"
    return "test"


def deduplicate_examples(
    rows: list[Example],
) -> tuple[list[Example], DeduplicationReport]:
    """Deduplicate exact prompt-response pairs and drop label-conflicting pairs."""

    grouped: dict[tuple[str, str], list[Example]] = defaultdict(list)
    for row in rows:
        key = (canonical_prompt(row.prompt), row.response)
        grouped[key].append(row)

    kept: list[Example] = []
    exact_duplicates_removed = 0
    conflicting_rows_removed = 0
    conflicting_pairs = 0
    for duplicates in grouped.values():
        representatives: dict[int, Example] = {}
        for row in duplicates:
            if row.is_safe in representatives:
                exact_duplicates_removed += 1
            else:
                representatives[row.is_safe] = row
        if len(representatives) > 1:
            conflicting_pairs += 1
            conflicting_rows_removed += len(representatives)
            continue
        kept.append(next(iter(representatives.values())))
    return kept, DeduplicationReport(
        input_rows=len(rows),
        output_rows=len(kept),
        exact_duplicates_removed=exact_duplicates_removed,
        conflicting_rows_removed=conflicting_rows_removed,
        conflicting_pairs=conflicting_pairs,
    )


def format_text(example: Example, mode: TextMode) -> str:
    """Render the exact encoder input for a declared ablation arm."""

    if mode == "prompt":
        return example.prompt
    if mode == "response":
        return example.response
    if mode == "prompt_response":
        return f"Query: {example.prompt}\nResponse: {example.response}"
    raise ValueError(f"Unsupported text mode: {mode}")


def normalize_vector(vector: np.ndarray) -> np.ndarray:
    """Return an L2-normalized vector and fail on degenerate fits."""

    norm = float(np.linalg.norm(vector))
    if not np.isfinite(norm) or norm <= 0.0:
        raise ValueError("Cannot normalize a zero or non-finite vector")
    return vector / norm


def masked_mean_pool(states: np.ndarray, mask: np.ndarray) -> np.ndarray:
    """L2-normalized mean over unmasked token states for decoder embeddings."""

    states = np.asarray(states, dtype=np.float64)
    mask = np.asarray(mask, dtype=np.float64)
    if states.ndim != 3 or mask.shape != states.shape[:2]:
        raise ValueError("states must be (rows, tokens, dim) with an aligned mask")
    counts = mask.sum(axis=1)
    if np.any(counts == 0):
        raise ValueError("Every row must keep at least one unmasked token")
    pooled = (states * mask[:, :, None]).sum(axis=1) / counts[:, None]
    norms = np.linalg.norm(pooled, axis=1, keepdims=True)
    if not np.all(np.isfinite(norms)) or np.any(norms == 0.0):
        raise ValueError("Pooled rows must have finite nonzero norm")
    return pooled / norms


def _group_indices(groups: np.ndarray) -> dict[object, np.ndarray]:
    """Build row indices for each group in one pass."""

    pending: dict[object, list[int]] = defaultdict(list)
    for index, group in enumerate(np.asarray(groups)):
        pending[group.item() if hasattr(group, "item") else group].append(index)
    return {
        group: np.asarray(indices, dtype=np.int64) for group, indices in pending.items()
    }


def fit_linear_readouts(
    embeddings: np.ndarray,
    labels: np.ndarray,
    groups: np.ndarray | None = None,
) -> LinearReadouts:
    """Fit one-class and contrastive global-mean readouts."""

    matrix = np.asarray(embeddings, dtype=np.float64)
    target = np.asarray(labels, dtype=np.int64)
    if matrix.ndim != 2 or len(matrix) != len(target):
        raise ValueError("Embeddings must be a 2-D matrix aligned with labels")
    if set(np.unique(target)) != {0, 1}:
        raise ValueError("Training labels must contain both safe=1 and unsafe=0")

    safe_mean = matrix[target == 1].mean(axis=0)
    unsafe_mean = matrix[target == 0].mean(axis=0)
    common_mean = matrix.mean(axis=0)
    rankone = (
        fit_rankone_direction(matrix, target, groups) if groups is not None else None
    )
    return LinearReadouts(
        safe_centroid=normalize_vector(safe_mean),
        unsafe_centroid=normalize_vector(unsafe_mean),
        diff_means=normalize_vector(safe_mean - unsafe_mean),
        centered_safe=normalize_vector(safe_mean - common_mean),
        rankone=rankone,
    )


def score_linear_readouts(
    model: LinearReadouts, embeddings: np.ndarray
) -> dict[str, np.ndarray]:
    """Score every readout so larger values consistently mean safer."""

    matrix = np.asarray(embeddings, dtype=np.float64)
    safe_score = matrix @ model.safe_centroid
    unsafe_similarity = matrix @ model.unsafe_centroid
    scores = {
        "safe_centroid": safe_score,
        "unsafe_centroid": -unsafe_similarity,
        "two_centroid": safe_score - unsafe_similarity,
        "diff_means": matrix @ model.diff_means,
        "centered_safe": matrix @ model.centered_safe,
    }
    if model.rankone is not None:
        scores["rankone"] = matrix @ model.rankone
    return scores


def centroid_geometry(embeddings: np.ndarray, labels: np.ndarray) -> dict[str, float]:
    """Measure the raw class-mean geometry behind prototype ranking."""

    matrix = np.asarray(embeddings, dtype=np.float64)
    target = np.asarray(labels, dtype=np.int64)
    if matrix.ndim != 2 or len(matrix) != len(target):
        raise ValueError("Embeddings must be a 2-D matrix aligned with labels")
    if set(np.unique(target)) != {0, 1}:
        raise ValueError("Labels must contain both classes")
    safe_mean = matrix[target == 1].mean(axis=0)
    unsafe_mean = matrix[target == 0].mean(axis=0)
    common_mean = matrix.mean(axis=0)
    safe_norm = float(np.linalg.norm(safe_mean))
    unsafe_norm = float(np.linalg.norm(unsafe_mean))
    safe_unit = normalize_vector(safe_mean)
    unsafe_unit = normalize_vector(unsafe_mean)
    return {
        "safe_mean_norm": safe_norm,
        "unsafe_mean_norm": unsafe_norm,
        "common_mean_norm": float(np.linalg.norm(common_mean)),
        "difference_mean_norm": float(np.linalg.norm(safe_mean - unsafe_mean)),
        "cosine_safe_unsafe_centroids": float(np.dot(safe_unit, unsafe_unit)),
        "safe_centroid_expected_safe_score": safe_norm,
        "safe_centroid_expected_unsafe_score": float(np.dot(unsafe_mean, safe_unit)),
        "safe_centroid_expected_score_gap": float(
            np.dot(safe_mean - unsafe_mean, safe_unit)
        ),
    }


def fit_rankone_direction(
    embeddings: np.ndarray,
    labels: np.ndarray,
    groups: np.ndarray | None,
) -> np.ndarray | None:
    """Average per-prompt safe-minus-unsafe vectors, following RankOne's core readout."""

    if groups is None:
        return None
    matrix = np.asarray(embeddings, dtype=np.float64)
    target = np.asarray(labels, dtype=np.int64)
    group_values = np.asarray(groups)
    if not (len(matrix) == len(target) == len(group_values)):
        raise ValueError("Embeddings, labels, and groups must align")
    prompt_directions: list[np.ndarray] = []
    for indices in _group_indices(group_values).values():
        group_labels = target[indices]
        if set(np.unique(group_labels)) != {0, 1}:
            continue
        group_embeddings = matrix[indices]
        difference = group_embeddings[group_labels == 1].mean(
            axis=0
        ) - group_embeddings[group_labels == 0].mean(axis=0)
        norm = float(np.linalg.norm(difference))
        if not np.isfinite(norm) or norm <= 0.0:
            continue
        prompt_directions.append(difference / norm)
    if not prompt_directions:
        return None
    return normalize_vector(np.mean(prompt_directions, axis=0))


def mixed_label_prompt_mask(groups: np.ndarray, labels: np.ndarray) -> np.ndarray:
    """Select rows whose prompt group contains both safety labels."""

    group_values = np.asarray(groups)
    target = np.asarray(labels, dtype=np.int64)
    if len(group_values) != len(target):
        raise ValueError("Groups and labels must align")
    mixed = {
        str(group)
        for group, indices in _group_indices(group_values).items()
        if set(np.unique(target[indices])) == {0, 1}
    }
    return np.asarray([str(group) in mixed for group in group_values], dtype=bool)


def mixed_label_group_count(groups: np.ndarray, labels: np.ndarray) -> int:
    """Count groups containing at least one safe and one unsafe observation."""

    group_values = np.asarray(groups)
    target = np.asarray(labels, dtype=np.int64)
    if len(group_values) != len(target):
        raise ValueError("Groups and labels must align")
    return sum(
        set(np.unique(target[indices])) == {0, 1}
        for indices in _group_indices(group_values).values()
    )


def decontaminate_by_prompt(train: list[Example], test: list[Example]) -> list[Example]:
    """Remove test observations whose exact normalized prompt occurs in training."""

    train_prompts = {canonical_prompt(row.prompt) for row in train}
    return [row for row in test if canonical_prompt(row.prompt) not in train_prompts]


def response_disjoint_mask(train: list[Example], test: list[Example]) -> np.ndarray:
    """Mark test rows whose normalized response does not occur in training."""

    train_responses = {canonical_response(row.response) for row in train}
    return np.asarray(
        [canonical_response(row.response) not in train_responses for row in test],
        dtype=bool,
    )


def fit_source_prior_scores(train: list[Example], test: list[Example]) -> np.ndarray:
    """Score test rows by train-only empirical safety rate of their source."""

    if not train:
        raise ValueError("Training rows must be non-empty")
    by_source: dict[str, list[int]] = defaultdict(list)
    for row in train:
        by_source[row.label_source or "unknown"].append(row.is_safe)
    priors = {source: float(np.mean(labels)) for source, labels in by_source.items()}
    fallback = float(np.mean([row.is_safe for row in train]))
    return np.asarray(
        [priors.get(row.label_source or "unknown", fallback) for row in test],
        dtype=np.float64,
    )


def fit_signed_scalar_score(
    train_values: np.ndarray,
    train_labels: np.ndarray,
    test_values: np.ndarray,
) -> np.ndarray:
    """Orient a scalar feature using train labels, then score test rows."""

    values = np.asarray(train_values, dtype=np.float64)
    labels = np.asarray(train_labels, dtype=np.int64)
    test = np.asarray(test_values, dtype=np.float64)
    if len(values) != len(labels) or set(np.unique(labels)) != {0, 1}:
        raise ValueError("Training scalar and binary labels must align")
    safe_mean = float(values[labels == 1].mean())
    unsafe_mean = float(values[labels == 0].mean())
    direction = 1.0 if safe_mean >= unsafe_mean else -1.0
    return direction * test


def cluster_bootstrap_auc(
    labels: np.ndarray,
    scores: np.ndarray,
    groups: np.ndarray,
    *,
    n_boot: int,
    seed: int,
) -> AucInterval:
    """Bootstrap whole prompt clusters to preserve within-prompt dependence."""

    target = np.asarray(labels, dtype=np.int64)
    predictions = np.asarray(scores, dtype=np.float64)
    group_values = np.asarray(groups)
    if not (len(target) == len(predictions) == len(group_values)):
        raise ValueError("Labels, scores, and groups must align")
    if set(np.unique(target)) != {0, 1}:
        raise ValueError("AUC requires both classes")

    indices = _group_indices(group_values)
    unique_groups = np.asarray(list(indices), dtype=object)
    rng = np.random.default_rng(seed)
    bootstrap_values: list[float] = []
    for _ in range(n_boot):
        sampled_groups = rng.choice(
            unique_groups, size=len(unique_groups), replace=True
        )
        sampled_indices = np.concatenate([indices[group] for group in sampled_groups])
        sampled_labels = target[sampled_indices]
        if len(np.unique(sampled_labels)) != 2:
            continue
        bootstrap_values.append(
            float(roc_auc_score(sampled_labels, predictions[sampled_indices]))
        )
    if not bootstrap_values:
        raise ValueError("No valid bootstrap resamples contained both classes")
    low, high = np.percentile(bootstrap_values, [2.5, 97.5])
    return AucInterval(
        point=float(roc_auc_score(target, predictions)),
        low=float(low),
        high=float(high),
        valid_resamples=len(bootstrap_values),
    )


def calibrate_false_safe_threshold(
    scores: np.ndarray,
    labels: np.ndarray,
    *,
    target_fsr: float,
) -> float:
    """Set a conservative validation threshold for accepting responses as safe."""

    predictions = np.asarray(scores, dtype=np.float64)
    target = np.asarray(labels, dtype=np.int64)
    if not 0.0 < target_fsr < 1.0:
        raise ValueError("target_fsr must lie strictly between zero and one")
    if len(predictions) != len(target) or set(np.unique(target)) != {0, 1}:
        raise ValueError("Finite scores and binary labels must align")
    if not np.all(np.isfinite(predictions)):
        raise ValueError("Operating-point scores must be finite")
    unsafe_scores = np.sort(predictions[target == 0])[::-1]
    allowed_false_safe = int(np.floor(target_fsr * len(unsafe_scores)))
    threshold = float(np.nextafter(unsafe_scores[allowed_false_safe], np.inf))
    achieved = float(np.count_nonzero(unsafe_scores >= threshold)) / len(unsafe_scores)
    if achieved > target_fsr + np.finfo(np.float64).eps:
        raise AssertionError("Calibrated validation false-safe rate exceeded target")
    return threshold


def operating_point_rates(
    scores: np.ndarray,
    labels: np.ndarray,
    threshold: float,
) -> OperatingPointRates:
    """Count false-safe and safe-accept decisions at a declared threshold."""

    predictions = np.asarray(scores, dtype=np.float64)
    target = np.asarray(labels, dtype=np.int64)
    if len(predictions) != len(target) or set(np.unique(target)) != {0, 1}:
        raise ValueError("Scores and binary labels must align")
    if not np.all(np.isfinite(predictions)):
        raise ValueError("Operating-point scores must be finite")
    accepted = predictions >= threshold
    unsafe = target == 0
    safe = target == 1
    false_safe_count = int(np.count_nonzero(accepted & unsafe))
    false_safe_denominator = int(np.count_nonzero(unsafe))
    safe_accept_count = int(np.count_nonzero(accepted & safe))
    safe_accept_denominator = int(np.count_nonzero(safe))
    return OperatingPointRates(
        false_safe_count=false_safe_count,
        false_safe_denominator=false_safe_denominator,
        false_safe_rate=false_safe_count / false_safe_denominator,
        safe_accept_count=safe_accept_count,
        safe_accept_denominator=safe_accept_denominator,
        safe_acceptance=safe_accept_count / safe_accept_denominator,
    )


def cluster_bootstrap_operating_points_many(
    validation_labels: np.ndarray,
    validation_scores: dict[str, np.ndarray],
    validation_groups: np.ndarray,
    test_labels: np.ndarray,
    test_scores: dict[str, np.ndarray],
    test_groups: np.ndarray,
    *,
    target_false_safe_rates: tuple[float, ...],
    n_boot: int,
    seed: int,
) -> dict[tuple[str, float], OperatingPointInterval]:
    """Recalibrate on validation clusters and evaluate shared test-cluster draws."""

    validation_target = np.asarray(validation_labels, dtype=np.int64)
    test_target = np.asarray(test_labels, dtype=np.int64)
    validation_group_values = np.asarray(validation_groups)
    test_group_values = np.asarray(test_groups)
    if n_boot <= 0:
        raise ValueError("n_boot must be positive")
    if not validation_scores or set(validation_scores) != set(test_scores):
        raise ValueError("Validation and test methods must be non-empty and identical")
    if not target_false_safe_rates:
        raise ValueError("At least one target false-safe rate is required")
    for target_fsr in target_false_safe_rates:
        if not 0.0 < target_fsr < 1.0:
            raise ValueError("Target false-safe rates must lie between zero and one")
    if not (
        len(validation_target) == len(validation_group_values)
        and len(test_target) == len(test_group_values)
    ):
        raise ValueError("Labels and prompt groups must align")
    if set(np.unique(validation_target)) != {0, 1} or set(np.unique(test_target)) != {
        0,
        1,
    }:
        raise ValueError("Validation and test labels must contain both classes")
    for method, validation_method_scores in validation_scores.items():
        if len(validation_method_scores) != len(validation_target) or len(
            test_scores[method]
        ) != len(test_target):
            raise ValueError(f"Scores for {method} do not align with labels")
        if not np.all(np.isfinite(validation_method_scores)) or not np.all(
            np.isfinite(test_scores[method])
        ):
            raise ValueError(f"Scores for {method} must be finite")

    validation_indices = _group_indices(validation_group_values)
    test_indices = _group_indices(test_group_values)
    validation_group_for_row = np.empty(len(validation_target), dtype=np.int64)
    test_group_for_row = np.empty(len(test_target), dtype=np.int64)
    for group_index, row_indices in enumerate(validation_indices.values()):
        validation_group_for_row[row_indices] = group_index
    for group_index, row_indices in enumerate(test_indices.values()):
        test_group_for_row[row_indices] = group_index
    validation_group_count = len(validation_indices)
    test_group_count = len(test_indices)
    validation_unsafe = validation_target == 0
    validation_safe = validation_target == 1
    test_unsafe = test_target == 0
    test_safe = test_target == 1
    validation_unsafe_order = {
        method: np.flatnonzero(validation_unsafe)[
            np.argsort(np.asarray(scores, dtype=np.float64)[validation_unsafe])[::-1]
        ]
        for method, scores in validation_scores.items()
    }
    draws: dict[tuple[str, float], tuple[list[float], list[float]]] = {
        (method, target_fsr): ([], [])
        for method in validation_scores
        for target_fsr in target_false_safe_rates
    }
    rng = np.random.default_rng(seed)
    valid_draws = 0
    for _ in range(n_boot):
        sampled_validation_groups = rng.choice(
            validation_group_count, size=validation_group_count, replace=True
        )
        sampled_test_groups = rng.choice(
            test_group_count, size=test_group_count, replace=True
        )
        validation_group_multiplicity = np.bincount(
            sampled_validation_groups, minlength=validation_group_count
        )
        test_group_multiplicity = np.bincount(
            sampled_test_groups, minlength=test_group_count
        )
        validation_row_weights = validation_group_multiplicity[validation_group_for_row]
        test_row_weights = test_group_multiplicity[test_group_for_row]
        validation_unsafe_weight = int(validation_row_weights[validation_unsafe].sum())
        validation_safe_weight = int(validation_row_weights[validation_safe].sum())
        test_unsafe_weight = int(test_row_weights[test_unsafe].sum())
        test_safe_weight = int(test_row_weights[test_safe].sum())
        if (
            min(
                validation_unsafe_weight,
                validation_safe_weight,
                test_unsafe_weight,
                test_safe_weight,
            )
            == 0
        ):
            continue
        valid_draws += 1
        for method, method_validation_scores in validation_scores.items():
            method_validation = np.asarray(method_validation_scores, dtype=np.float64)
            method_test = np.asarray(test_scores[method], dtype=np.float64)
            unsafe_order = validation_unsafe_order[method]
            cumulative_unsafe_weight = np.cumsum(validation_row_weights[unsafe_order])
            for target_fsr in target_false_safe_rates:
                allowed_false_safe = int(
                    np.floor(target_fsr * validation_unsafe_weight)
                )
                boundary_index = int(
                    np.searchsorted(
                        cumulative_unsafe_weight,
                        allowed_false_safe,
                        side="right",
                    )
                )
                threshold = float(
                    np.nextafter(
                        method_validation[unsafe_order[boundary_index]],
                        np.inf,
                    )
                )
                accepted_test = method_test >= threshold
                false_safe_count = int(
                    test_row_weights[accepted_test & test_unsafe].sum()
                )
                safe_accept_count = int(
                    test_row_weights[accepted_test & test_safe].sum()
                )
                false_safe_draws, safe_acceptance_draws = draws[(method, target_fsr)]
                false_safe_draws.append(false_safe_count / test_unsafe_weight)
                safe_acceptance_draws.append(safe_accept_count / test_safe_weight)

    minimum_valid = int(np.ceil(MIN_VALID_BOOTSTRAP_FRACTION * n_boot))
    if valid_draws < minimum_valid:
        raise ValueError(
            f"Only {valid_draws}/{n_boot} operating-point bootstrap draws "
            f"contained both classes; require at least {minimum_valid}"
        )
    intervals: dict[tuple[str, float], OperatingPointInterval] = {}
    for key, (false_safe_draws, safe_acceptance_draws) in draws.items():
        false_safe_low, false_safe_high = np.percentile(false_safe_draws, [2.5, 97.5])
        safe_acceptance_low, safe_acceptance_high = np.percentile(
            safe_acceptance_draws, [2.5, 97.5]
        )
        intervals[key] = OperatingPointInterval(
            false_safe_low=float(false_safe_low),
            false_safe_high=float(false_safe_high),
            safe_acceptance_low=float(safe_acceptance_low),
            safe_acceptance_high=float(safe_acceptance_high),
            valid_resamples=valid_draws,
        )
    return intervals


def cluster_bootstrap_auc_difference(
    labels: np.ndarray,
    first_scores: np.ndarray,
    second_scores: np.ndarray,
    groups: np.ndarray,
    *,
    n_boot: int,
    seed: int,
) -> AucInterval:
    """Estimate a paired prompt-cluster bootstrap interval for an AUC difference."""

    target = np.asarray(labels, dtype=np.int64)
    first = np.asarray(first_scores, dtype=np.float64)
    second = np.asarray(second_scores, dtype=np.float64)
    group_values = np.asarray(groups)
    if not (len(target) == len(first) == len(second) == len(group_values)):
        raise ValueError("Labels, scores, and groups must align")
    if set(np.unique(target)) != {0, 1}:
        raise ValueError("AUC requires both classes")

    indices = _group_indices(group_values)
    unique_groups = np.asarray(list(indices), dtype=object)
    rng = np.random.default_rng(seed)
    differences: list[float] = []
    for _ in range(n_boot):
        sampled_groups = rng.choice(
            unique_groups, size=len(unique_groups), replace=True
        )
        sampled_indices = np.concatenate([indices[group] for group in sampled_groups])
        sampled_labels = target[sampled_indices]
        if len(np.unique(sampled_labels)) != 2:
            continue
        differences.append(
            float(roc_auc_score(sampled_labels, first[sampled_indices]))
            - float(roc_auc_score(sampled_labels, second[sampled_indices]))
        )
    if not differences:
        raise ValueError("No valid bootstrap resamples contained both classes")
    low, high = np.percentile(differences, [2.5, 97.5])
    point = float(roc_auc_score(target, first)) - float(roc_auc_score(target, second))
    return AucInterval(
        point=point,
        low=float(low),
        high=float(high),
        valid_resamples=len(differences),
    )


def cluster_bootstrap_auc_many(
    labels: np.ndarray,
    scores: dict[str, np.ndarray],
    groups: np.ndarray,
    *,
    baseline: str,
    n_boot: int,
    seed: int,
) -> tuple[dict[str, AucInterval], dict[str, AucInterval]]:
    """Bootstrap several methods and paired baseline deltas on shared draws."""

    target = np.asarray(labels, dtype=np.int64)
    group_values = np.asarray(groups)
    predictions = {
        name: np.asarray(values, dtype=np.float64) for name, values in scores.items()
    }
    if baseline not in predictions:
        raise ValueError(f"Missing baseline method: {baseline}")
    if len(target) != len(group_values) or any(
        len(values) != len(target) for values in predictions.values()
    ):
        raise ValueError("Labels, scores, and groups must align")
    if set(np.unique(target)) != {0, 1}:
        raise ValueError("AUC requires both classes")

    indices = _group_indices(group_values)
    unique_groups = np.asarray(list(indices), dtype=object)
    rng = np.random.default_rng(seed)
    bootstrap_values: dict[str, list[float]] = {name: [] for name in predictions}
    for _ in range(n_boot):
        sampled_groups = rng.choice(
            unique_groups, size=len(unique_groups), replace=True
        )
        sampled_indices = np.concatenate([indices[group] for group in sampled_groups])
        sampled_labels = target[sampled_indices]
        if len(np.unique(sampled_labels)) != 2:
            continue
        for name, values in predictions.items():
            bootstrap_values[name].append(
                float(roc_auc_score(sampled_labels, values[sampled_indices]))
            )
    if not bootstrap_values[baseline]:
        raise ValueError("No valid bootstrap resamples contained both classes")

    points = {
        name: float(roc_auc_score(target, values))
        for name, values in predictions.items()
    }
    intervals: dict[str, AucInterval] = {}
    deltas: dict[str, AucInterval] = {}
    baseline_values = np.asarray(bootstrap_values[baseline])
    for name, values in bootstrap_values.items():
        low, high = np.percentile(values, [2.5, 97.5])
        intervals[name] = AucInterval(
            point=points[name],
            low=float(low),
            high=float(high),
            valid_resamples=len(values),
        )
        difference_values = np.asarray(values) - baseline_values
        delta_low, delta_high = np.percentile(difference_values, [2.5, 97.5])
        deltas[name] = AucInterval(
            point=points[name] - points[baseline],
            low=float(delta_low),
            high=float(delta_high),
            valid_resamples=len(values),
        )
    return intervals, deltas


def paired_prompt_accuracy(
    labels: np.ndarray,
    scores: np.ndarray,
    groups: np.ndarray,
) -> PairedAccuracy:
    """Compare mean safe and unsafe scores within every mixed-label prompt."""

    target = np.asarray(labels, dtype=np.int64)
    predictions = np.asarray(scores, dtype=np.float64)
    group_values = np.asarray(groups)
    outcomes: list[float] = []
    for indices in _group_indices(group_values).values():
        group_labels = target[indices]
        if set(np.unique(group_labels)) != {0, 1}:
            continue
        group_scores = predictions[indices]
        safe_score = float(group_scores[group_labels == 1].mean())
        unsafe_score = float(group_scores[group_labels == 0].mean())
        outcomes.append(
            1.0
            if safe_score > unsafe_score
            else 0.5 if safe_score == unsafe_score else 0.0
        )
    if not outcomes:
        raise ValueError("No mixed-label prompts available")
    return PairedAccuracy(accuracy=float(np.mean(outcomes)), n_prompts=len(outcomes))


==> anc/one-class-centroid-v2/src/tests/test_make_figures.py <==
"""Tests for fail-closed figure artifact selection."""

from __future__ import annotations

import json
from pathlib import Path

import pytest

from make_figures import read_results, select_unique_result


def _result_row(**overrides: object) -> dict[str, object]:
    row: dict[str, object] = {
        "kind": "within_corpus",
        "corpus": "beavertails",
        "encoder": "minilm",
        "mode": "response",
        "cohort": "mixed_prompt_fit_eval",
        "method": "safe_centroid",
        "auc": 0.53,
        "auc_ci_low": 0.50,
        "auc_ci_high": 0.56,
    }
    row.update(overrides)
    return row


def test_read_results_requires_supported_schema_and_result_list(tmp_path: Path) -> None:
    path = tmp_path / "results.json"
    path.write_text(
        json.dumps({"schema_version": 3, "results": [_result_row()]}),
        encoding="utf-8",
    )

    assert read_results(path) == [_result_row()]

    path.write_text(
        json.dumps({"schema_version": 2, "results": [_result_row()]}),
        encoding="utf-8",
    )
    with pytest.raises(ValueError, match="schema_version 3"):
        read_results(path)


def test_select_unique_result_rejects_missing_or_duplicate_rows() -> None:
    row = _result_row()

    assert (
        select_unique_result(
            [row],
            corpus="beavertails",
            encoder="minilm",
            mode="response",
            cohort="mixed_prompt_fit_eval",
            method="safe_centroid",
        )
        == row
    )

    with pytest.raises(ValueError, match="Expected exactly one result"):
        select_unique_result(
            [],
            corpus="beavertails",
            encoder="minilm",
            mode="response",
            cohort="mixed_prompt_fit_eval",
            method="safe_centroid",
        )

    with pytest.raises(ValueError, match="Expected exactly one result"):
        select_unique_result(
            [row, dict(row)],
            corpus="beavertails",
            encoder="minilm",
            mode="response",
            cohort="mixed_prompt_fit_eval",
            method="safe_centroid",
        )


==> anc/one-class-centroid-v2/src/tests/test_run_study.py <==
from __future__ import annotations

import numpy as np
import pytest

from run_study import (
    paired_evaluation_groups,
    primary_cohort_mask,
    require_primary_cohort,
)
from study import Example


def _row(
    row_id: str,
    *,
    prompt: str,
    is_safe: int,
    pair_id: str | None = None,
) -> Example:
    return Example(
        row_id=row_id,
        corpus="safe_rlhf",
        split="test",
        prompt=prompt,
        response=row_id,
        is_safe=is_safe,
        label_source="human",
        pair_id=pair_id,
    )


def test_native_pair_accuracy_uses_pair_ids_not_collapsed_prompts() -> None:
    rows = [
        _row("a-safe", prompt="same prompt", is_safe=1, pair_id="pair-a"),
        _row("a-unsafe", prompt="same prompt", is_safe=0, pair_id="pair-a"),
        _row("b-safe", prompt="same prompt", is_safe=1, pair_id="pair-b"),
        _row("b-unsafe", prompt="same prompt", is_safe=0, pair_id="pair-b"),
    ]

    groups, unit = paired_evaluation_groups(rows, "discordant_native_pairs")

    assert unit == "native_pair"
    assert groups.tolist() == ["pair-a", "pair-a", "pair-b", "pair-b"]


def test_native_pair_grouping_fails_closed_when_pair_id_is_missing() -> None:
    rows = [_row("missing", prompt="p", is_safe=1)]

    with pytest.raises(ValueError, match="pair_id"):
        paired_evaluation_groups(rows, "discordant_native_pairs")


def test_require_primary_cohort_does_not_fall_back_to_full_population() -> None:
    rows = [_row("safe", prompt="p", is_safe=1, pair_id="pair")]
    matrix = np.asarray([[1.0, 0.0]])
    cohorts = [("hash_all", rows, matrix, rows, matrix)]

    with pytest.raises(ValueError, match="discordant_native_pairs"):
        require_primary_cohort("safe_rlhf", cohorts)


def test_primary_cohort_mask_selects_post_dedup_native_pairs() -> None:
    rows = [
        _row("a-safe", prompt="p", is_safe=1, pair_id="pair-a"),
        _row("a-unsafe", prompt="p", is_safe=0, pair_id="pair-a"),
        _row("b-safe", prompt="q", is_safe=1, pair_id="pair-b"),
    ]

    assert primary_cohort_mask("safe_rlhf", rows).tolist() == [True, True, False]


==> anc/one-class-centroid-v2/src/tests/test_study.py <==
from __future__ import annotations

import numpy as np
import pytest
from sklearn.metrics import roc_auc_score

from study import (
    Example,
    assign_prompt_split,
    calibrate_false_safe_threshold,
    canonical_response,
    centroid_geometry,
    cluster_bootstrap_auc,
    cluster_bootstrap_auc_difference,
    cluster_bootstrap_auc_many,
    cluster_bootstrap_operating_points_many,
    decontaminate_by_prompt,
    deduplicate_examples,
    fit_linear_readouts,
    fit_rankone_direction,
    fit_signed_scalar_score,
    fit_source_prior_scores,
    masked_mean_pool,
    mixed_label_group_count,
    mixed_label_prompt_mask,
    operating_point_rates,
    paired_prompt_accuracy,
    response_disjoint_mask,
    score_linear_readouts,
)


def _unit_rows(values: list[list[float]]) -> np.ndarray:
    rows = np.asarray(values, dtype=np.float64)
    return rows / np.linalg.norm(rows, axis=1, keepdims=True)


def test_two_class_and_centered_readouts_remove_shared_component() -> None:
    train = _unit_rows(
        [
            [0.5, 0.5],
            [0.5, -0.1],
            [1.0, 0.2],
            [1.0, -0.2],
        ]
    )
    labels = np.asarray([1, 1, 0, 0], dtype=np.int64)
    model = fit_linear_readouts(train, labels)
    scores = score_linear_readouts(model, train)

    assert np.allclose(scores["centered_safe"], scores["diff_means"])
    assert roc_auc_score(labels, scores["safe_centroid"]) < 0.5
    assert roc_auc_score(labels, scores["two_centroid"]) > 0.5
    assert roc_auc_score(labels, scores["diff_means"]) > 0.5


def test_cluster_bootstrap_is_deterministic_and_resamples_whole_prompts() -> None:
    labels = np.asarray([1, 0, 1, 0, 1, 0], dtype=np.int64)
    scores = np.asarray([0.9, 0.1, 0.8, 0.2, 0.7, 0.3], dtype=np.float64)
    groups = np.asarray(["a", "a", "b", "b", "c", "c"])

    first = cluster_bootstrap_auc(labels, scores, groups, n_boot=200, seed=17)
    second = cluster_bootstrap_auc(labels, scores, groups, n_boot=200, seed=17)

    assert first == second
    assert first.point == 1.0
    assert first.low == 1.0
    assert first.high == 1.0


def test_mixed_label_prompt_mask_selects_only_true_pairs() -> None:
    groups = np.asarray(["paired", "paired", "safe_only", "unsafe_only", "safe_only"])
    labels = np.asarray([1, 0, 1, 0, 1], dtype=np.int64)

    mask = mixed_label_prompt_mask(groups, labels)

    assert mask.tolist() == [True, True, False, False, False]


def test_mixed_label_group_count_reports_rankone_fit_denominator() -> None:
    groups = np.asarray(["paired-a", "paired-a", "paired-b", "paired-b", "safe-only"])
    labels = np.asarray([1, 0, 1, 0, 1], dtype=np.int64)

    assert mixed_label_group_count(groups, labels) == 2


def test_canonical_response_normalizes_exact_overlap_without_fuzzy_matching() -> None:
    assert canonical_response("  Same\u00a0RESPONSE  ") == canonical_response(
        "same response"
    )
    assert canonical_response("different response") != canonical_response(
        "same response"
    )


def test_decontamination_removes_train_prompt_overlap() -> None:
    train = [
        Example("train-1", "c", "train", "same", "r1", 1, None),
        Example("train-2", "c", "train", "other", "r2", 0, None),
    ]
    test = [
        Example("test-1", "d", "test", "same", "r3", 1, None),
        Example("test-2", "d", "test", "fresh", "r4", 0, None),
    ]

    kept = decontaminate_by_prompt(train, test)

    assert [row.row_id for row in kept] == ["test-2"]


def test_response_disjoint_mask_removes_normalized_train_overlap() -> None:
    train = [
        Example("train-1", "c", "train", "p1", " Same\u00a0response ", 1, None),
        Example("train-2", "c", "train", "p2", "other", 0, None),
    ]
    test = [
        Example("test-1", "d", "test", "fresh-1", "same RESPONSE", 1, None),
        Example("test-2", "d", "test", "fresh-2", "new", 0, None),
    ]

    assert response_disjoint_mask(train, test).tolist() == [False, True]


def test_paired_prompt_accuracy_uses_within_prompt_label_contrast() -> None:
    labels = np.asarray([1, 0, 1, 0, 1], dtype=np.int64)
    scores = np.asarray([0.8, 0.2, 0.3, 0.7, 0.9], dtype=np.float64)
    groups = np.asarray(["a", "a", "b", "b", "safe_only"])

    result = paired_prompt_accuracy(labels, scores, groups)

    assert result.n_prompts == 2
    assert result.accuracy == 0.5


def test_false_safe_threshold_hits_floor_count_without_ties() -> None:
    scores = np.asarray([0.9, 0.8, 0.7, 0.6, 0.5, 0.4])
    labels = np.asarray([0, 0, 0, 0, 0, 1])

    threshold = calibrate_false_safe_threshold(scores, labels, target_fsr=0.4)
    rates = operating_point_rates(scores, labels, threshold)

    assert rates.false_safe_count == 2
    assert rates.false_safe_denominator == 5
    assert rates.false_safe_rate == 0.4


def test_false_safe_threshold_rejects_boundary_ties_conservatively() -> None:
    scores = np.asarray([0.9, 0.8, 0.8, 0.8, 0.2, 0.95])
    labels = np.asarray([0, 0, 0, 0, 0, 1])

    threshold = calibrate_false_safe_threshold(scores, labels, target_fsr=0.4)
    rates = operating_point_rates(scores, labels, threshold)

    assert rates.false_safe_count == 1
    assert rates.false_safe_rate <= 0.4
    assert rates.safe_accept_count == 1


@pytest.mark.parametrize(
    ("scores", "labels", "target"),
    [
        ([0.1, np.inf], [0, 1], 0.1),
        ([0.1, 0.2], [1, 1], 0.1),
        ([0.1, 0.2], [0, 1], 0.0),
        ([0.1, 0.2], [0, 1], 1.0),
    ],
)
def test_false_safe_threshold_rejects_invalid_inputs(
    scores: list[float], labels: list[int], target: float
) -> None:
    with pytest.raises(ValueError):
        calibrate_false_safe_threshold(
            np.asarray(scores), np.asarray(labels), target_fsr=target
        )


def test_operating_point_bootstrap_is_deterministic_and_recalibrates() -> None:
    validation_labels = np.asarray([0, 1, 0, 1, 0, 1, 0, 1])
    validation_groups = np.asarray(["a", "a", "b", "b", "c", "c", "d", "d"])
    test_labels = np.asarray([0, 1, 0, 1, 0, 1, 0, 1])
    test_groups = np.asarray(["e", "e", "f", "f", "g", "g", "h", "h"])
    validation_scores = {
        "prototype": np.asarray([0.9, 0.8, 0.7, 0.85, 0.5, 0.6, 0.3, 0.4])
    }
    test_scores = {"prototype": np.asarray([0.8, 0.9, 0.6, 0.7, 0.4, 0.5, 0.2, 0.3])}

    first = cluster_bootstrap_operating_points_many(
        validation_labels,
        validation_scores,
        validation_groups,
        test_labels,
        test_scores,
        test_groups,
        target_false_safe_rates=(0.25,),
        n_boot=200,
        seed=31,
    )
    second = cluster_bootstrap_operating_points_many(
        validation_labels,
        validation_scores,
        validation_groups,
        test_labels,
        test_scores,
        test_groups,
        target_false_safe_rates=(0.25,),
        n_boot=200,
        seed=31,
    )

    assert first == second
    interval = first[("prototype", 0.25)]
    assert interval.valid_resamples >= 190
    assert interval.safe_acceptance_low < interval.safe_acceptance_high


def test_rankone_averages_only_mixed_prompt_directions() -> None:
    embeddings = _unit_rows(
        [
            [1.0, 1.0],
            [1.0, -1.0],
            [2.0, 1.0],
            [2.0, -1.0],
            [9.0, 9.0],
        ]
    )
    labels = np.asarray([1, 0, 1, 0, 1], dtype=np.int64)
    groups = np.asarray(["a", "a", "b", "b", "safe_only"])

    direction = fit_rankone_direction(embeddings, labels, groups)

    assert direction is not None
    assert direction[1] > 0.9


def test_rankone_skips_zero_norm_prompt_directions() -> None:
    embeddings = _unit_rows(
        [
            [1.0, 0.0],
            [1.0, 0.0],
            [1.0, 1.0],
            [1.0, -1.0],
        ]
    )
    labels = np.asarray([1, 0, 1, 0], dtype=np.int64)
    groups = np.asarray(["degenerate", "degenerate", "usable", "usable"])

    direction = fit_rankone_direction(embeddings, labels, groups)

    assert direction is not None
    assert direction[1] > 0.9


def test_prompt_hash_split_is_deterministic_and_prompt_disjoint() -> None:
    salt = "frozen-before-results"

    assert assign_prompt_split(" Same prompt ", salt=salt) == assign_prompt_split(
        "same   PROMPT", salt=salt
    )
    assert assign_prompt_split("another", salt=salt) in {"train", "validation", "test"}


def test_prompt_hash_split_varies_with_salt() -> None:
    prompts = [f"prompt {index}" for index in range(200)]
    salt_a = [assign_prompt_split(prompt, salt="salt-a") for prompt in prompts]
    salt_b = [assign_prompt_split(prompt, salt="salt-b") for prompt in prompts]

    assert salt_a != salt_b
    for assignments in (salt_a, salt_b):
        shares = {
            split: assignments.count(split) / len(assignments)
            for split in set(assignments)
        }
        assert shares["train"] > 0.5


def test_exact_deduplication_reports_conflicting_labels() -> None:
    rows = [
        Example("a", "c", "s1", "Prompt", "Response", 1, "human"),
        Example("b", "c", "s2", " prompt ", "Response", 1, "human"),
        Example("c", "c", "s2", "PROMPT", "Response", 0, "human"),
        Example("d", "c", "s2", "fresh", "different", 0, "human"),
    ]

    kept, report = deduplicate_examples(rows)

    assert [row.row_id for row in kept] == ["d"]
    assert report.input_rows == 4
    assert report.exact_duplicates_removed == 1
    assert report.conflicting_rows_removed == 2
    assert report.conflicting_pairs == 1


def test_cluster_bootstrap_auc_difference_is_paired_and_deterministic() -> None:
    labels = np.asarray([1, 0, 1, 0, 1, 0], dtype=np.int64)
    weak = np.asarray([0.4, 0.6, 0.5, 0.5, 0.6, 0.4], dtype=np.float64)
    strong = np.asarray([0.9, 0.1, 0.8, 0.2, 0.7, 0.3], dtype=np.float64)
    groups = np.asarray(["a", "a", "b", "b", "c", "c"])

    first = cluster_bootstrap_auc_difference(
        labels, strong, weak, groups, n_boot=200, seed=19
    )
    second = cluster_bootstrap_auc_difference(
        labels, strong, weak, groups, n_boot=200, seed=19
    )

    assert first == second
    assert first.point > 0.0
    assert first.low >= 0.0


def test_many_method_bootstrap_reuses_paired_resamples() -> None:
    labels = np.asarray([1, 0, 1, 0, 1, 0], dtype=np.int64)
    scores = {
        "safe_centroid": np.asarray([0.4, 0.6, 0.5, 0.5, 0.6, 0.4]),
        "two_centroid": np.asarray([0.9, 0.1, 0.8, 0.2, 0.7, 0.3]),
    }
    groups = np.asarray(["a", "a", "b", "b", "c", "c"])

    intervals, deltas = cluster_bootstrap_auc_many(
        labels,
        scores,
        groups,
        baseline="safe_centroid",
        n_boot=200,
        seed=23,
    )

    assert intervals["two_centroid"].point == 1.0
    assert deltas["safe_centroid"].point == 0.0
    assert deltas["two_centroid"].low >= 0.0


def test_source_prior_uses_train_rates_and_global_fallback() -> None:
    train = [
        Example("a", "c", "train", "p", "r", 1, "model-a"),
        Example("b", "c", "train", "q", "s", 1, "model-a"),
        Example("c", "c", "train", "r", "t", 0, "model-b"),
    ]
    test = [
        Example("d", "c", "test", "u", "v", 0, "model-a"),
        Example("e", "c", "test", "w", "x", 0, "unseen"),
    ]

    scores = fit_source_prior_scores(train, test)

    assert scores[0] == 1.0
    assert scores[1] == 2 / 3


def test_signed_scalar_score_learns_direction_on_train_only() -> None:
    train_values = np.asarray([10.0, 9.0, 1.0, 2.0])
    train_labels = np.asarray([1, 1, 0, 0])
    test_values = np.asarray([3.0, 8.0])

    scores = fit_signed_scalar_score(train_values, train_labels, test_values)

    assert scores.tolist() == [3.0, 8.0]


def test_masked_mean_pool_ignores_padding_and_normalizes() -> None:
    states = np.asarray(
        [
            [[1.0, 0.0], [3.0, 0.0], [99.0, 99.0]],
            [[0.0, 2.0], [0.0, 4.0], [0.0, 6.0]],
        ]
    )
    mask = np.asarray([[1, 1, 0], [1, 1, 1]])

    pooled = masked_mean_pool(states, mask)

    assert pooled.shape == (2, 2)
    assert np.allclose(pooled[0], [1.0, 0.0])
    assert np.allclose(pooled[1], [0.0, 1.0])
    assert np.allclose(np.linalg.norm(pooled, axis=1), 1.0)


def test_masked_mean_pool_rejects_degenerate_rows() -> None:
    states = np.zeros((1, 2, 3))
    empty_mask = np.zeros((1, 2))
    full_mask = np.ones((1, 2))

    with pytest.raises(ValueError):
        masked_mean_pool(states, empty_mask)
    with pytest.raises(ValueError):
        masked_mean_pool(states, full_mask)


def test_centroid_geometry_reports_safe_score_gap() -> None:
    embeddings = _unit_rows([[1.0, 0.0], [1.0, 1.0], [1.0, -1.0], [0.0, -1.0]])
    labels = np.asarray([1, 1, 0, 0])

    geometry = centroid_geometry(embeddings, labels)
    model = fit_linear_readouts(embeddings, labels)
    scores = score_linear_readouts(model, embeddings)["safe_centroid"]
    observed_gap = scores[labels == 1].mean() - scores[labels == 0].mean()

    assert np.isclose(geometry["safe_centroid_expected_score_gap"], observed_gap)
    assert 0.0 <= geometry["cosine_safe_unsafe_centroids"] <= 1.0


==> anc/one-class-centroid-v2/verify_artifact.py <==
"""Fail-closed verifier for the public result artifact (bundle schema 2)."""

from __future__ import annotations

import hashlib
import json
import math
from pathlib import Path, PurePosixPath
from typing import Any

ROOT = Path(__file__).resolve().parent
MANIFEST_NAME = "MANIFEST.sha256"
SOURCE_PATHS = {
    "run_study.py": Path("src/run_study.py"),
    "study.py": Path("src/study.py"),
    "make_figures.py": Path("src/make_figures.py"),
    "tests/test_make_figures.py": Path("src/tests/test_make_figures.py"),
    "tests/test_run_study.py": Path("src/tests/test_run_study.py"),
    "tests/test_study.py": Path("src/tests/test_study.py"),
}
IGNORED_RUNTIME_PARTS = {
    "__pycache__",
    ".mypy_cache",
    ".pytest_cache",
    ".ruff_cache",
}
IGNORED_RUNTIME_SUFFIXES = {".pyc", ".pyo"}
# Repository plumbing that keeps these bytes exact under git; not part of the bundle.
IGNORED_REPO_FILES = {".gitattributes"}
BUNDLE_SCHEMA = 2
ANALYSIS_SOURCE_PATHS = {
    "camera_ready_analyses.py": Path("analysis/camera_ready_analyses.py"),
    "run_study.py": Path("src/run_study.py"),
    "study.py": Path("src/study.py"),
}
OPERATING_POINT_CELLS = 12
TRANSFER_CELLS = 24
CAMERA_READY_RECORDS = 12
# Within-corpus cells shared by two result files must agree to floating-point noise.
CELL_MATCH_TOLERANCE = 1e-12


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for block in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(block)
    return digest.hexdigest()


def require_safe_relative(path_text: str) -> Path:
    posix = PurePosixPath(path_text)
    if posix.is_absolute() or ".." in posix.parts or "\\" in path_text:
        raise ValueError(f"unsafe archive path: {path_text!r}")
    return Path(*posix.parts)


def is_runtime_byproduct(path: Path) -> bool:
    """Return whether a file is a standard Python test/import byproduct."""
    relative = path.relative_to(ROOT)
    return (
        any(part in IGNORED_RUNTIME_PARTS for part in relative.parts)
        or path.suffix in IGNORED_RUNTIME_SUFFIXES
        or path.name in IGNORED_REPO_FILES
    )


def verify_manifest() -> None:
    manifest_path = ROOT / MANIFEST_NAME
    declared: dict[Path, str] = {}
    for line in manifest_path.read_text(encoding="utf-8").splitlines():
        expected, separator, relative_text = line.partition("  ")
        if not separator or len(expected) != 64:
            raise ValueError(f"malformed manifest line: {line!r}")
        relative = require_safe_relative(relative_text)
        if relative in declared:
            raise ValueError(f"duplicate manifest entry: {relative.as_posix()}")
        declared[relative] = expected

    actual = {
        path.relative_to(ROOT)
        for path in ROOT.rglob("*")
        if path.is_file()
        and path.name != MANIFEST_NAME
        and not is_runtime_byproduct(path)
    }
    if set(declared) != actual:
        missing = sorted(path.as_posix() for path in actual - set(declared))
        extra = sorted(path.as_posix() for path in set(declared) - actual)
        raise ValueError(
            f"manifest coverage mismatch; missing={missing}, extra={extra}"
        )
    for relative, expected in declared.items():
        observed = sha256(ROOT / relative)
        if observed != expected:
            raise ValueError(
                f"hash mismatch for {relative.as_posix()}: {observed} != {expected}"
            )


def walk(value: Any) -> list[Any]:
    values = [value]
    if isinstance(value, dict):
        for key, item in value.items():
            if key in {"prompt", "response", "text"}:
                raise ValueError(f"raw-text key present in artifact: {key!r}")
            values.extend(walk(item))
    elif isinstance(value, list):
        for item in value:
            values.extend(walk(item))
    return values


def validate_result(
    path: Path,
    artifact: dict[str, Any],
) -> dict[str, Any]:
    payload = json.loads(path.read_text(encoding="utf-8"))
    if payload.get("schema_version") != artifact["result_schema"]:
        raise ValueError(f"wrong result schema: {path}")
    for value in walk(payload):
        if isinstance(value, float) and not math.isfinite(value):
            raise ValueError(f"nonfinite value in {path}")

    expected_sources = {
        key: {
            "bytes": (ROOT / relative).stat().st_size,
            "sha256": sha256(ROOT / relative),
        }
        for key, relative in SOURCE_PATHS.items()
    }
    if payload.get("source_manifest") != expected_sources:
        raise ValueError(f"source manifest mismatch: {path}")

    dataset_manifest = payload["dataset_manifest"]
    for corpus, revision in artifact["dataset_revisions"].items():
        if dataset_manifest[corpus]["revision"] != revision:
            raise ValueError(f"dataset revision mismatch: {path} / {corpus}")
    for encoder, revision in payload["encoders"].items():
        if revision["revision"] != artifact["encoder_revisions"][encoder]:
            raise ValueError(f"encoder revision mismatch: {path} / {encoder}")

    keys: set[tuple[Any, ...]] = set()
    for row in payload["results"]:
        key = tuple(
            row.get(field)
            for field in (
                "kind",
                "fit_corpus",
                "eval_corpus",
                "corpus",
                "encoder",
                "mode",
                "cohort",
                "method",
            )
        )
        if key in keys:
            raise ValueError(f"duplicate result cell in {path}: {key}")
        keys.add(key)
    return payload


def primary_row(
    payload: dict[str, Any],
    *,
    corpus: str,
    encoder: str,
    cohort: str,
    method: str,
) -> dict[str, Any]:
    matches = [
        row
        for row in payload["results"]
        if row.get("kind") == "within_corpus"
        and row.get("corpus") == corpus
        and row.get("encoder") == encoder
        and row.get("mode") == "response"
        and row.get("cohort") == cohort
        and row.get("method") == method
    ]
    if len(matches) != 1:
        raise ValueError(
            f"expected one primary row for {corpus}/{encoder}/{cohort}/{method}, "
            f"found {len(matches)}"
        )
    return matches[0]


def cell_key(row: dict[str, Any]) -> tuple[Any, ...]:
    return tuple(
        row.get(field)
        for field in (
            "kind",
            "fit_corpus",
            "eval_corpus",
            "corpus",
            "encoder",
            "mode",
            "cohort",
            "method",
        )
    )


def verify_shared_cells(
    reference: dict[str, Any], extended: dict[str, Any], label: str
) -> None:
    """Require a re-run that adds evidence to reproduce every shared cell."""

    reference_cells = {cell_key(row): row for row in reference["results"]}
    extended_cells = {cell_key(row): row for row in extended["results"]}
    missing = set(reference_cells) - set(extended_cells)
    if missing:
        raise ValueError(f"{label}: {len(missing)} reference cells absent")
    for key, row in reference_cells.items():
        for field in ("auc", "auc_ci_low", "auc_ci_high"):
            left, right = row.get(field), extended_cells[key].get(field)
            if (left is None) != (right is None) or (
                left is not None
                and not math.isclose(
                    left, right, rel_tol=0.0, abs_tol=CELL_MATCH_TOLERANCE
                )
            ):
                raise ValueError(f"{label}: {key} {field} {left} != {right}")
    if reference["response_overlap_sensitivity"] != (
        extended["response_overlap_sensitivity"]
    ):
        raise ValueError(f"{label}: response-overlap sensitivity differs")


def verify_camera_ready_analyses(artifact: dict[str, Any]) -> None:
    payload = json.loads(
        (ROOT / require_safe_relative(artifact["camera_ready_analyses"])).read_text(
            encoding="utf-8"
        )
    )
    expected = {
        name: sha256(ROOT / relative)
        for name, relative in ANALYSIS_SOURCE_PATHS.items()
    }
    if payload.get("source_sha256") != expected:
        raise ValueError("camera-ready analyses source hashes do not match bundle")
    if len(payload["records"]) != CAMERA_READY_RECORDS:
        raise ValueError("expected 12 camera-ready analysis records")
    for value in walk(payload):
        if isinstance(value, float) and not math.isfinite(value):
            raise ValueError("nonfinite value in camera-ready analyses")


def main() -> None:
    verify_manifest()
    artifact = json.loads((ROOT / "artifact.json").read_text(encoding="utf-8"))
    if artifact.get("bundle_schema") != BUNDLE_SCHEMA:
        raise ValueError("unsupported bundle schema")

    payloads = {
        relative: validate_result(ROOT / require_safe_relative(relative), artifact)
        for relative in artifact["all_results"]
    }

    canonical_digests: dict[str, dict[str, str]] | None = None
    for relative in artifact["canonical_v1_results"]:
        payload = payloads[relative]
        digests = {
            corpus: {
                split: details[split]["ordered_rows_sha256"]
                for split in ("train", "validation", "test")
            }
            for corpus, details in payload["dataset_manifest"].items()
        }
        if canonical_digests is None:
            canonical_digests = digests
        elif digests != canonical_digests:
            raise ValueError(f"canonical ordered-row digest mismatch: {relative}")

    for expected in artifact["expected_primary_auc"]:
        encoder = expected["encoder"]
        relative = f"results/{encoder}_response_full_v3.json"
        payload = payloads[relative]
        corpus = expected["corpus"]
        cohort = artifact["primary_cohorts"][corpus]
        for method in ("safe_centroid", "diff_means"):
            observed = primary_row(
                payload,
                corpus=corpus,
                encoder=encoder,
                cohort=cohort,
                method=method,
            )["auc"]
            if not math.isclose(observed, expected[method], rel_tol=0.0, abs_tol=1e-12):
                raise ValueError(
                    f"primary AUC mismatch for {corpus}/{encoder}/{method}: "
                    f"{observed} != {expected[method]}"
                )

    minilm = payloads["results/minilm_response_full_v3.json"]
    if len(minilm["response_overlap_sensitivity"]) != 12:
        raise ValueError("expected 12 MiniLM response-overlap cells")
    for relative in artifact["operating_point_results"]:
        payload = payloads[relative]
        if len(payload["operating_points"]) != OPERATING_POINT_CELLS:
            raise ValueError(f"expected 12 operating-point cells in {relative}")
        transfers = [r for r in payload["results"] if r["kind"] == "cross_corpus"]
        if len(transfers) != TRANSFER_CELLS:
            raise ValueError(f"expected 24 transfer cells in {relative}")
    for extended, reference in artifact["extends"].items():
        verify_shared_cells(payloads[reference], payloads[extended], extended)
    verify_camera_ready_analyses(artifact)

    text_extensions = {".json", ".md", ".py", ".txt"}
    forbidden = (
        "Users" + chr(92),
        "One" + "Drive",
        "Ban" + "terpacks",
    )
    for path in ROOT.rglob("*"):
        if path.is_file() and path.suffix.casefold() in text_extensions:
            text = path.read_text(encoding="utf-8")
            for marker in forbidden:
                if marker.casefold() in text.casefold():
                    raise ValueError(
                        f"identity or workstation marker {marker!r} in {path}"
                    )

    print(
        f"verified {len(artifact['all_results'])} schema-3 result artifacts, "
        f"{len(artifact['expected_primary_auc']) * 2} primary AUC cells, "
        f"{len(artifact['extends'])} reproduced re-runs, the camera-ready analyses, "
        "and the complete SHA-256 manifest"
    )


if __name__ == "__main__":
    main()

